Renormalization of three-quark operators with up to two derivatives at three loops

We study in QCD the $\overline{\mathrm{MS}}$ renormalization of three-quark operators with up to two covariant derivatives, which are related to $N=0,1,2$ Mellin moments of baryonic light-cone distributions amplitudes. Apart from general three-quark operators, we also consider those corresponding to spin 3/2 and 1/2 states. We present in analytic form the renormalization constants and anomalous dimensions of these operators through three loops, confirming previous two- and three-loop results for $N=0$. Furthermore, we evaluate through two loops their amputated four-point Green's functions with RI${}^\prime$/MOM four-momentum assignment, which are required for the matching of lattice results with perturbative calculations. We work in linear covariant gauge and find the anomalous dimensions to be gauge independent as expected.

==> anc/README.txt <==
Formats:

  files <*.mm>   --- Mathematica format
  files <*.txt>  --- text format
  files <*.h>    --- FORM includes

Files:

  <tensors.*>                  --- tensor structures

  See notation abd deteiled discussion in:

@article{Kniehl:2022ido,
    author = "Kniehl, Bernd A. and Veretin, Oleg L.",
    title = "{Renormalization of three-quark operators at two loops in the RI'/SMOM scheme}",
    eprint = "2207.08553",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY 22-121",
    doi = "10.1016/j.nuclphysb.2023.116210",
    journal = "Nucl. Phys. B",
    volume = "992",
    pages = "116210",
    year = "2023"
}

  <topologies.h>               --- ropologies (relation of lines and momenta)
  <mastera1.h>,   <mastera2.h> --- relations of master integrals to the numerical constants
  <mastera12_numeric.mm>       --- numerical values for all constants

  <ff*.mm> --- formfactors in anamytical form
  <ff*_num.mm> --- formfactors in numerical form for (xi=0, nf=3)

  <baryonic_anom.txt> --- anomalous dimensions

Notations in auxillary files:

   A = alpha_s/(4*pi)   --- strong coupling
   nf --- number of light quarks
   xi --- QCD gauge parameter 
          (xi=0 corresponds to Landau gauge)
          (xi=1 corresponds to Feynman gauge)

   In anomalous dimensions and Z-constants.
   We all elements of mixing matrix: 
          M(0,0) corresponds to the N=0
          M({1,2,3},{1,2,3}) corresponds to the N=1


==> anc/baryonic_anom.txt <==
* Thu Feb 27 19:21:52 2025 
* FORM file: anom_dimensions_baryonic.frm 

* anomalous dimension for the barionic current 


*** 1-loop contributions 

* structure G(0,0,0) 
* case 0D: indices: 0
  {{ 0}} 
* case 1D: indices: 1,2,3
  {{32/9,  - 16/9,  - 16/9},
   { - 16/9, 32/9,  - 16/9},
   { - 16/9,  - 16/9, 32/9}}
* case 2D: indices: 11,22,33,12,23,31
  {{52/9,  - 2/3,  - 2/3,  - 10/3,  0,  - 10/3},
   { - 2/3, 52/9,  - 2/3,  - 10/3,  - 10/3,  0},
   { - 2/3,  - 2/3, 52/9,  0,  - 10/3,  - 10/3},
   { - 10/9,  - 10/9,  0, 62/9,  - 16/9,  - 16/9},
   { 0,  - 10/9,  - 10/9,  - 16/9, 62/9,  - 16/9},
   { - 10/9,  0,  - 10/9,  - 16/9,  - 16/9, 62/9}}

* structure  G(2,2,0) 
* case 0D: indices: 0
  {{ - 1/3}} 
* case 1D: indices: 1,2,3
  {{ - 2/9,  - 1/9,  0},
   { - 1/9,  - 2/9,  0},
   { 0,  0,  - 1/3}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 1/6,  - 1/18,  0,  - 1/6,  0,  0},
   { - 1/18,  - 1/6,  0,  - 1/6,  0,  0},
   { 0,  0,  - 1/3,  0,  0,  0},
   { - 1/18,  - 1/18,  0,  - 1/6,  0,  0},
   { 0,  0,  0,  0,  - 2/9,  - 1/9},
   { 0,  0,  0,  0,  - 1/9,  - 2/9}}

* structure  G(2,0,2) 
* case 0D: indices: 0
  {{ - 1/3}} 
* case 1D: indices: 1,2,3
  {{ - 2/9,  0,  - 1/9},
   { 0,  - 1/3,  0},
   { - 1/9,  0,  - 2/9}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 1/6,  0,  - 1/18,  0,  0,  - 1/6},
   { 0,  - 1/3,  0,  0,  0,  0},
   { - 1/18,  0,  - 1/6,  0,  0,  - 1/6},
   { 0,  0,  0,  - 2/9,  - 1/9,  0},
   { 0,  0,  0,  - 1/9,  - 2/9,  0},
   { - 1/18,  0,  - 1/18,  0,  0,  - 1/6}}

* structure  G(0,2,2)
* case 0D: indices: 0
  {{ - 1/3}} 
* case 1D: indices: 1,2,3
  {{ - 1/3,  0,  0},
   { 0,  - 2/9,  - 1/9},
   { 0,  - 1/9,  - 2/9}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 1/3,  0,  0,  0,  0,  0},
   { 0,  - 1/6,  - 1/18,  0,  - 1/6,  0},
   { 0,  - 1/18,  - 1/6,  0,  - 1/6,  0},
   { 0,  0,  0,  - 2/9,  0,  - 1/9},
   { 0,  - 1/18,  - 1/18,  0,  - 1/6,  0},
   { 0,  0,  0,  - 1/9,  0,  - 2/9}}


*** 2-loop contributions 

* structure G(0,0,0) 
* case 0D: indices: 0
  {{70 - 4*nf}} 
* case 1D: indices: 1,2,3
  {{8348/81 - 508/81*nf,  - 1339/81 + 92/81*nf,  - 1339/81 + 92/81*nf},
   { - 1339/81 + 92/81*nf, 8348/81 - 508/81*nf,  - 1339/81 + 92/81*nf},
   { - 1339/81 + 92/81*nf,  - 1339/81 + 92/81*nf, 8348/81 - 508/81*nf}}
* case 2D: indices: 11,22,33,12,23,31
  {{60641/486 - 650/81*nf,  - 1733/324 + 7/27*nf,  - 1733/324 + 7/27*nf,  - 9649/324 + 61/27*nf, 7/27,  - 9649/324 + 61/27*nf},
   { - 1733/324 + 7/27*nf, 60641/486 - 650/81*nf,  - 1733/324 + 7/27*nf,  - 9649/324 + 61/27*nf,  - 9649/324 + 61/27*nf, 7/27},
   { - 1733/324 + 7/27*nf,  - 1733/324 + 7/27*nf, 60641/486 - 650/81*nf, 7/27,  - 9649/324 + 61/27*nf,  - 9649/324 + 61/27*nf},
   { - 10553/972 + 71/81*nf,  - 10553/972 + 71/81*nf,  - 79/243, 4787/36 - 691/81*nf,  - 2699/162 + 92/81*nf,  - 2699/162 + 92/81*nf},
   { - 79/243,  - 10553/972 + 71/81*nf,  - 10553/972 + 71/81*nf,  - 2699/162 + 92/81*nf, 4787/36 - 691/81*nf,  - 2699/162 + 92/81*nf},
   { - 10553/972 + 71/81*nf,  - 79/243,  - 10553/972 + 71/81*nf,  - 2699/162 + 92/81*nf,  - 2699/162 + 92/81*nf, 4787/36 - 691/81*nf}}

* structure  G(2,2,0) 
* case 0D: indices: 0
  {{ - 49/18 + 1/27*nf}} 
* case 1D: indices: 1,2,3
  {{ - 817/486 + 4/81*nf,  - 22/27 - 1/81*nf,  - 29/486},
   { - 22/27 - 1/81*nf,  - 817/486 + 4/81*nf,  - 29/486},
   { - 55/243,  - 55/243,  - 1265/486 + 1/27*nf}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 1237/972 + 5/108*nf,  - 595/1296 - 5/324*nf, 29/1296,  - 155/162 - 1/108*nf,  - 17/432,  - 11/108},
   { - 595/1296 - 5/324*nf,  - 1237/972 + 5/108*nf, 29/1296,  - 155/162 - 1/108*nf,  - 11/108,  - 17/432},
   { - 143/1296,  - 143/1296,  - 61/24 + 1/27*nf,  - 5/54,  - 55/144,  - 55/144},
   { - 35/108 + 1/324*nf,  - 35/108 + 1/324*nf,  - 25/486,  - 1321/972 + 5/108*nf,  - 13/972,  - 13/972},
   { - 41/1296,  - 41/486,  - 119/3888,  - 175/972,  - 395/243 + 4/81*nf,  - 355/432 - 1/81*nf},
   { - 41/486,  - 41/1296,  - 119/3888,  - 175/972,  - 355/432 - 1/81*nf,  - 395/243 + 4/81*nf}}

* structure  G(2,0,2) 
* case 0D: indices: 0
  {{ - 49/18 + 1/27*nf}} 
* case 1D: indices: 1,2,3
  {{ - 817/486 + 4/81*nf,  - 29/486,  - 22/27 - 1/81*nf},
   { - 55/243,  - 1265/486 + 1/27*nf,  - 55/243},
   { - 22/27 - 1/81*nf,  - 29/486,  - 817/486 + 4/81*nf}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 1237/972 + 5/108*nf, 29/1296,  - 595/1296 - 5/324*nf,  - 11/108,  - 17/432,  - 155/162 - 1/108*nf},
   { - 143/1296,  - 61/24 + 1/27*nf,  - 143/1296,  - 55/144,  - 55/144,  - 5/54},
   { - 595/1296 - 5/324*nf, 29/1296,  - 1237/972 + 5/108*nf,  - 17/432,  - 11/108,  - 155/162 - 1/108*nf},
   { - 41/486,  - 119/3888,  - 41/1296,  - 395/243 + 4/81*nf,  - 355/432 - 1/81*nf,  - 175/972},
   { - 41/1296,  - 119/3888,  - 41/486,  - 355/432 - 1/81*nf,  - 395/243 + 4/81*nf,  - 175/972},
   { - 35/108 + 1/324*nf,  - 25/486,  - 35/108 + 1/324*nf,  - 13/972,  - 13/972,  - 1321/972 + 5/108*nf}}

* structure  G(0,2,2) 
* case 0D: indices: 0
  {{ - 49/18 + 1/27*nf}} 
* case 1D: indices: 1,2,3
  {{ - 1265/486 + 1/27*nf,  - 55/243,  - 55/243},
   { - 29/486,  - 817/486 + 4/81*nf,  - 22/27 - 1/81*nf},
   { - 29/486,  - 22/27 - 1/81*nf,  - 817/486 + 4/81*nf}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 61/24 + 1/27*nf,  - 143/1296,  - 143/1296,  - 55/144,  - 5/54,  - 55/144},
   {29/1296,  - 1237/972 + 5/108*nf,  - 595/1296 - 5/324*nf,  - 11/108,  - 155/162 - 1/108*nf,  - 17/432},
   {29/1296,  - 595/1296 - 5/324*nf,  - 1237/972 + 5/108*nf,  - 17/432,  - 155/162 - 1/108*nf,  - 11/108},
   { - 119/3888,  - 41/486,  - 41/1296,  - 395/243 + 4/81*nf,  - 175/972,  - 355/432 - 1/81*nf},
   { - 25/486,  - 35/108 + 1/324*nf,  - 35/108 + 1/324*nf,  - 13/972,  - 1321/972 + 5/108*nf,  - 13/972},
   { - 119/3888,  - 41/1296,  - 41/486,  - 355/432 - 1/81*nf,  - 175/972,  - 395/243 + 4/81*nf}}

* structure  G(4,4,0) 
* case 0D: indices: 0
  {{1/9}} 
* case 1D: indices: 1,2,3
  {{109/1944, 107/1944,  0},
   {107/1944, 109/1944,  0},
   { 0,  0, 1/9}}
* case 2D: indices: 11,22,33,12,23,31
  {{263/7776, 85/2592,  0, 161/2592,  0,  0},
   {85/2592, 263/7776,  0, 161/2592,  0,  0},
   { 0,  0, 1/9,  0,  0,  0},
   {173/7776, 173/7776,  0, 127/2592,  0,  0},
   { 0,  0,  0,  0, 109/1944, 107/1944},
   { 0,  0,  0,  0, 107/1944, 109/1944}}

* structure  G(4,0,4) 
* case 0D: indices: 0
  {{1/9}} 
* case 1D: indices: 1,2,3
  {{109/1944,  0, 107/1944},
   { 0, 1/9,  0},
   {107/1944,  0, 109/1944}}
* case 2D: indices: 11,22,33,12,23,31
  {{263/7776,  0, 85/2592,  0,  0, 161/2592},
   { 0, 1/9,  0,  0,  0,  0},
   {85/2592,  0, 263/7776,  0,  0, 161/2592},
   { 0,  0,  0, 109/1944, 107/1944,  0},
   { 0,  0,  0, 107/1944, 109/1944,  0},
   {173/7776,  0, 173/7776,  0,  0, 127/2592}}

* structure  G(0,4,4) 
* case 0D: indices: 0
  {{1/9}} 
* case 1D: indices: 1,2,3
  {{1/9,  0,  0},
   { 0, 109/1944, 107/1944},
   { 0, 107/1944, 109/1944}}
* case 2D: indices: 11,22,33,12,23,31
  {{1/9,  0,  0,  0,  0,  0},
   { 0, 263/7776, 85/2592,  0, 161/2592,  0},
   { 0, 85/2592, 263/7776,  0, 161/2592,  0},
   { 0,  0,  0, 109/1944,  0, 107/1944},
   { 0, 173/7776, 173/7776,  0, 127/2592,  0},
   { 0,  0,  0, 107/1944,  0, 109/1944}}

* structure  G(4,2,2) 
* case 0D: indices: 0
  {{ - 1/18}} 
* case 1D: indices: 1,2,3
  {{ - 4/243,  - 5/486,  - 5/486},
   { - 19/972,  - 1/27,  - 2/243},
   { - 19/972,  - 2/243,  - 1/27}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 1/144,  - 1/288,  - 1/288,  - 7/864,  - 1/216,  - 7/864},
   { - 29/2592,  - 1/36,  - 7/7776,  - 13/432,  - 5/432,  - 19/2592},
   { - 29/2592,  - 7/7776,  - 1/36,  - 19/2592,  - 5/432,  - 13/432},
   { - 37/7776,  - 17/3888,  - 19/7776,  - 1/81,  - 31/3888,  - 49/7776},
   { - 7/1944,  - 19/3888,  - 19/3888,  - 55/3888,  - 25/972,  - 55/3888},
   { - 37/7776,  - 19/7776,  - 17/3888,  - 49/7776,  - 31/3888,  - 1/81}}

* structure  G(2,4,2) 
* case 0D: indices: 0
  {{ - 1/18}} 
* case 1D: indices: 1,2,3
  {{ - 1/27,  - 19/972,  - 2/243},
   { - 5/486,  - 4/243,  - 5/486},
   { - 2/243,  - 19/972,  - 1/27}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 1/36,  - 29/2592,  - 7/7776,  - 13/432,  - 19/2592,  - 5/432},
   { - 1/288,  - 1/144,  - 1/288,  - 7/864,  - 7/864,  - 1/216},
   { - 7/7776,  - 29/2592,  - 1/36,  - 19/2592,  - 13/432,  - 5/432},
   { - 17/3888,  - 37/7776,  - 19/7776,  - 1/81,  - 49/7776,  - 31/3888},
   { - 19/7776,  - 37/7776,  - 17/3888,  - 49/7776,  - 1/81,  - 31/3888},
   { - 19/3888,  - 7/1944,  - 19/3888,  - 55/3888,  - 55/3888,  - 25/972}}

* structure  G(2,2,4) 
* case 0D: indices: 0
  {{ - 1/18}} 
* case 1D: indices: 1,2,3
  {{ - 1/27,  - 2/243,  - 19/972},
   { - 2/243,  - 1/27,  - 19/972},
   { - 5/486,  - 5/486,  - 4/243}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 1/36,  - 7/7776,  - 29/2592,  - 5/432,  - 19/2592,  - 13/432},
   { - 7/7776,  - 1/36,  - 29/2592,  - 5/432,  - 13/432,  - 19/2592},
   { - 1/288,  - 1/288,  - 1/144,  - 1/216,  - 7/864,  - 7/864},
   { - 19/3888,  - 19/3888,  - 7/1944,  - 25/972,  - 55/3888,  - 55/3888},
   { - 19/7776,  - 17/3888,  - 37/7776,  - 31/3888,  - 1/81,  - 49/7776},
   { - 17/3888,  - 19/7776,  - 37/7776,  - 31/3888,  - 49/7776,  - 1/81}}

* structure  G(2,2,2)
* case 0D: indices: 0
  {{ 0}} 
* case 1D: indices: 1,2,3
  {{ 0, 2/81,  - 2/81},
   { - 2/81,  0, 2/81},
   {2/81,  - 2/81,  0}}
* case 2D: indices: 11,22,33,12,23,31
  {{ 0, 67/1944,  - 67/1944, 11/216,  0,  - 11/216},
   { - 67/1944,  0, 67/1944,  - 11/216, 11/216,  0},
   {67/1944,  - 67/1944,  0,  0,  - 11/216, 11/216},
   {19/1944,  - 19/1944,  0,  0,  - 17/648, 17/648},
   { 0, 19/1944,  - 19/1944, 17/648,  0,  - 17/648},
   { - 19/1944,  0, 19/1944,  - 17/648, 17/648,  0}}


*** 3-loop contributions 

* structure G(0,0,0) 
* case 0D: indices: 0
  {{16492/9 - 1708/9*nf + 20/9*nf^2 - 434/3*zt3}} 
* case 1D: indices: 1,2,3
  {{99412663/43740 - 165626/729*nf + 508/729*nf^2 - 28673/405*zt3 - 1280/27*zt3*nf,  - 19261543/87480 + 13639/729*nf + 556/729*nf^2 - 29917/810*zt3 + 640/27*zt3*nf,  - 19261543/87480 + 13639/729*nf + 556/729*nf^2 - 29917/810*zt3 + 640/27*zt3*nf},
   { - 19261543/87480 + 13639/729*nf + 556/729*nf^2 - 29917/810*zt3 + 640/27*zt3*nf, 99412663/43740 - 165626/729*nf + 508/729*nf^2 - 28673/405*zt3 - 1280/27*zt3*nf,  - 19261543/87480 + 13639/729*nf + 556/729*nf^2 - 29917/810*zt3 + 640/27*zt3*nf},
   { - 19261543/87480 + 13639/729*nf + 556/729*nf^2 - 29917/810*zt3 + 640/27*zt3*nf,  - 19261543/87480 + 13639/729*nf + 556/729*nf^2 - 29917/810*zt3 + 640/27*zt3*nf, 99412663/43740 - 165626/729*nf + 508/729*nf^2 - 28673/405*zt3 - 1280/27*zt3*nf}}
* case 2D: indices: 11,22,33,12,23,31
  {{676299131/262440 - 1115449/4374*nf - 97/729*nf^2 - 21197/810*zt3 - 2080/27*zt3*nf,  - 6777797/87480 + 13115/2916*nf + 169/486*nf^2 + 2269/1620*zt3 + 80/9*zt3*nf,  - 6777797/87480 + 13115/2916*nf + 169/486*nf^2 + 2269/1620*zt3 + 80/9*zt3*nf, 
       - 35334559/87480 + 191927/5832*nf + 229/162*nf^2 - 36149/540*zt3 + 400/9*zt3*nf, 8015777/174960 - 434/729*nf - 12977/270*zt3,  - 35334559/87480 + 191927/5832*nf + 229/162*nf^2 - 36149/540*zt3 + 400/9*zt3*nf},
   { - 6777797/87480 + 13115/2916*nf + 169/486*nf^2 + 2269/1620*zt3 + 80/9*zt3*nf, 676299131/262440 - 1115449/4374*nf - 97/729*nf^2 - 21197/810*zt3 - 2080/27*zt3*nf,  - 6777797/87480 + 13115/2916*nf + 169/486*nf^2 + 2269/1620*zt3 + 80/9*zt3*nf, 
       - 35334559/87480 + 191927/5832*nf + 229/162*nf^2 - 36149/540*zt3 + 400/9*zt3*nf,  - 35334559/87480 + 191927/5832*nf + 229/162*nf^2 - 36149/540*zt3 + 400/9*zt3*nf, 8015777/174960 - 434/729*nf - 12977/270*zt3},
   { - 6777797/87480 + 13115/2916*nf + 169/486*nf^2 + 2269/1620*zt3 + 80/9*zt3*nf,  - 6777797/87480 + 13115/2916*nf + 169/486*nf^2 + 2269/1620*zt3 + 80/9*zt3*nf, 676299131/262440 - 1115449/4374*nf - 97/729*nf^2 - 21197/810*zt3 - 2080/27*zt3*nf, 
      8015777/174960 - 434/729*nf - 12977/270*zt3,  - 35334559/87480 + 191927/5832*nf + 229/162*nf^2 - 36149/540*zt3 + 400/9*zt3*nf,  - 35334559/87480 + 191927/5832*nf + 229/162*nf^2 - 36149/540*zt3 + 400/9*zt3*nf},
   { - 79823153/524880 + 121693/8748*nf + 605/1458*nf^2 - 36149/1620*zt3 + 400/27*zt3*nf,  - 79823153/524880 + 121693/8748*nf + 605/1458*nf^2 - 36149/1620*zt3 + 400/27*zt3*nf, 4920677/524880 + 1315/4374*nf - 12977/810*zt3, 
      944655317/349920 - 1518671/5832*nf - 1045/1458*nf^2 - 11294/405*zt3 - 2480/27*zt3*nf,  - 28353983/116640 + 13856/729*nf + 556/729*nf^2 - 20903/1620*zt3 + 640/27*zt3*nf,  - 28353983/116640 + 13856/729*nf + 556/729*nf^2 - 20903/1620*zt3 + 640/27*zt3*nf},
   {4920677/524880 + 1315/4374*nf - 12977/810*zt3,  - 79823153/524880 + 121693/8748*nf + 605/1458*nf^2 - 36149/1620*zt3 + 400/27*zt3*nf,  - 79823153/524880 + 121693/8748*nf + 605/1458*nf^2 - 36149/1620*zt3 + 400/27*zt3*nf, 
       - 28353983/116640 + 13856/729*nf + 556/729*nf^2 - 20903/1620*zt3 + 640/27*zt3*nf, 944655317/349920 - 1518671/5832*nf - 1045/1458*nf^2 - 11294/405*zt3 - 2480/27*zt3*nf,  - 28353983/116640 + 13856/729*nf + 556/729*nf^2 - 20903/1620*zt3 + 640/27*zt3*nf},
   { - 79823153/524880 + 121693/8748*nf + 605/1458*nf^2 - 36149/1620*zt3 + 400/27*zt3*nf, 4920677/524880 + 1315/4374*nf - 12977/810*zt3,  - 79823153/524880 + 121693/8748*nf + 605/1458*nf^2 - 36149/1620*zt3 + 400/27*zt3*nf, 
       - 28353983/116640 + 13856/729*nf + 556/729*nf^2 - 20903/1620*zt3 + 640/27*zt3*nf,  - 28353983/116640 + 13856/729*nf + 556/729*nf^2 - 20903/1620*zt3 + 640/27*zt3*nf, 944655317/349920 - 1518671/5832*nf - 1045/1458*nf^2 - 11294/405*zt3 - 2480/27*zt3*nf}}

* structure  G(2,2,0) 
* case 0D: indices: 0
  {{ - 5479/108 + 212/81*nf + 13/81*nf^2 + 127/9*zt3 + 40/9*zt3*nf}} 
* case 1D: indices: 1,2,3
  {{ - 14893789/524880 + 8561/4374*nf + 80/729*nf^2 + 10693/1620*zt3 + 80/27*zt3*nf,  - 10855391/524880 + 845/1458*nf + 37/729*nf^2 + 14657/1620*zt3 + 40/27*zt3*nf, 1091/2916 + 109/4374*nf - 83/54*zt3},
   { - 10855391/524880 + 845/1458*nf + 37/729*nf^2 + 14657/1620*zt3 + 40/27*zt3*nf,  - 14893789/524880 + 8561/4374*nf + 80/729*nf^2 + 10693/1620*zt3 + 80/27*zt3*nf, 1091/2916 + 109/4374*nf - 83/54*zt3},
   { - 2441/1458 + 176/2187*nf - 83/54*zt3,  - 2441/1458 + 176/2187*nf - 83/54*zt3,  - 150115/2916 + 5615/2187*nf + 13/81*nf^2 + 464/27*zt3 + 40/9*zt3*nf}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 2118721/104976 + 53447/34992*nf + 53/648*nf^2 + 3479/648*zt3 + 20/9*zt3*nf,  - 6657011/524880 + 4343/23328*nf + 133/5832*nf^2 + 2651/360*zt3 + 20/27*zt3*nf, 321629/524880 + 43/23328*nf + 28/405*zt3, 
       - 526771/23328 + 21613/23328*nf + 17/216*nf^2 + 1465/216*zt3 + 20/9*zt3*nf, 175/11664 + 1/7776*nf - 187/108*zt3, 47333/87480 + 929/23328*nf - 1667/540*zt3},
   { - 6657011/524880 + 4343/23328*nf + 133/5832*nf^2 + 2651/360*zt3 + 20/27*zt3*nf,  - 2118721/104976 + 53447/34992*nf + 53/648*nf^2 + 3479/648*zt3 + 20/9*zt3*nf, 321629/524880 + 43/23328*nf + 28/405*zt3, 
       - 526771/23328 + 21613/23328*nf + 17/216*nf^2 + 1465/216*zt3 + 20/9*zt3*nf, 47333/87480 + 929/23328*nf - 1667/540*zt3, 175/11664 + 1/7776*nf - 187/108*zt3},
   { - 392641/524880 + 571/23328*nf - 37/405*zt3,  - 392641/524880 + 571/23328*nf - 37/405*zt3,  - 27103273/524880 + 3289/1296*nf + 13/81*nf^2 + 15313/810*zt3 + 40/9*zt3*nf, 
       - 356861/349920 - 265/11664*nf - 949/540*zt3,  - 1135937/349920 + 1865/11664*nf - 1393/540*zt3,  - 1135937/349920 + 1865/11664*nf - 1393/540*zt3},
   { - 534163/69984 + 2983/7776*nf + 163/5832*nf^2 + 157/72*zt3 + 20/27*zt3*nf,  - 534163/69984 + 2983/7776*nf + 163/5832*nf^2 + 157/72*zt3 + 20/27*zt3*nf,  - 333071/1049760 + 289/34992*nf - 403/540*zt3, 
       - 17714291/699840 + 53135/34992*nf + 53/648*nf^2 + 5143/540*zt3 + 20/9*zt3*nf, 364841/699840 + 2053/69984*nf - 451/1080*zt3, 364841/699840 + 2053/69984*nf - 451/1080*zt3},
   { - 25621/69984 + 19/1944*nf - 161/324*zt3,  - 587923/1049760 + 3235/69984*nf - 1537/1620*zt3, 82573/1049760 + 1037/69984*nf - 1393/1620*zt3, 
       - 814819/699840 + 6427/69984*nf - 79/120*zt3,  - 61020151/2099520 + 16735/8748*nf + 80/729*nf^2 + 27761/3240*zt3 + 80/27*zt3*nf,  - 43762067/2099520 + 6707/11664*nf + 37/729*nf^2 + 31297/3240*zt3 + 40/27*zt3*nf},
   { - 587923/1049760 + 3235/69984*nf - 1537/1620*zt3,  - 25621/69984 + 19/1944*nf - 161/324*zt3, 82573/1049760 + 1037/69984*nf - 1393/1620*zt3, 
       - 814819/699840 + 6427/69984*nf - 79/120*zt3,  - 43762067/2099520 + 6707/11664*nf + 37/729*nf^2 + 31297/3240*zt3 + 40/27*zt3*nf,  - 61020151/2099520 + 16735/8748*nf + 80/729*nf^2 + 27761/3240*zt3 + 80/27*zt3*nf}}

* structure  G(2,0,2) 
* case 0D: indices: 0
  {{ - 5479/108 + 212/81*nf + 13/81*nf^2 + 127/9*zt3 + 40/9*zt3*nf}} 
* case 1D: indices: 1,2,3
  {{ - 14893789/524880 + 8561/4374*nf + 80/729*nf^2 + 10693/1620*zt3 + 80/27*zt3*nf, 1091/2916 + 109/4374*nf - 83/54*zt3,  - 10855391/524880 + 845/1458*nf + 37/729*nf^2 + 14657/1620*zt3 + 40/27*zt3*nf},
   { - 2441/1458 + 176/2187*nf - 83/54*zt3,  - 150115/2916 + 5615/2187*nf + 13/81*nf^2 + 464/27*zt3 + 40/9*zt3*nf,  - 2441/1458 + 176/2187*nf - 83/54*zt3},
   { - 10855391/524880 + 845/1458*nf + 37/729*nf^2 + 14657/1620*zt3 + 40/27*zt3*nf, 1091/2916 + 109/4374*nf - 83/54*zt3,  - 14893789/524880 + 8561/4374*nf + 80/729*nf^2 + 10693/1620*zt3 + 80/27*zt3*nf}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 2118721/104976 + 53447/34992*nf + 53/648*nf^2 + 3479/648*zt3 + 20/9*zt3*nf, 321629/524880 + 43/23328*nf + 28/405*zt3,  - 6657011/524880 + 4343/23328*nf + 133/5832*nf^2 + 2651/360*zt3 + 20/27*zt3*nf, 
      47333/87480 + 929/23328*nf - 1667/540*zt3, 175/11664 + 1/7776*nf - 187/108*zt3,  - 526771/23328 + 21613/23328*nf + 17/216*nf^2 + 1465/216*zt3 + 20/9*zt3*nf},
   { - 392641/524880 + 571/23328*nf - 37/405*zt3,  - 27103273/524880 + 3289/1296*nf + 13/81*nf^2 + 15313/810*zt3 + 40/9*zt3*nf,  - 392641/524880 + 571/23328*nf - 37/405*zt3, 
       - 1135937/349920 + 1865/11664*nf - 1393/540*zt3,  - 1135937/349920 + 1865/11664*nf - 1393/540*zt3,  - 356861/349920 - 265/11664*nf - 949/540*zt3},
   { - 6657011/524880 + 4343/23328*nf + 133/5832*nf^2 + 2651/360*zt3 + 20/27*zt3*nf, 321629/524880 + 43/23328*nf + 28/405*zt3,  - 2118721/104976 + 53447/34992*nf + 53/648*nf^2 + 3479/648*zt3 + 20/9*zt3*nf, 
      175/11664 + 1/7776*nf - 187/108*zt3, 47333/87480 + 929/23328*nf - 1667/540*zt3,  - 526771/23328 + 21613/23328*nf + 17/216*nf^2 + 1465/216*zt3 + 20/9*zt3*nf},
   { - 587923/1049760 + 3235/69984*nf - 1537/1620*zt3, 82573/1049760 + 1037/69984*nf - 1393/1620*zt3,  - 25621/69984 + 19/1944*nf - 161/324*zt3, 
       - 61020151/2099520 + 16735/8748*nf + 80/729*nf^2 + 27761/3240*zt3 + 80/27*zt3*nf,  - 43762067/2099520 + 6707/11664*nf + 37/729*nf^2 + 31297/3240*zt3 + 40/27*zt3*nf,  - 814819/699840 + 6427/69984*nf - 79/120*zt3},
   { - 25621/69984 + 19/1944*nf - 161/324*zt3, 82573/1049760 + 1037/69984*nf - 1393/1620*zt3,  - 587923/1049760 + 3235/69984*nf - 1537/1620*zt3, 
       - 43762067/2099520 + 6707/11664*nf + 37/729*nf^2 + 31297/3240*zt3 + 40/27*zt3*nf,  - 61020151/2099520 + 16735/8748*nf + 80/729*nf^2 + 27761/3240*zt3 + 80/27*zt3*nf,  - 814819/699840 + 6427/69984*nf - 79/120*zt3},
   { - 534163/69984 + 2983/7776*nf + 163/5832*nf^2 + 157/72*zt3 + 20/27*zt3*nf,  - 333071/1049760 + 289/34992*nf - 403/540*zt3,  - 534163/69984 + 2983/7776*nf + 163/5832*nf^2 + 157/72*zt3 + 20/27*zt3*nf, 
      364841/699840 + 2053/69984*nf - 451/1080*zt3, 364841/699840 + 2053/69984*nf - 451/1080*zt3,  - 17714291/699840 + 53135/34992*nf + 53/648*nf^2 + 5143/540*zt3 + 20/9*zt3*nf}}

* structure  G(0,2,2) 
* case 0D: indices: 0
  {{ - 5479/108 + 212/81*nf + 13/81*nf^2 + 127/9*zt3 + 40/9*zt3*nf}} 
* case 1D: indices: 1,2,3
  {{ - 150115/2916 + 5615/2187*nf + 13/81*nf^2 + 464/27*zt3 + 40/9*zt3*nf,  - 2441/1458 + 176/2187*nf - 83/54*zt3,  - 2441/1458 + 176/2187*nf - 83/54*zt3},
   {1091/2916 + 109/4374*nf - 83/54*zt3,  - 14893789/524880 + 8561/4374*nf + 80/729*nf^2 + 10693/1620*zt3 + 80/27*zt3*nf,  - 10855391/524880 + 845/1458*nf + 37/729*nf^2 + 14657/1620*zt3 + 40/27*zt3*nf},
   {1091/2916 + 109/4374*nf - 83/54*zt3,  - 10855391/524880 + 845/1458*nf + 37/729*nf^2 + 14657/1620*zt3 + 40/27*zt3*nf,  - 14893789/524880 + 8561/4374*nf + 80/729*nf^2 + 10693/1620*zt3 + 80/27*zt3*nf}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 27103273/524880 + 3289/1296*nf + 13/81*nf^2 + 15313/810*zt3 + 40/9*zt3*nf,  - 392641/524880 + 571/23328*nf - 37/405*zt3,  - 392641/524880 + 571/23328*nf - 37/405*zt3, 
       - 1135937/349920 + 1865/11664*nf - 1393/540*zt3,  - 356861/349920 - 265/11664*nf - 949/540*zt3,  - 1135937/349920 + 1865/11664*nf - 1393/540*zt3},
   {321629/524880 + 43/23328*nf + 28/405*zt3,  - 2118721/104976 + 53447/34992*nf + 53/648*nf^2 + 3479/648*zt3 + 20/9*zt3*nf,  - 6657011/524880 + 4343/23328*nf + 133/5832*nf^2 + 2651/360*zt3 + 20/27*zt3*nf, 
      47333/87480 + 929/23328*nf - 1667/540*zt3,  - 526771/23328 + 21613/23328*nf + 17/216*nf^2 + 1465/216*zt3 + 20/9*zt3*nf, 175/11664 + 1/7776*nf - 187/108*zt3},
   {321629/524880 + 43/23328*nf + 28/405*zt3,  - 6657011/524880 + 4343/23328*nf + 133/5832*nf^2 + 2651/360*zt3 + 20/27*zt3*nf,  - 2118721/104976 + 53447/34992*nf + 53/648*nf^2 + 3479/648*zt3 + 20/9*zt3*nf, 
      175/11664 + 1/7776*nf - 187/108*zt3,  - 526771/23328 + 21613/23328*nf + 17/216*nf^2 + 1465/216*zt3 + 20/9*zt3*nf, 47333/87480 + 929/23328*nf - 1667/540*zt3},
   {82573/1049760 + 1037/69984*nf - 1393/1620*zt3,  - 587923/1049760 + 3235/69984*nf - 1537/1620*zt3,  - 25621/69984 + 19/1944*nf - 161/324*zt3, 
       - 61020151/2099520 + 16735/8748*nf + 80/729*nf^2 + 27761/3240*zt3 + 80/27*zt3*nf,  - 814819/699840 + 6427/69984*nf - 79/120*zt3,  - 43762067/2099520 + 6707/11664*nf + 37/729*nf^2 + 31297/3240*zt3 + 40/27*zt3*nf},
   { - 333071/1049760 + 289/34992*nf - 403/540*zt3,  - 534163/69984 + 2983/7776*nf + 163/5832*nf^2 + 157/72*zt3 + 20/27*zt3*nf,  - 534163/69984 + 2983/7776*nf + 163/5832*nf^2 + 157/72*zt3 + 20/27*zt3*nf, 
      364841/699840 + 2053/69984*nf - 451/1080*zt3,  - 17714291/699840 + 53135/34992*nf + 53/648*nf^2 + 5143/540*zt3 + 20/9*zt3*nf, 364841/699840 + 2053/69984*nf - 451/1080*zt3},
   {82573/1049760 + 1037/69984*nf - 1393/1620*zt3,  - 25621/69984 + 19/1944*nf - 161/324*zt3,  - 587923/1049760 + 3235/69984*nf - 1537/1620*zt3, 
       - 43762067/2099520 + 6707/11664*nf + 37/729*nf^2 + 31297/3240*zt3 + 40/27*zt3*nf,  - 814819/699840 + 6427/69984*nf - 79/120*zt3,  - 61020151/2099520 + 16735/8748*nf + 80/729*nf^2 + 27761/3240*zt3 + 80/27*zt3*nf}}

* structure  G(4,4,0) 
* case 0D: indices: 0
  {{ - 127/216 - 2/81*nf - 13/36*zt3}} 
* case 1D: indices: 1,2,3
  {{ - 8089/58320 - 187/8748*nf - 439/810*zt3,  - 991381/2099520 - 29/8748*nf + 449/2160*zt3,  - 2467/419904 - 35/1296*zt3},
   { - 991381/2099520 - 29/8748*nf + 449/2160*zt3,  - 8089/58320 - 187/8748*nf - 439/810*zt3,  - 2467/419904 - 35/1296*zt3},
   {9629/419904 - 35/1296*zt3, 9629/419904 - 35/1296*zt3,  - 120977/209952 - 2/81*nf - 199/648*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 378173/4199040 - 551/34992*nf - 869/2160*zt3,  - 179975/419904 + 1/432*nf + 301/864*zt3,  - 42389/1399680 - 121/12960*zt3, 
       - 117269/466560 - 175/15552*nf - 63/160*zt3, 517/23328 - 1/36*zt3, 857/87480 - 109/4320*zt3},
   { - 179975/419904 + 1/432*nf + 301/864*zt3,  - 378173/4199040 - 551/34992*nf - 869/2160*zt3,  - 42389/1399680 - 121/12960*zt3, 
       - 117269/466560 - 175/15552*nf - 63/160*zt3, 857/87480 - 109/4320*zt3, 517/23328 - 1/36*zt3},
   {85171/1399680 - 601/12960*zt3, 85171/1399680 - 601/12960*zt3,  - 603557/1049760 - 2/81*nf - 203/720*zt3, 
       - 2747/17280 + 23/240*zt3, 82379/1399680 - 163/4320*zt3, 82379/1399680 - 163/4320*zt3},
   { - 3167/116640 - 197/34992*nf - 647/4320*zt3,  - 3167/116640 - 197/34992*nf - 647/4320*zt3, 35051/1399680 - 11/2160*zt3, 
       - 3879599/8398080 - 209/15552*nf + 109/810*zt3,  - 178319/8398080 - 251/12960*zt3,  - 178319/8398080 - 251/12960*zt3},
   { - 575/34992 + 1/108*zt3,  - 90223/4199040 + 131/12960*zt3,  - 83/131220 - 163/12960*zt3, 
      860101/8398080 - 971/12960*zt3,  - 372703/2799360 - 187/8748*nf - 1699/3240*zt3,  - 804533/1679616 - 29/8748*nf + 197/864*zt3},
   { - 90223/4199040 + 131/12960*zt3,  - 575/34992 + 1/108*zt3,  - 83/131220 - 163/12960*zt3, 
      860101/8398080 - 971/12960*zt3,  - 804533/1679616 - 29/8748*nf + 197/864*zt3,  - 372703/2799360 - 187/8748*nf - 1699/3240*zt3}}

* structure  G(4,0,4) 
* case 0D: indices: 0
  {{ - 127/216 - 2/81*nf - 13/36*zt3}} 
* case 1D: indices: 1,2,3
  {{ - 8089/58320 - 187/8748*nf - 439/810*zt3,  - 2467/419904 - 35/1296*zt3,  - 991381/2099520 - 29/8748*nf + 449/2160*zt3},
   {9629/419904 - 35/1296*zt3,  - 120977/209952 - 2/81*nf - 199/648*zt3, 9629/419904 - 35/1296*zt3},
   { - 991381/2099520 - 29/8748*nf + 449/2160*zt3,  - 2467/419904 - 35/1296*zt3,  - 8089/58320 - 187/8748*nf - 439/810*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 378173/4199040 - 551/34992*nf - 869/2160*zt3,  - 42389/1399680 - 121/12960*zt3,  - 179975/419904 + 1/432*nf + 301/864*zt3, 
      857/87480 - 109/4320*zt3, 517/23328 - 1/36*zt3,  - 117269/466560 - 175/15552*nf - 63/160*zt3},
   {85171/1399680 - 601/12960*zt3,  - 603557/1049760 - 2/81*nf - 203/720*zt3, 85171/1399680 - 601/12960*zt3, 
      82379/1399680 - 163/4320*zt3, 82379/1399680 - 163/4320*zt3,  - 2747/17280 + 23/240*zt3},
   { - 179975/419904 + 1/432*nf + 301/864*zt3,  - 42389/1399680 - 121/12960*zt3,  - 378173/4199040 - 551/34992*nf - 869/2160*zt3, 
      517/23328 - 1/36*zt3, 857/87480 - 109/4320*zt3,  - 117269/466560 - 175/15552*nf - 63/160*zt3},
   { - 90223/4199040 + 131/12960*zt3,  - 83/131220 - 163/12960*zt3,  - 575/34992 + 1/108*zt3, 
       - 372703/2799360 - 187/8748*nf - 1699/3240*zt3,  - 804533/1679616 - 29/8748*nf + 197/864*zt3, 860101/8398080 - 971/12960*zt3},
   { - 575/34992 + 1/108*zt3,  - 83/131220 - 163/12960*zt3,  - 90223/4199040 + 131/12960*zt3, 
       - 804533/1679616 - 29/8748*nf + 197/864*zt3,  - 372703/2799360 - 187/8748*nf - 1699/3240*zt3, 860101/8398080 - 971/12960*zt3},
   { - 3167/116640 - 197/34992*nf - 647/4320*zt3, 35051/1399680 - 11/2160*zt3,  - 3167/116640 - 197/34992*nf - 647/4320*zt3, 
       - 178319/8398080 - 251/12960*zt3,  - 178319/8398080 - 251/12960*zt3,  - 3879599/8398080 - 209/15552*nf + 109/810*zt3}}

* structure  G(0,4,4) 
* case 0D: indices: 0
  {{ - 127/216 - 2/81*nf - 13/36*zt3}} 
* case 1D: indices: 1,2,3
  {{ - 120977/209952 - 2/81*nf - 199/648*zt3, 9629/419904 - 35/1296*zt3, 9629/419904 - 35/1296*zt3},
   { - 2467/419904 - 35/1296*zt3,  - 8089/58320 - 187/8748*nf - 439/810*zt3,  - 991381/2099520 - 29/8748*nf + 449/2160*zt3},
   { - 2467/419904 - 35/1296*zt3,  - 991381/2099520 - 29/8748*nf + 449/2160*zt3,  - 8089/58320 - 187/8748*nf - 439/810*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 603557/1049760 - 2/81*nf - 203/720*zt3, 85171/1399680 - 601/12960*zt3, 85171/1399680 - 601/12960*zt3, 
      82379/1399680 - 163/4320*zt3,  - 2747/17280 + 23/240*zt3, 82379/1399680 - 163/4320*zt3},
   { - 42389/1399680 - 121/12960*zt3,  - 378173/4199040 - 551/34992*nf - 869/2160*zt3,  - 179975/419904 + 1/432*nf + 301/864*zt3, 
      857/87480 - 109/4320*zt3,  - 117269/466560 - 175/15552*nf - 63/160*zt3, 517/23328 - 1/36*zt3},
   { - 42389/1399680 - 121/12960*zt3,  - 179975/419904 + 1/432*nf + 301/864*zt3,  - 378173/4199040 - 551/34992*nf - 869/2160*zt3, 
      517/23328 - 1/36*zt3,  - 117269/466560 - 175/15552*nf - 63/160*zt3, 857/87480 - 109/4320*zt3},
   { - 83/131220 - 163/12960*zt3,  - 90223/4199040 + 131/12960*zt3,  - 575/34992 + 1/108*zt3, 
       - 372703/2799360 - 187/8748*nf - 1699/3240*zt3, 860101/8398080 - 971/12960*zt3,  - 804533/1679616 - 29/8748*nf + 197/864*zt3},
   {35051/1399680 - 11/2160*zt3,  - 3167/116640 - 197/34992*nf - 647/4320*zt3,  - 3167/116640 - 197/34992*nf - 647/4320*zt3, 
       - 178319/8398080 - 251/12960*zt3,  - 3879599/8398080 - 209/15552*nf + 109/810*zt3,  - 178319/8398080 - 251/12960*zt3},
   { - 83/131220 - 163/12960*zt3,  - 575/34992 + 1/108*zt3,  - 90223/4199040 + 131/12960*zt3, 
       - 804533/1679616 - 29/8748*nf + 197/864*zt3, 860101/8398080 - 971/12960*zt3,  - 372703/2799360 - 187/8748*nf - 1699/3240*zt3}}

* structure  G(4,2,2) 
* case 0D: indices: 0
  {{ - 19/27 - 1/162*nf - 25/18*zt3}} 
* case 1D: indices: 1,2,3
  {{ - 7943/58320 + 8/2187*nf - 1201/1620*zt3,  - 27757/116640 - 4/2187*nf - 1049/3240*zt3,  - 27757/116640 - 4/2187*nf - 1049/3240*zt3},
   { - 33097/116640 - 43/8748*nf - 1049/3240*zt3,  - 379687/1049760 - 1007/1080*zt3,  - 5461/52488 - 19/4374*nf - 43/324*zt3},
   { - 33097/116640 - 43/8748*nf - 1049/3240*zt3,  - 5461/52488 - 19/4374*nf - 43/324*zt3,  - 379687/1049760 - 1007/1080*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 32303/1049760 + 7/2592*nf - 61/135*zt3,  - 183691/2099520 - 35/46656*nf - 379/3240*zt3,  - 183691/2099520 - 35/46656*nf - 379/3240*zt3, 
       - 107941/699840 + 7/23328*nf - 469/1080*zt3,  - 86417/349920 - 41/23328*nf - 67/360*zt3,  - 107941/699840 + 7/23328*nf - 469/1080*zt3},
   { - 519721/2099520 - 65/15552*nf - 53/1080*zt3,  - 288283/1049760 + 1/648*nf - 1441/2160*zt3,  - 533/10935 - 167/139968*nf + 47/6480*zt3, 
       - 304639/1399680 - 283/46656*nf - 3/5*zt3,  - 266507/1399680 - 257/46656*nf - 47/240*zt3, 5701/155520 - 79/15552*nf - 121/540*zt3},
   { - 519721/2099520 - 65/15552*nf - 53/1080*zt3,  - 533/10935 - 167/139968*nf + 47/6480*zt3,  - 288283/1049760 + 1/648*nf - 1441/2160*zt3, 
      5701/155520 - 79/15552*nf - 121/540*zt3,  - 266507/1399680 - 257/46656*nf - 47/240*zt3,  - 304639/1399680 - 283/46656*nf - 3/5*zt3},
   { - 110671/2099520 + 67/139968*nf - 469/3240*zt3,  - 382639/4199040 + 37/139968*nf - 269/1620*zt3,  - 83077/1399680 - 47/34992*nf - 11/270*zt3, 
       - 468763/4199040 + 5/1458*nf - 1139/2160*zt3,  - 16025/139968 - 133/139968*nf - 299/1296*zt3,  - 454739/4199040 - 133/69984*nf - 671/6480*zt3},
   {17323/1049760 - 85/69984*nf - 421/3240*zt3, 17023/4199040 - 253/139968*nf - 643/6480*zt3, 17023/4199040 - 253/139968*nf - 643/6480*zt3, 
       - 11063/34992 - 319/139968*nf - 167/1296*zt3,  - 225119/1399680 + 37/17496*nf - 2069/3240*zt3,  - 11063/34992 - 319/139968*nf - 167/1296*zt3},
   { - 110671/2099520 + 67/139968*nf - 469/3240*zt3,  - 83077/1399680 - 47/34992*nf - 11/270*zt3,  - 382639/4199040 + 37/139968*nf - 269/1620*zt3, 
       - 454739/4199040 - 133/69984*nf - 671/6480*zt3,  - 16025/139968 - 133/139968*nf - 299/1296*zt3,  - 468763/4199040 + 5/1458*nf - 1139/2160*zt3}}

* structure  G(2,4,2) 
* case 0D: indices: 0
  {{ - 19/27 - 1/162*nf - 25/18*zt3}} 
* case 1D: indices: 1,2,3
  {{ - 379687/1049760 - 1007/1080*zt3,  - 33097/116640 - 43/8748*nf - 1049/3240*zt3,  - 5461/52488 - 19/4374*nf - 43/324*zt3},
   { - 27757/116640 - 4/2187*nf - 1049/3240*zt3,  - 7943/58320 + 8/2187*nf - 1201/1620*zt3,  - 27757/116640 - 4/2187*nf - 1049/3240*zt3},
   { - 5461/52488 - 19/4374*nf - 43/324*zt3,  - 33097/116640 - 43/8748*nf - 1049/3240*zt3,  - 379687/1049760 - 1007/1080*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 288283/1049760 + 1/648*nf - 1441/2160*zt3,  - 519721/2099520 - 65/15552*nf - 53/1080*zt3,  - 533/10935 - 167/139968*nf + 47/6480*zt3, 
       - 304639/1399680 - 283/46656*nf - 3/5*zt3, 5701/155520 - 79/15552*nf - 121/540*zt3,  - 266507/1399680 - 257/46656*nf - 47/240*zt3},
   { - 183691/2099520 - 35/46656*nf - 379/3240*zt3,  - 32303/1049760 + 7/2592*nf - 61/135*zt3,  - 183691/2099520 - 35/46656*nf - 379/3240*zt3, 
       - 107941/699840 + 7/23328*nf - 469/1080*zt3,  - 107941/699840 + 7/23328*nf - 469/1080*zt3,  - 86417/349920 - 41/23328*nf - 67/360*zt3},
   { - 533/10935 - 167/139968*nf + 47/6480*zt3,  - 519721/2099520 - 65/15552*nf - 53/1080*zt3,  - 288283/1049760 + 1/648*nf - 1441/2160*zt3, 
      5701/155520 - 79/15552*nf - 121/540*zt3,  - 304639/1399680 - 283/46656*nf - 3/5*zt3,  - 266507/1399680 - 257/46656*nf - 47/240*zt3},
   { - 382639/4199040 + 37/139968*nf - 269/1620*zt3,  - 110671/2099520 + 67/139968*nf - 469/3240*zt3,  - 83077/1399680 - 47/34992*nf - 11/270*zt3, 
       - 468763/4199040 + 5/1458*nf - 1139/2160*zt3,  - 454739/4199040 - 133/69984*nf - 671/6480*zt3,  - 16025/139968 - 133/139968*nf - 299/1296*zt3},
   { - 83077/1399680 - 47/34992*nf - 11/270*zt3,  - 110671/2099520 + 67/139968*nf - 469/3240*zt3,  - 382639/4199040 + 37/139968*nf - 269/1620*zt3, 
       - 454739/4199040 - 133/69984*nf - 671/6480*zt3,  - 468763/4199040 + 5/1458*nf - 1139/2160*zt3,  - 16025/139968 - 133/139968*nf - 299/1296*zt3},
   {17023/4199040 - 253/139968*nf - 643/6480*zt3, 17323/1049760 - 85/69984*nf - 421/3240*zt3, 17023/4199040 - 253/139968*nf - 643/6480*zt3, 
       - 11063/34992 - 319/139968*nf - 167/1296*zt3,  - 11063/34992 - 319/139968*nf - 167/1296*zt3,  - 225119/1399680 + 37/17496*nf - 2069/3240*zt3}}

* structure  G(2,2,4) 
* case 0D: indices: 0
  {{ - 19/27 - 1/162*nf - 25/18*zt3}} 
* case 1D: indices: 1,2,3
  {{ - 379687/1049760 - 1007/1080*zt3,  - 5461/52488 - 19/4374*nf - 43/324*zt3,  - 33097/116640 - 43/8748*nf - 1049/3240*zt3},
   { - 5461/52488 - 19/4374*nf - 43/324*zt3,  - 379687/1049760 - 1007/1080*zt3,  - 33097/116640 - 43/8748*nf - 1049/3240*zt3},
   { - 27757/116640 - 4/2187*nf - 1049/3240*zt3,  - 27757/116640 - 4/2187*nf - 1049/3240*zt3,  - 7943/58320 + 8/2187*nf - 1201/1620*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 288283/1049760 + 1/648*nf - 1441/2160*zt3,  - 533/10935 - 167/139968*nf + 47/6480*zt3,  - 519721/2099520 - 65/15552*nf - 53/1080*zt3, 
       - 266507/1399680 - 257/46656*nf - 47/240*zt3, 5701/155520 - 79/15552*nf - 121/540*zt3,  - 304639/1399680 - 283/46656*nf - 3/5*zt3},
   { - 533/10935 - 167/139968*nf + 47/6480*zt3,  - 288283/1049760 + 1/648*nf - 1441/2160*zt3,  - 519721/2099520 - 65/15552*nf - 53/1080*zt3, 
       - 266507/1399680 - 257/46656*nf - 47/240*zt3,  - 304639/1399680 - 283/46656*nf - 3/5*zt3, 5701/155520 - 79/15552*nf - 121/540*zt3},
   { - 183691/2099520 - 35/46656*nf - 379/3240*zt3,  - 183691/2099520 - 35/46656*nf - 379/3240*zt3,  - 32303/1049760 + 7/2592*nf - 61/135*zt3, 
       - 86417/349920 - 41/23328*nf - 67/360*zt3,  - 107941/699840 + 7/23328*nf - 469/1080*zt3,  - 107941/699840 + 7/23328*nf - 469/1080*zt3},
   {17023/4199040 - 253/139968*nf - 643/6480*zt3, 17023/4199040 - 253/139968*nf - 643/6480*zt3, 17323/1049760 - 85/69984*nf - 421/3240*zt3, 
       - 225119/1399680 + 37/17496*nf - 2069/3240*zt3,  - 11063/34992 - 319/139968*nf - 167/1296*zt3,  - 11063/34992 - 319/139968*nf - 167/1296*zt3},
   { - 83077/1399680 - 47/34992*nf - 11/270*zt3,  - 382639/4199040 + 37/139968*nf - 269/1620*zt3,  - 110671/2099520 + 67/139968*nf - 469/3240*zt3, 
       - 16025/139968 - 133/139968*nf - 299/1296*zt3,  - 468763/4199040 + 5/1458*nf - 1139/2160*zt3,  - 454739/4199040 - 133/69984*nf - 671/6480*zt3},
   { - 382639/4199040 + 37/139968*nf - 269/1620*zt3,  - 83077/1399680 - 47/34992*nf - 11/270*zt3,  - 110671/2099520 + 67/139968*nf - 469/3240*zt3, 
       - 16025/139968 - 133/139968*nf - 299/1296*zt3,  - 454739/4199040 - 133/69984*nf - 671/6480*zt3,  - 468763/4199040 + 5/1458*nf - 1139/2160*zt3}}

* structure  G(2,2,2) 
* case 0D: indices: 0
  {{ 0}} 
* case 1D: indices: 1,2,3
  {{ 0, 6901/6480 - 13/729*nf - 1139/540*zt3,  - 6901/6480 + 13/729*nf + 1139/540*zt3},
   { - 6901/6480 + 13/729*nf + 1139/540*zt3,  0, 6901/6480 - 13/729*nf - 1139/540*zt3},
   {6901/6480 - 13/729*nf - 1139/540*zt3,  - 6901/6480 + 13/729*nf + 1139/540*zt3,  0}}
* case 2D: indices: 11,22,33,12,23,31
  {{ 0, 369973/524880 - 151/34992*nf - 1741/1620*zt3,  - 369973/524880 + 151/34992*nf + 1741/1620*zt3, 
      78767/43740 - 155/5832*nf - 419/135*zt3,  0,  - 78767/43740 + 155/5832*nf + 419/135*zt3},
   { - 369973/524880 + 151/34992*nf + 1741/1620*zt3,  0, 369973/524880 - 151/34992*nf - 1741/1620*zt3, 
       - 78767/43740 + 155/5832*nf + 419/135*zt3, 78767/43740 - 155/5832*nf - 419/135*zt3,  0},
   {369973/524880 - 151/34992*nf - 1741/1620*zt3,  - 369973/524880 + 151/34992*nf + 1741/1620*zt3,  0, 
       0,  - 78767/43740 + 155/5832*nf + 419/135*zt3, 78767/43740 - 155/5832*nf - 419/135*zt3},
   { - 11813/32805 + 473/34992*nf + 419/405*zt3, 11813/32805 - 473/34992*nf - 419/405*zt3,  0, 
       0,  - 128741/174960 + 17/1944*nf + 179/180*zt3, 128741/174960 - 17/1944*nf - 179/180*zt3},
   { 0,  - 11813/32805 + 473/34992*nf + 419/405*zt3, 11813/32805 - 473/34992*nf - 419/405*zt3, 
      128741/174960 - 17/1944*nf - 179/180*zt3,  0,  - 128741/174960 + 17/1944*nf + 179/180*zt3},
   {11813/32805 - 473/34992*nf - 419/405*zt3,  0,  - 11813/32805 + 473/34992*nf + 419/405*zt3, 
       - 128741/174960 + 17/1944*nf + 179/180*zt3, 128741/174960 - 17/1944*nf - 179/180*zt3,  0}}

* structure  G(4,4,2) 
* case 0D: indices: 0
  {{ 0}} 
* case 1D: indices: 1,2,3
  {{47/729 - 5/81*zt3,  - 35719/233280 + 367/6480*zt3,  - 689/25920 + 11/2160*zt3},
   {35719/233280 - 367/6480*zt3,  - 47/729 + 5/81*zt3, 689/25920 - 11/2160*zt3},
   { - 50759/233280 + 767/6480*zt3, 50759/233280 - 767/6480*zt3,  0}}
* case 2D: indices: 11,22,33,12,23,31
  {{341/5832 - 1/18*zt3,  - 8683/69984 + 133/2592*zt3,  - 2353/419904 + 11/2592*zt3, 
       - 114917/1399680 - 11/4320*zt3,  - 21719/279936 + 1/54*zt3,  - 7423/1399680 - 23/1440*zt3},
   {8683/69984 - 133/2592*zt3,  - 341/5832 + 1/18*zt3, 2353/419904 - 11/2592*zt3, 
      114917/1399680 + 11/4320*zt3, 7423/1399680 + 23/1440*zt3, 21719/279936 - 1/54*zt3},
   { - 51377/419904 + 149/2592*zt3, 51377/419904 - 149/2592*zt3,  0, 
       0, 226631/699840 - 263/1440*zt3,  - 226631/699840 + 263/1440*zt3},
   {273527/4199040 - 469/12960*zt3,  - 273527/4199040 + 469/12960*zt3,  0, 
       0,  - 27337/1399680 + 127/12960*zt3, 27337/1399680 - 127/12960*zt3},
   { - 30313/839808 + 5/162*zt3, 248327/4199040 - 389/12960*zt3, 11011/524880 - 11/12960*zt3, 
      9157/1399680 + 11/4320*zt3,  - 23/972 + 5/162*zt3, 28897/349920 - 433/12960*zt3},
   { - 248327/4199040 + 389/12960*zt3, 30313/839808 - 5/162*zt3,  - 11011/524880 + 11/12960*zt3, 
       - 9157/1399680 - 11/4320*zt3,  - 28897/349920 + 433/12960*zt3, 23/972 - 5/162*zt3}}

* structure  G(4,2,4) 
* case 0D: indices: 0
  {{ 0}} 
* case 1D: indices: 1,2,3
  {{ - 47/729 + 5/81*zt3, 689/25920 - 11/2160*zt3, 35719/233280 - 367/6480*zt3},
   {50759/233280 - 767/6480*zt3,  0,  - 50759/233280 + 767/6480*zt3},
   { - 35719/233280 + 367/6480*zt3,  - 689/25920 + 11/2160*zt3, 47/729 - 5/81*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{ - 341/5832 + 1/18*zt3, 2353/419904 - 11/2592*zt3, 8683/69984 - 133/2592*zt3, 
      7423/1399680 + 23/1440*zt3, 21719/279936 - 1/54*zt3, 114917/1399680 + 11/4320*zt3},
   {51377/419904 - 149/2592*zt3,  0,  - 51377/419904 + 149/2592*zt3, 
      226631/699840 - 263/1440*zt3,  - 226631/699840 + 263/1440*zt3,  0},
   { - 8683/69984 + 133/2592*zt3,  - 2353/419904 + 11/2592*zt3, 341/5832 - 1/18*zt3, 
       - 21719/279936 + 1/54*zt3,  - 7423/1399680 - 23/1440*zt3,  - 114917/1399680 - 11/4320*zt3},
   {248327/4199040 - 389/12960*zt3, 11011/524880 - 11/12960*zt3,  - 30313/839808 + 5/162*zt3, 
       - 23/972 + 5/162*zt3, 28897/349920 - 433/12960*zt3, 9157/1399680 + 11/4320*zt3},
   {30313/839808 - 5/162*zt3,  - 11011/524880 + 11/12960*zt3,  - 248327/4199040 + 389/12960*zt3, 
       - 28897/349920 + 433/12960*zt3, 23/972 - 5/162*zt3,  - 9157/1399680 - 11/4320*zt3},
   { - 273527/4199040 + 469/12960*zt3,  0, 273527/4199040 - 469/12960*zt3, 
       - 27337/1399680 + 127/12960*zt3, 27337/1399680 - 127/12960*zt3,  0}}

* structure  G(2,4,4) 
* case 0D: indices: 0
  {{ 0}} 
* case 1D: indices: 1,2,3
  {{ 0,  - 50759/233280 + 767/6480*zt3, 50759/233280 - 767/6480*zt3},
   { - 689/25920 + 11/2160*zt3, 47/729 - 5/81*zt3,  - 35719/233280 + 367/6480*zt3},
   {689/25920 - 11/2160*zt3, 35719/233280 - 367/6480*zt3,  - 47/729 + 5/81*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{ 0,  - 51377/419904 + 149/2592*zt3, 51377/419904 - 149/2592*zt3, 
       - 226631/699840 + 263/1440*zt3,  0, 226631/699840 - 263/1440*zt3},
   { - 2353/419904 + 11/2592*zt3, 341/5832 - 1/18*zt3,  - 8683/69984 + 133/2592*zt3, 
       - 7423/1399680 - 23/1440*zt3,  - 114917/1399680 - 11/4320*zt3,  - 21719/279936 + 1/54*zt3},
   {2353/419904 - 11/2592*zt3, 8683/69984 - 133/2592*zt3,  - 341/5832 + 1/18*zt3, 
      21719/279936 - 1/54*zt3, 114917/1399680 + 11/4320*zt3, 7423/1399680 + 23/1440*zt3},
   { - 11011/524880 + 11/12960*zt3,  - 248327/4199040 + 389/12960*zt3, 30313/839808 - 5/162*zt3, 
      23/972 - 5/162*zt3,  - 9157/1399680 - 11/4320*zt3,  - 28897/349920 + 433/12960*zt3},
   { 0, 273527/4199040 - 469/12960*zt3,  - 273527/4199040 + 469/12960*zt3, 
      27337/1399680 - 127/12960*zt3,  0,  - 27337/1399680 + 127/12960*zt3},
   {11011/524880 - 11/12960*zt3,  - 30313/839808 + 5/162*zt3, 248327/4199040 - 389/12960*zt3, 
      28897/349920 - 433/12960*zt3, 9157/1399680 + 11/4320*zt3,  - 23/972 + 5/162*zt3}}

* structure  G(6,6,0) 
* case 0D: indices: 0
  {{101/1296 - 59/432*zt3}} 
* case 1D: indices: 1,2,3
  {{10343/419904 - 67/1296*zt3, 22381/419904 - 55/648*zt3,  0},
   {22381/419904 - 55/648*zt3, 10343/419904 - 67/1296*zt3,  0},
   { 0,  0, 101/1296 - 59/432*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{6043/559872 - 5/192*zt3, 66281/1679616 - 307/5184*zt3,  0, 
      12337/279936 - 133/1728*zt3,  0,  0},
   {66281/1679616 - 307/5184*zt3, 6043/559872 - 5/192*zt3,  0, 
      12337/279936 - 133/1728*zt3,  0,  0},
   { 0,  0, 101/1296 - 59/432*zt3, 
       0,  0,  0},
   {23243/1679616 - 133/5184*zt3, 23243/1679616 - 133/5184*zt3,  0, 
      9479/279936 - 103/1728*zt3,  0,  0},
   { 0,  0,  0, 
       0, 10343/419904 - 67/1296*zt3, 22381/419904 - 55/648*zt3},
   { 0,  0,  0, 
       0, 22381/419904 - 55/648*zt3, 10343/419904 - 67/1296*zt3}}

* structure  G(6,0,6) 
* case 0D: indices: 0
  {{101/1296 - 59/432*zt3}} 
* case 1D: indices: 1,2,3
  {{10343/419904 - 67/1296*zt3,  0, 22381/419904 - 55/648*zt3},
   { 0, 101/1296 - 59/432*zt3,  0},
   {22381/419904 - 55/648*zt3,  0, 10343/419904 - 67/1296*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{6043/559872 - 5/192*zt3,  0, 66281/1679616 - 307/5184*zt3, 
       0,  0, 12337/279936 - 133/1728*zt3},
   { 0, 101/1296 - 59/432*zt3,  0, 
       0,  0,  0},
   {66281/1679616 - 307/5184*zt3,  0, 6043/559872 - 5/192*zt3, 
       0,  0, 12337/279936 - 133/1728*zt3},
   { 0,  0,  0, 
      10343/419904 - 67/1296*zt3, 22381/419904 - 55/648*zt3,  0},
   { 0,  0,  0, 
      22381/419904 - 55/648*zt3, 10343/419904 - 67/1296*zt3,  0},
   {23243/1679616 - 133/5184*zt3,  0, 23243/1679616 - 133/5184*zt3, 
       0,  0, 9479/279936 - 103/1728*zt3}}

* structure  G(0,6,6) 
* case 0D: indices: 0
  {{101/1296 - 59/432*zt3}} 
* case 1D: indices: 1,2,3
  {{101/1296 - 59/432*zt3,  0,  0},
   { 0, 10343/419904 - 67/1296*zt3, 22381/419904 - 55/648*zt3},
   { 0, 22381/419904 - 55/648*zt3, 10343/419904 - 67/1296*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{101/1296 - 59/432*zt3,  0,  0, 
       0,  0,  0},
   { 0, 6043/559872 - 5/192*zt3, 66281/1679616 - 307/5184*zt3, 
       0, 12337/279936 - 133/1728*zt3,  0},
   { 0, 66281/1679616 - 307/5184*zt3, 6043/559872 - 5/192*zt3, 
       0, 12337/279936 - 133/1728*zt3,  0},
   { 0,  0,  0, 
      10343/419904 - 67/1296*zt3,  0, 22381/419904 - 55/648*zt3},
   { 0, 23243/1679616 - 133/5184*zt3, 23243/1679616 - 133/5184*zt3, 
       0, 9479/279936 - 103/1728*zt3,  0},
   { 0,  0,  0, 
      22381/419904 - 55/648*zt3,  0, 10343/419904 - 67/1296*zt3}}

* structure  G(6,4,2) 
* case 0D: indices: 0
  {{1/16 - 1/16*zt3}} 
* case 1D: indices: 1,2,3
  {{3905/209952 - 1/48*zt3, 8807/279936 - 1/32*zt3, 6127/839808 - 1/96*zt3},
   {6239/279936 - 61/2592*zt3, 13037/419904 - 37/1296*zt3, 11369/839808 - 1/96*zt3},
   {18151/839808 - 47/2592*zt3,  - 7/839808 - 7/2592*zt3, 1/24 - 1/24*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{21563/2799360 - 3/320*zt3, 105257/5598720 - 3/160*zt3, 17891/16796160 - 1/320*zt3, 
      128471/5598720 - 1/40*zt3, 27809/2799360 - 1/80*zt3, 35561/5598720 - 3/320*zt3},
   {61637/5598720 - 17/1440*zt3, 8603/466560 - 47/2880*zt3, 19357/5598720 - 1/320*zt3, 
      36239/1399680 - 1/40*zt3, 14381/933120 - 101/8640*zt3, 72553/5598720 - 11/1080*zt3},
   {193391/16796160 - 221/25920*zt3,  - 3383/5598720 - 7/8640*zt3, 1/32 - 1/32*zt3, 
       - 811/5598720 - 7/4320*zt3,  - 205/559872 - 7/1728*zt3, 18349/559872 - 47/1728*zt3},
   {101411/16796160 - 11/1620*zt3, 103603/8398080 - 37/3240*zt3, 49499/16796160 - 1/480*zt3, 
      91841/5598720 - 151/8640*zt3, 134129/16796160 - 209/25920*zt3, 24991/4199040 - 169/25920*zt3},
   {44009/8398080 - 2/405*zt3, 761/2799360 - 7/8640*zt3, 11981/1679616 - 1/192*zt3, 
      185429/16796160 - 83/8640*zt3, 355873/16796160 - 83/4320*zt3, 94699/5598720 - 149/8640*zt3},
   {81611/16796160 - 121/25920*zt3, 5443/16796160 - 7/6480*zt3, 5515/1679616 - 1/192*zt3, 
      44971/4199040 - 83/8640*zt3, 116659/5598720 - 547/25920*zt3, 228293/16796160 - 199/12960*zt3}}

* structure  G(6,2,4) 
* case 0D: indices: 0
  {{1/16 - 1/16*zt3}} 
* case 1D: indices: 1,2,3
  {{3905/209952 - 1/48*zt3, 6127/839808 - 1/96*zt3, 8807/279936 - 1/32*zt3},
   {18151/839808 - 47/2592*zt3, 1/24 - 1/24*zt3,  - 7/839808 - 7/2592*zt3},
   {6239/279936 - 61/2592*zt3, 11369/839808 - 1/96*zt3, 13037/419904 - 37/1296*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{21563/2799360 - 3/320*zt3, 17891/16796160 - 1/320*zt3, 105257/5598720 - 3/160*zt3, 
      35561/5598720 - 3/320*zt3, 27809/2799360 - 1/80*zt3, 128471/5598720 - 1/40*zt3},
   {193391/16796160 - 221/25920*zt3, 1/32 - 1/32*zt3,  - 3383/5598720 - 7/8640*zt3, 
      18349/559872 - 47/1728*zt3,  - 205/559872 - 7/1728*zt3,  - 811/5598720 - 7/4320*zt3},
   {61637/5598720 - 17/1440*zt3, 19357/5598720 - 1/320*zt3, 8603/466560 - 47/2880*zt3, 
      72553/5598720 - 11/1080*zt3, 14381/933120 - 101/8640*zt3, 36239/1399680 - 1/40*zt3},
   {81611/16796160 - 121/25920*zt3, 5515/1679616 - 1/192*zt3, 5443/16796160 - 7/6480*zt3, 
      228293/16796160 - 199/12960*zt3, 116659/5598720 - 547/25920*zt3, 44971/4199040 - 83/8640*zt3},
   {44009/8398080 - 2/405*zt3, 11981/1679616 - 1/192*zt3, 761/2799360 - 7/8640*zt3, 
      94699/5598720 - 149/8640*zt3, 355873/16796160 - 83/4320*zt3, 185429/16796160 - 83/8640*zt3},
   {101411/16796160 - 11/1620*zt3, 49499/16796160 - 1/480*zt3, 103603/8398080 - 37/3240*zt3, 
      24991/4199040 - 169/25920*zt3, 134129/16796160 - 209/25920*zt3, 91841/5598720 - 151/8640*zt3}}

* structure  G(4,6,2) 
* case 0D: indices: 0
  {{1/16 - 1/16*zt3}} 
* case 1D: indices: 1,2,3
  {{13037/419904 - 37/1296*zt3, 6239/279936 - 61/2592*zt3, 11369/839808 - 1/96*zt3},
   {8807/279936 - 1/32*zt3, 3905/209952 - 1/48*zt3, 6127/839808 - 1/96*zt3},
   { - 7/839808 - 7/2592*zt3, 18151/839808 - 47/2592*zt3, 1/24 - 1/24*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{8603/466560 - 47/2880*zt3, 61637/5598720 - 17/1440*zt3, 19357/5598720 - 1/320*zt3, 
      36239/1399680 - 1/40*zt3, 72553/5598720 - 11/1080*zt3, 14381/933120 - 101/8640*zt3},
   {105257/5598720 - 3/160*zt3, 21563/2799360 - 3/320*zt3, 17891/16796160 - 1/320*zt3, 
      128471/5598720 - 1/40*zt3, 35561/5598720 - 3/320*zt3, 27809/2799360 - 1/80*zt3},
   { - 3383/5598720 - 7/8640*zt3, 193391/16796160 - 221/25920*zt3, 1/32 - 1/32*zt3, 
       - 811/5598720 - 7/4320*zt3, 18349/559872 - 47/1728*zt3,  - 205/559872 - 7/1728*zt3},
   {103603/8398080 - 37/3240*zt3, 101411/16796160 - 11/1620*zt3, 49499/16796160 - 1/480*zt3, 
      91841/5598720 - 151/8640*zt3, 24991/4199040 - 169/25920*zt3, 134129/16796160 - 209/25920*zt3},
   {5443/16796160 - 7/6480*zt3, 81611/16796160 - 121/25920*zt3, 5515/1679616 - 1/192*zt3, 
      44971/4199040 - 83/8640*zt3, 228293/16796160 - 199/12960*zt3, 116659/5598720 - 547/25920*zt3},
   {761/2799360 - 7/8640*zt3, 44009/8398080 - 2/405*zt3, 11981/1679616 - 1/192*zt3, 
      185429/16796160 - 83/8640*zt3, 94699/5598720 - 149/8640*zt3, 355873/16796160 - 83/4320*zt3}}

* structure  G(2,6,4) 
* case 0D: indices: 0
  {{1/16 - 1/16*zt3}} 
* case 1D: indices: 1,2,3
  {{1/24 - 1/24*zt3, 18151/839808 - 47/2592*zt3,  - 7/839808 - 7/2592*zt3},
   {6127/839808 - 1/96*zt3, 3905/209952 - 1/48*zt3, 8807/279936 - 1/32*zt3},
   {11369/839808 - 1/96*zt3, 6239/279936 - 61/2592*zt3, 13037/419904 - 37/1296*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{1/32 - 1/32*zt3, 193391/16796160 - 221/25920*zt3,  - 3383/5598720 - 7/8640*zt3, 
      18349/559872 - 47/1728*zt3,  - 811/5598720 - 7/4320*zt3,  - 205/559872 - 7/1728*zt3},
   {17891/16796160 - 1/320*zt3, 21563/2799360 - 3/320*zt3, 105257/5598720 - 3/160*zt3, 
      35561/5598720 - 3/320*zt3, 128471/5598720 - 1/40*zt3, 27809/2799360 - 1/80*zt3},
   {19357/5598720 - 1/320*zt3, 61637/5598720 - 17/1440*zt3, 8603/466560 - 47/2880*zt3, 
      72553/5598720 - 11/1080*zt3, 36239/1399680 - 1/40*zt3, 14381/933120 - 101/8640*zt3},
   {5515/1679616 - 1/192*zt3, 81611/16796160 - 121/25920*zt3, 5443/16796160 - 7/6480*zt3, 
      228293/16796160 - 199/12960*zt3, 44971/4199040 - 83/8640*zt3, 116659/5598720 - 547/25920*zt3},
   {49499/16796160 - 1/480*zt3, 101411/16796160 - 11/1620*zt3, 103603/8398080 - 37/3240*zt3, 
      24991/4199040 - 169/25920*zt3, 91841/5598720 - 151/8640*zt3, 134129/16796160 - 209/25920*zt3},
   {11981/1679616 - 1/192*zt3, 44009/8398080 - 2/405*zt3, 761/2799360 - 7/8640*zt3, 
      94699/5598720 - 149/8640*zt3, 185429/16796160 - 83/8640*zt3, 355873/16796160 - 83/4320*zt3}}

* structure  G(4,2,6) 
* case 0D: indices: 0
  {{1/16 - 1/16*zt3}} 
* case 1D: indices: 1,2,3
  {{13037/419904 - 37/1296*zt3, 11369/839808 - 1/96*zt3, 6239/279936 - 61/2592*zt3},
   { - 7/839808 - 7/2592*zt3, 1/24 - 1/24*zt3, 18151/839808 - 47/2592*zt3},
   {8807/279936 - 1/32*zt3, 6127/839808 - 1/96*zt3, 3905/209952 - 1/48*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{8603/466560 - 47/2880*zt3, 19357/5598720 - 1/320*zt3, 61637/5598720 - 17/1440*zt3, 
      14381/933120 - 101/8640*zt3, 72553/5598720 - 11/1080*zt3, 36239/1399680 - 1/40*zt3},
   { - 3383/5598720 - 7/8640*zt3, 1/32 - 1/32*zt3, 193391/16796160 - 221/25920*zt3, 
       - 205/559872 - 7/1728*zt3, 18349/559872 - 47/1728*zt3,  - 811/5598720 - 7/4320*zt3},
   {105257/5598720 - 3/160*zt3, 17891/16796160 - 1/320*zt3, 21563/2799360 - 3/320*zt3, 
      27809/2799360 - 1/80*zt3, 35561/5598720 - 3/320*zt3, 128471/5598720 - 1/40*zt3},
   {761/2799360 - 7/8640*zt3, 11981/1679616 - 1/192*zt3, 44009/8398080 - 2/405*zt3, 
      355873/16796160 - 83/4320*zt3, 94699/5598720 - 149/8640*zt3, 185429/16796160 - 83/8640*zt3},
   {5443/16796160 - 7/6480*zt3, 5515/1679616 - 1/192*zt3, 81611/16796160 - 121/25920*zt3, 
      116659/5598720 - 547/25920*zt3, 228293/16796160 - 199/12960*zt3, 44971/4199040 - 83/8640*zt3},
   {103603/8398080 - 37/3240*zt3, 49499/16796160 - 1/480*zt3, 101411/16796160 - 11/1620*zt3, 
      134129/16796160 - 209/25920*zt3, 24991/4199040 - 169/25920*zt3, 91841/5598720 - 151/8640*zt3}}

* structure  G(2,4,6) 
* case 0D: indices: 0
  {{1/16 - 1/16*zt3}} 
* case 1D: indices: 1,2,3
  {{1/24 - 1/24*zt3,  - 7/839808 - 7/2592*zt3, 18151/839808 - 47/2592*zt3},
   {11369/839808 - 1/96*zt3, 13037/419904 - 37/1296*zt3, 6239/279936 - 61/2592*zt3},
   {6127/839808 - 1/96*zt3, 8807/279936 - 1/32*zt3, 3905/209952 - 1/48*zt3}}
* case 2D: indices: 11,22,33,12,23,31
  {{1/32 - 1/32*zt3,  - 3383/5598720 - 7/8640*zt3, 193391/16796160 - 221/25920*zt3, 
       - 205/559872 - 7/1728*zt3,  - 811/5598720 - 7/4320*zt3, 18349/559872 - 47/1728*zt3},
   {19357/5598720 - 1/320*zt3, 8603/466560 - 47/2880*zt3, 61637/5598720 - 17/1440*zt3, 
      14381/933120 - 101/8640*zt3, 36239/1399680 - 1/40*zt3, 72553/5598720 - 11/1080*zt3},
   {17891/16796160 - 1/320*zt3, 105257/5598720 - 3/160*zt3, 21563/2799360 - 3/320*zt3, 
      27809/2799360 - 1/80*zt3, 128471/5598720 - 1/40*zt3, 35561/5598720 - 3/320*zt3},
   {11981/1679616 - 1/192*zt3, 761/2799360 - 7/8640*zt3, 44009/8398080 - 2/405*zt3, 
      355873/16796160 - 83/4320*zt3, 185429/16796160 - 83/8640*zt3, 94699/5598720 - 149/8640*zt3},
   {49499/16796160 - 1/480*zt3, 103603/8398080 - 37/3240*zt3, 101411/16796160 - 11/1620*zt3, 
      134129/16796160 - 209/25920*zt3, 91841/5598720 - 151/8640*zt3, 24991/4199040 - 169/25920*zt3},
   {5515/1679616 - 1/192*zt3, 5443/16796160 - 7/6480*zt3, 81611/16796160 - 121/25920*zt3, 
      116659/5598720 - 547/25920*zt3, 44971/4199040 - 83/8640*zt3, 228293/16796160 - 199/12960*zt3}}

* structure 
              G(4,4,4)
* case 0D: indices: 0
  {{17/216}} 
* case 1D: indices: 1,2,3
  {{7231/209952, 9293/419904, 9293/419904},
   {9293/419904, 7231/209952, 9293/419904},
   {9293/419904, 9293/419904, 7231/209952}}
* case 2D: indices: 11,22,33,12,23,31
  {{16205/839808, 5729/559872, 5729/559872, 
      1543/69984, 1159/93312, 1543/69984},
   {5729/559872, 16205/839808, 5729/559872, 
      1543/69984, 1543/69984, 1159/93312},
   {5729/559872, 5729/559872, 16205/839808, 
      1159/93312, 1543/69984, 1543/69984},
   {12719/1679616, 12719/1679616, 1211/279936, 
      31247/1679616, 26741/1679616, 26741/1679616},
   {1211/279936, 12719/1679616, 12719/1679616, 
      26741/1679616, 31247/1679616, 26741/1679616},
   {12719/1679616, 1211/279936, 12719/1679616, 
      26741/1679616, 26741/1679616, 31247/1679616}}

* EOF


==> anc/ff0.mm <==
{f[1] -> -1 - A - (2461*A^2)/36 - (125*A^2*C01)/12 + (A*C02)/3 - 
   (155*A^2*C02)/108 - (A*log2)/3 - (25*A^2*log2)/36 + (26*A^2*nf)/9 + 
   (2*A^2*C01*nf)/9 + (2*A^2*C02*nf)/27 - (2*A^2*log2*nf)/27 - 3*A*xi - 
   (2275*A^2*xi)/36 + (2*A*C01*xi)/3 + (5*A^2*C01*xi)/18 + (A*C02*xi)/3 + 
   (397*A^2*C02*xi)/54 + (A*log2*xi)/3 + (7*A^2*log2*xi)/6 - 
   (131*A^2*xi^2)/9 - (191*A^2*C01*xi^2)/36 - (143*A^2*C02*xi^2)/108 - 
   (29*A^2*log2*xi^2)/36 - (32*A^2*G1eps[1])/9 + (2*A^2*nf*G1eps[1])/9 + 
   (13*A^2*xi*G1eps[1])/18 + (7*A^2*xi^2*G1eps[1])/6 - (38*A^2*G1eps[2])/9 + 
   (2*A^2*nf*G1eps[2])/9 - (41*A^2*xi*G1eps[2])/18 - 
   (7*A^2*xi^2*G1eps[2])/6 + (50*A^2*G1eps[3])/9 - (2*A^2*nf*G1eps[3])/9 + 
   (149*A^2*xi*G1eps[3])/18 + (35*A^2*xi^2*G1eps[3])/6 - (2*A^2*G1eps[4])/3 - 
   3*A^2*xi*G1eps[4] - (7*A^2*xi^2*G1eps[4])/3 - (4*A^2*xi*G2[1])/9 + 
   (7*A^2*G2[2])/18 - (19*A^2*xi*G2[2])/18 - (89*A^2*G2[3])/18 + 
   (83*A^2*xi*G2[3])/18 - (26*A^2*xi*G2[4])/9 + (59*A^2*G2[5])/18 - 
   (19*A^2*xi*G2[5])/18 - (14*A^2*G2[6])/27 + (8*A^2*xi*G2[6])/27 - 
   (2*A^2*xi^2*G2[6])/27 - (4*A^2*G2[7])/9 - (2*A^2*xi*G2[7])/9 - 
   (11*A^2*G2[9])/18 + (23*A^2*xi*G2[9])/18 + (A^2*G2[10])/9 + 
   (A^2*xi*G2[10])/9 - (A^2*G2[11])/18 + (A^2*xi*G2[11])/9 - 
   (A^2*xi^2*G2[11])/18 + (7*A^2*G2[12])/18 - (A^2*xi*G2[12])/6 + 
   (A^2*xi^2*G2[12])/18 + (34*A^2*G2[13])/9 + (22*A^2*xi*G2[13])/9 - 
   (5*A^2*G2[14])/9 - (7*A^2*G2[15])/18 + (A^2*xi*G2[15])/6 - 
   (A^2*xi^2*G2[15])/18 + (2*A^2*xi*G2[16])/9 + (19*A^2*G2[17])/6 + 
   (35*A^2*xi*G2[17])/18 + (19*A^2*xi^2*G2[17])/6 + (5*A^2*G2[18])/18 - 
   (A^2*xi*G2[18])/9 + (A^2*xi^2*G2[18])/18 + (5*A^2*G2[19])/18 - 
   (5*A^2*xi*G2[19])/6 + (4*A^2*xi^2*G2[19])/9 + (11*A^2*G2[20])/18 - 
   (17*A^2*xi*G2[20])/18 + (A^2*xi^2*G2[20])/2 - (7*A^2*G2[21])/9 + 
   (2*A^2*xi*G2[21])/3 - (A^2*xi^2*G2[21])/9 - (2*A^2*G2[23])/9 - 
   (2*A^2*xi*G2[23])/9 - (8*A^2*G2[24])/9 + (4*A^2*xi*G2[24])/3 - 
   (11*A^2*G2[25])/12 + (5*A^2*xi*G2[25])/36 + (2*A^2*xi^2*G2[25])/9 + 
   (23*A^2*G2[26])/12 - (37*A^2*xi*G2[26])/36 - (2*A^2*xi^2*G2[26])/9 + 
   (61*A^2*G2[27])/36 - (13*A^2*xi*G2[27])/4 + (4*A^2*xi^2*G2[27])/9 + 
   (19*A^2*G2[28])/18 - (19*A^2*xi*G2[28])/18 - (8*A^2*G2[29])/9 - 
   (8*A^2*xi*G2[29])/9 - (35*A^2*G2[30])/18 + (35*A^2*xi*G2[30])/18 + 
   (16*A^2*G2[31])/9 - (5*A^2*xi*G2[31])/3 - (41*A^2*G2[32])/18 + 
   (7*A^2*xi*G2[32])/6 + (97*A^2*G2[33])/18 - (2*A^2*nf*G2[33])/9 - 
   A^2*xi*G2[33] - (29*A^2*xi^2*G2[33])/18 + (25*A^2*G2[34])/9 + 
   (11*A^2*xi*G2[34])/9 - (A^2*G2[35])/2 - (A^2*xi*G2[35])/2 - 
   (10*A^2*G2[36])/27 - (11*A^2*xi*G2[36])/27 + (11*A^2*xi^2*G2[36])/27 - 
   (A^2*G2[37])/9 - (A^2*xi*G2[37])/9 + (2*A^2*G2[38])/9 + 
   (2*A^2*xi*G2[38])/9 + (107*A^2*G2[39])/54 - (2*A^2*nf*G2[39])/9 + 
   (65*A^2*xi*G2[39])/27 + (77*A^2*xi^2*G2[39])/54 + (A^2*G2[40])/9 + 
   (A^2*xi*G2[40])/9 + (13*A^2*G2[41])/3 - (2*A^2*nf*G2[41])/9 + 
   (38*A^2*xi*G2[41])/9 + (19*A^2*xi^2*G2[41])/9 - (2*A^2*xi*G2[42])/9, 
 f[2] -> (-11*A^2)/9 - (179*A^2*C01)/144 - (7*A^2*C02)/18 - 
   (53*A^2*C01*xi)/432 - (A^2*C02*xi)/18 - (A^2*G2[1])/3 - 
   (14*A^2*xi*G2[2])/9 - (2*A^2*xi^2*G2[2])/9 + (A^2*xi*G2[3])/54 - 
   (2*A^2*G2[5])/9 - (A^2*xi*G2[5])/54 - (2*A^2*G2[6])/3 - 
   (A^2*xi*G2[6])/27 + (2*A^2*G2[7])/9 + (4*A^2*G2[8])/9 - (2*A^2*G2[9])/3 + 
   (14*A^2*xi*G2[9])/9 + (2*A^2*xi^2*G2[9])/9 - (2*A^2*G2[10])/9 + 
   (23*A^2*G2[11])/72 + (A^2*xi*G2[11])/24 + (13*A^2*G2[12])/36 + 
   (A^2*xi*G2[12])/36 - (A^2*G2[13])/3 - (13*A^2*G2[15])/36 - 
   (A^2*xi*G2[15])/36 + (4*A^2*G2[17])/9 + (5*A^2*xi*G2[17])/54 - 
   (5*A^2*G2[18])/12 + (A^2*xi*G2[18])/36 + (11*A^2*G2[19])/54 - 
   (A^2*xi*G2[19])/54 + (14*A^2*G2[20])/27 + (A^2*xi*G2[20])/9 - 
   (13*A^2*G2[21])/18 - (A^2*xi*G2[21])/18 - (8*A^2*G2[22])/9 + 
   (4*A^2*G2[23])/9 + (2*A^2*xi*G2[24])/27 - (A^2*G2[25])/9 - 
   (7*A^2*G2[26])/9 - (A^2*xi*G2[26])/27 + A^2*G2[27] - (A^2*xi*G2[27])/27 - 
   (A^2*xi*G2[28])/27 + (A^2*xi*G2[30])/27 + (2*A^2*G2[31])/9 - 
   (2*A^2*G2[32])/9 + (2*A^2*G2[33])/9 - (2*A^2*xi*G2[36])/27 + 
   (2*A^2*G2[37])/9 + (4*A^2*G2[38])/9 + (14*A^2*G2[39])/9 + 
   (A^2*xi*G2[39])/9 - (2*A^2*G2[40])/9 + (A^2*G2[42])/3 + (2*A^2*G2[43])/3, 
 f[3] -> (2059*A^2)/36 + (2429*A^2*C01)/432 + (44*A^2*C02)/27 + 
   (2*A*log2)/3 + (37*A^2*log2)/18 - (32*A^2*nf)/9 - (4*A^2*C01*nf)/9 - 
   (2*A^2*log2*nf)/27 + (215*A^2*xi)/18 + (101*A^2*C01*xi)/48 + 
   (2*A^2*C02*xi)/3 + (17*A^2*log2*xi)/9 - (71*A^2*C01*xi^2)/216 + 
   (A^2*C02*xi^2)/27 - (A^2*log2*xi^2)/18 + (22*A^2*G1eps[1])/3 - 
   (4*A^2*nf*G1eps[1])/9 + (10*A^2*xi*G1eps[1])/9 - (22*A^2*G1eps[3])/3 + 
   (4*A^2*nf*G1eps[3])/9 - (10*A^2*xi*G1eps[3])/9 + (A^2*G2[1])/6 + 
   (A^2*xi*G2[1])/18 - (23*A^2*G2[2])/18 + (A^2*xi*G2[2])/6 - 
   (4*A^2*xi^2*G2[2])/9 + (307*A^2*G2[3])/108 - (31*A^2*xi*G2[3])/108 + 
   (A^2*xi^2*G2[3])/54 - (67*A^2*G2[5])/108 - (5*A^2*xi*G2[5])/108 - 
   (A^2*xi^2*G2[5])/54 + (23*A^2*G2[6])/18 - (17*A^2*xi*G2[6])/54 + 
   (A^2*G2[7])/6 - (11*A^2*xi*G2[7])/18 - (4*A^2*xi*G2[8])/9 + 
   (25*A^2*G2[9])/18 - (5*A^2*xi*G2[9])/18 + (4*A^2*xi^2*G2[9])/9 + 
   (A^2*G2[10])/18 - (A^2*xi*G2[10])/18 - (A^2*G2[11])/18 - 
   (7*A^2*xi*G2[11])/18 + (A^2*xi^2*G2[11])/36 - (17*A^2*G2[12])/24 - 
   (A^2*xi*G2[12])/24 - (11*A^2*G2[13])/18 + (5*A^2*xi*G2[13])/6 + 
   (17*A^2*G2[15])/24 + (A^2*xi*G2[15])/24 + (A^2*xi*G2[16])/9 + 
   (97*A^2*G2[17])/216 - (191*A^2*xi*G2[17])/216 + (2*A^2*xi^2*G2[17])/9 - 
   (A^2*G2[18])/3 + (5*A^2*xi*G2[18])/18 - (43*A^2*G2[19])/108 + 
   (A^2*xi*G2[19])/4 - (A^2*xi^2*G2[19])/27 - (89*A^2*G2[20])/72 - 
   (155*A^2*xi*G2[20])/216 + (11*A^2*xi^2*G2[20])/54 + (7*A^2*G2[21])/6 + 
   (A^2*xi*G2[21])/6 + (2*A^2*G2[22])/9 - (2*A^2*xi*G2[22])/9 - 
   (A^2*G2[23])/9 + (A^2*xi*G2[23])/9 + (46*A^2*G2[24])/27 + 
   (2*A^2*xi*G2[24])/27 + (2*A^2*xi^2*G2[24])/27 - (25*A^2*G2[25])/36 + 
   (4*A^2*xi*G2[25])/9 - (41*A^2*G2[26])/27 - (19*A^2*xi*G2[26])/108 - 
   (A^2*xi^2*G2[26])/27 - (199*A^2*G2[27])/54 + (41*A^2*xi*G2[27])/108 - 
   (A^2*xi^2*G2[27])/27 - (23*A^2*G2[28])/27 + (7*A^2*xi*G2[28])/54 - 
   (A^2*xi^2*G2[28])/27 + (71*A^2*G2[30])/27 - (7*A^2*xi*G2[30])/54 + 
   (A^2*xi^2*G2[30])/27 - (67*A^2*G2[31])/18 + (A^2*xi*G2[31])/3 + 
   (49*A^2*G2[32])/18 - (A^2*xi*G2[32])/3 - (107*A^2*G2[33])/18 + 
   (4*A^2*nf*G2[33])/9 - 2*A^2*xi*G2[33] - (7*A^2*G2[34])/9 + 
   (2*A^2*xi*G2[34])/9 + (19*A^2*G2[36])/18 - (43*A^2*xi*G2[36])/54 + 
   (A^2*xi^2*G2[36])/9 - (A^2*G2[37])/18 + (A^2*xi*G2[37])/18 - 
   (A^2*G2[38])/9 + (A^2*xi*G2[38])/9 - (16*A^2*G2[39])/27 + 
   (11*A^2*xi*G2[39])/9 - (2*A^2*xi^2*G2[39])/27 + (A^2*G2[40])/18 - 
   (A^2*xi*G2[40])/18 - (95*A^2*G2[41])/18 + (4*A^2*nf*G2[41])/9 - 
   (31*A^2*xi*G2[41])/18 - (A^2*G2[42])/6 - (A^2*xi*G2[42])/6 - 
   (A^2*G2[43])/6 - (A^2*xi*G2[43])/2 + (10*A^2*G2[44])/9, 
 f[4] -> (22*A^2)/27 - (2*A*C01)/9 + (545*A^2*C01)/144 - (29*A^2*C02)/18 + 
   (2*A^2*log2)/3 + (2*A^2*C01*nf)/81 + (11*A^2*xi)/27 - 
   (1273*A^2*C01*xi)/432 + (85*A^2*C02*xi)/162 + (10*A^2*log2*xi)/27 - 
   (35*A^2*C01*xi^2)/108 + (26*A^2*C02*xi^2)/81 - (8*A^2*log2*xi^2)/27 + 
   (22*A^2*G1eps[4])/9 - (4*A^2*nf*G1eps[4])/27 + (10*A^2*xi*G1eps[4])/27 + 
   (4*A^2*G2[1])/27 + (A^2*xi*G2[1])/9 + (10*A^2*G2[2])/3 + 
   (8*A^2*xi*G2[2])/9 - (2*A^2*xi^2*G2[2])/3 - (95*A^2*G2[3])/54 - 
   (A^2*xi*G2[3])/18 + (A^2*xi^2*G2[3])/9 + (44*A^2*G2[4])/27 + 
   (89*A^2*G2[5])/54 + (7*A^2*xi*G2[5])/54 - (A^2*xi^2*G2[5])/9 - 
   (13*A^2*G2[6])/27 + (14*A^2*xi*G2[6])/81 + (20*A^2*xi^2*G2[6])/81 - 
   (2*A^2*xi*G2[7])/9 - (4*A^2*G2[8])/27 + (8*A^2*xi*G2[8])/27 - 
   (26*A^2*G2[9])/9 - (10*A^2*xi*G2[9])/9 + (2*A^2*xi^2*G2[9])/3 + 
   (A^2*G2[10])/9 + (A^2*xi*G2[10])/9 - (A^2*G2[11])/72 + 
   (3*A^2*xi*G2[11])/8 - (A^2*xi^2*G2[11])/18 + (5*A^2*G2[12])/9 + 
   (A^2*xi^2*G2[12])/9 - (20*A^2*G2[13])/27 - (A^2*xi*G2[13])/27 - 
   (5*A^2*G2[14])/9 - (5*A^2*G2[15])/9 - (A^2*xi^2*G2[15])/9 - 
   (2*A^2*xi*G2[16])/9 - (325*A^2*G2[17])/108 + (4*A^2*nf*G2[17])/27 + 
   (37*A^2*xi*G2[17])/36 - (A^2*xi^2*G2[17])/27 + (37*A^2*G2[18])/108 - 
   (A^2*xi*G2[18])/36 + (A^2*xi^2*G2[18])/9 + (A^2*xi*G2[19])/9 + 
   (131*A^2*G2[20])/108 + (55*A^2*xi*G2[20])/108 - (4*A^2*xi^2*G2[20])/27 - 
   (17*A^2*G2[21])/18 + (A^2*xi*G2[21])/6 - (2*A^2*xi^2*G2[21])/9 + 
   (4*A^2*G2[22])/9 + (4*A^2*xi*G2[22])/9 - (2*A^2*G2[23])/9 - 
   (2*A^2*xi*G2[23])/9 - (64*A^2*G2[24])/27 - (2*A^2*xi*G2[24])/27 + 
   (4*A^2*xi^2*G2[24])/9 + (2*A^2*G2[25])/27 + (A^2*xi*G2[25])/27 + 
   (29*A^2*G2[26])/18 + (A^2*xi*G2[26])/6 - (2*A^2*xi^2*G2[26])/9 + 
   (25*A^2*G2[27])/54 - (A^2*xi*G2[27])/54 - (2*A^2*xi^2*G2[27])/9 + 
   (31*A^2*G2[28])/27 + (2*A^2*xi*G2[28])/27 - (2*A^2*xi^2*G2[28])/9 - 
   (31*A^2*G2[30])/27 - (2*A^2*xi*G2[30])/27 + (2*A^2*xi^2*G2[30])/9 - 
   (4*A^2*G2[31])/27 - (2*A^2*xi*G2[31])/27 + (4*A^2*G2[32])/27 + 
   (2*A^2*xi*G2[32])/27 - (4*A^2*G2[33])/27 - (2*A^2*xi*G2[33])/27 + 
   (5*A^2*G2[36])/27 + (A^2*xi*G2[36])/81 + (16*A^2*xi^2*G2[36])/81 - 
   (A^2*G2[37])/9 - (A^2*xi*G2[37])/9 - (2*A^2*G2[38])/9 - 
   (2*A^2*xi*G2[38])/9 - (61*A^2*G2[39])/27 - (58*A^2*xi*G2[39])/81 + 
   (2*A^2*xi^2*G2[39])/81 + (A^2*G2[40])/9 + (A^2*xi*G2[40])/9 + 
   (4*A^2*G2[42])/27 + (A^2*xi*G2[42])/9 - (A^2*G2[43])/9 + 
   (A^2*xi*G2[43])/3, f[5] -> (-22*A^2)/27 + (2*A*C01)/9 - 
   (673*A^2*C01)/144 + (19*A^2*C02)/6 - (2*A^2*log2)/3 - (2*A^2*C01*nf)/81 - 
   (11*A^2*xi)/27 + (1057*A^2*C01*xi)/432 + (23*A^2*C02*xi)/162 - 
   (10*A^2*log2*xi)/27 + (35*A^2*C01*xi^2)/108 - (26*A^2*C02*xi^2)/81 + 
   (8*A^2*log2*xi^2)/27 - (22*A^2*G1eps[4])/9 + (4*A^2*nf*G1eps[4])/27 - 
   (10*A^2*xi*G1eps[4])/27 - (4*A^2*G2[1])/27 - (A^2*xi*G2[1])/9 - 
   A^2*G2[2] + (2*A^2*xi*G2[2])/3 + (95*A^2*G2[3])/54 + (A^2*xi*G2[3])/18 - 
   (A^2*xi^2*G2[3])/9 - (44*A^2*G2[4])/27 - (89*A^2*G2[5])/54 - 
   (7*A^2*xi*G2[5])/54 + (A^2*xi^2*G2[5])/9 + (25*A^2*G2[6])/27 + 
   (22*A^2*xi*G2[6])/81 - (20*A^2*xi^2*G2[6])/81 + (2*A^2*xi*G2[7])/9 + 
   (4*A^2*G2[8])/27 - (8*A^2*xi*G2[8])/27 + (5*A^2*G2[9])/9 - 
   (4*A^2*xi*G2[9])/9 + (A^2*G2[10])/9 + (A^2*xi*G2[10])/9 + 
   (35*A^2*G2[11])/216 - (35*A^2*xi*G2[11])/72 + (A^2*xi^2*G2[11])/18 - 
   (14*A^2*G2[12])/27 - (A^2*xi*G2[12])/36 - (A^2*xi^2*G2[12])/9 + 
   (4*A^2*G2[13])/9 + (7*A^2*xi*G2[13])/27 + (5*A^2*G2[14])/9 + 
   (14*A^2*G2[15])/27 + (A^2*xi*G2[15])/36 + (A^2*xi^2*G2[15])/9 + 
   (4*A^2*G2[16])/27 + (A^2*xi*G2[16])/9 + (119*A^2*G2[17])/36 - 
   (4*A^2*nf*G2[17])/27 - (2*A^2*xi*G2[17])/3 + (A^2*xi^2*G2[17])/27 - 
   (23*A^2*G2[18])/36 + (A^2*xi*G2[18])/4 - (A^2*xi^2*G2[18])/9 - 
   (A^2*G2[19])/9 - (2*A^2*xi*G2[19])/9 - (5*A^2*G2[20])/4 - 
   (13*A^2*xi*G2[20])/27 + (4*A^2*xi^2*G2[20])/27 + (37*A^2*G2[21])/27 - 
   (A^2*xi*G2[21])/9 + (2*A^2*xi^2*G2[21])/9 + (4*A^2*G2[22])/9 + 
   (4*A^2*xi*G2[22])/9 - (2*A^2*G2[23])/9 - (2*A^2*xi*G2[23])/9 + 
   (76*A^2*G2[24])/27 + (14*A^2*xi*G2[24])/27 - (4*A^2*xi^2*G2[24])/9 - 
   (2*A^2*G2[25])/27 - (A^2*xi*G2[25])/27 - (23*A^2*G2[26])/18 + 
   (A^2*xi*G2[26])/6 + (2*A^2*xi^2*G2[26])/9 - (67*A^2*G2[27])/54 - 
   (17*A^2*xi*G2[27])/54 + (2*A^2*xi^2*G2[27])/9 - (31*A^2*G2[28])/27 - 
   (2*A^2*xi*G2[28])/27 + (2*A^2*xi^2*G2[28])/9 + (31*A^2*G2[30])/27 + 
   (2*A^2*xi*G2[30])/27 - (2*A^2*xi^2*G2[30])/9 + (4*A^2*G2[31])/27 + 
   (2*A^2*xi*G2[31])/27 - (4*A^2*G2[32])/27 - (2*A^2*xi*G2[32])/27 + 
   (4*A^2*G2[33])/27 + (2*A^2*xi*G2[33])/27 - (23*A^2*G2[36])/27 - 
   (55*A^2*xi*G2[36])/81 - (16*A^2*xi^2*G2[36])/81 - (A^2*G2[37])/9 - 
   (A^2*xi*G2[37])/9 - (2*A^2*G2[38])/9 - (2*A^2*xi*G2[38])/9 + 
   (37*A^2*G2[39])/27 + (22*A^2*xi*G2[39])/81 - (2*A^2*xi^2*G2[39])/81 + 
   (A^2*G2[40])/9 + (A^2*xi*G2[40])/9 - (2*A^2*xi*G2[42])/9 - 
   (A^2*G2[43])/6 - (A^2*xi*G2[43])/2, 
 f[6] -> (-2059*A^2)/36 - (2465*A^2*C01)/432 - (35*A^2*C02)/27 - 
   (2*A*log2)/3 - (37*A^2*log2)/18 + (32*A^2*nf)/9 + (4*A^2*C01*nf)/9 + 
   (2*A^2*log2*nf)/27 - (215*A^2*xi)/18 - (27*A^2*C01*xi)/16 - A^2*C02*xi - 
   (17*A^2*log2*xi)/9 + (71*A^2*C01*xi^2)/216 - (A^2*C02*xi^2)/27 + 
   (A^2*log2*xi^2)/18 - (22*A^2*G1eps[1])/3 + (4*A^2*nf*G1eps[1])/9 - 
   (10*A^2*xi*G1eps[1])/9 + (22*A^2*G1eps[3])/3 - (4*A^2*nf*G1eps[3])/9 + 
   (10*A^2*xi*G1eps[3])/9 - (A^2*G2[1])/6 - (A^2*xi*G2[1])/18 + A^2*G2[2] + 
   (5*A^2*xi*G2[2])/9 - (A^2*xi^2*G2[2])/3 - (307*A^2*G2[3])/108 + 
   (31*A^2*xi*G2[3])/108 - (A^2*xi^2*G2[3])/54 + (67*A^2*G2[5])/108 + 
   (5*A^2*xi*G2[5])/108 + (A^2*xi^2*G2[5])/54 - (19*A^2*G2[6])/18 + 
   (5*A^2*xi*G2[6])/54 - (A^2*G2[7])/6 + (11*A^2*xi*G2[7])/18 + 
   (4*A^2*xi*G2[8])/9 - (10*A^2*G2[9])/9 - (4*A^2*xi*G2[9])/9 + 
   (A^2*xi^2*G2[9])/3 + (A^2*G2[10])/18 - (A^2*xi*G2[10])/18 - 
   (A^2*G2[11])/9 + (A^2*xi*G2[11])/3 - (A^2*xi^2*G2[11])/36 + 
   (2*A^2*G2[12])/3 + (A^2*xi*G2[12])/36 + (17*A^2*G2[13])/18 - 
   (13*A^2*xi*G2[13])/18 - (2*A^2*G2[15])/3 - (A^2*xi*G2[15])/36 - 
   (A^2*G2[16])/6 - (A^2*xi*G2[16])/6 - (13*A^2*G2[17])/54 + 
   (79*A^2*xi*G2[17])/108 - (2*A^2*xi^2*G2[17])/9 + (2*A^2*G2[18])/3 - 
   (A^2*xi*G2[18])/6 + (37*A^2*G2[19])/108 - (7*A^2*xi*G2[19])/36 + 
   (A^2*xi^2*G2[19])/27 + (23*A^2*G2[20])/18 + (79*A^2*xi*G2[20])/108 - 
   (11*A^2*xi^2*G2[20])/54 - (17*A^2*G2[21])/12 + (7*A^2*xi*G2[21])/36 + 
   (2*A^2*G2[22])/9 - (2*A^2*xi*G2[22])/9 - (A^2*G2[23])/9 + 
   (A^2*xi*G2[23])/9 - (40*A^2*G2[24])/27 - (8*A^2*xi*G2[24])/27 - 
   (2*A^2*xi^2*G2[24])/27 + (25*A^2*G2[25])/36 - (4*A^2*xi*G2[25])/9 + 
   (91*A^2*G2[26])/54 + (A^2*xi*G2[26])/108 + (A^2*xi^2*G2[26])/27 + 
   (95*A^2*G2[27])/27 - (23*A^2*xi*G2[27])/108 + (A^2*xi^2*G2[27])/27 + 
   (23*A^2*G2[28])/27 - (7*A^2*xi*G2[28])/54 + (A^2*xi^2*G2[28])/27 - 
   (71*A^2*G2[30])/27 + (7*A^2*xi*G2[30])/54 - (A^2*xi^2*G2[30])/27 + 
   (49*A^2*G2[31])/18 - (A^2*xi*G2[31])/3 - (49*A^2*G2[32])/18 + 
   (A^2*xi*G2[32])/3 + (107*A^2*G2[33])/18 - (4*A^2*nf*G2[33])/9 + 
   2*A^2*xi*G2[33] + (7*A^2*G2[34])/9 - (2*A^2*xi*G2[34])/9 + A^2*G2[35] - 
   (25*A^2*G2[36])/18 + (61*A^2*xi*G2[36])/54 - (A^2*xi^2*G2[36])/9 - 
   (A^2*G2[37])/18 + (A^2*xi*G2[37])/18 - (A^2*G2[38])/9 + 
   (A^2*xi*G2[38])/9 + (10*A^2*G2[39])/27 - A^2*xi*G2[39] + 
   (2*A^2*xi^2*G2[39])/27 + (A^2*G2[40])/18 - (A^2*xi*G2[40])/18 + 
   (95*A^2*G2[41])/18 - (4*A^2*nf*G2[41])/9 + (31*A^2*xi*G2[41])/18 + 
   (A^2*xi*G2[42])/9 + (A^2*G2[43])/4 + (A^2*xi*G2[43])/12 - 
   (10*A^2*G2[44])/9, f[7] -> (11*A^2)/9 + (299*A^2*C01)/144 - 
   (11*A^2*C02)/6 + (53*A^2*C01*xi)/432 + (A^2*C02*xi)/18 + (A^2*G2[1])/3 + 
   (4*A^2*G2[2])/3 - (13*A^2*xi*G2[2])/9 - (2*A^2*xi^2*G2[2])/9 - 
   (A^2*xi*G2[3])/54 + (2*A^2*G2[5])/9 + (A^2*xi*G2[5])/54 - 
   (2*A^2*G2[6])/9 + (A^2*xi*G2[6])/27 - (2*A^2*G2[7])/9 - (4*A^2*G2[8])/9 - 
   (2*A^2*G2[9])/3 + (13*A^2*xi*G2[9])/9 + (2*A^2*xi^2*G2[9])/9 - 
   (2*A^2*G2[10])/9 + (A^2*G2[11])/72 - (A^2*xi*G2[11])/24 - 
   (5*A^2*G2[12])/18 - (A^2*xi*G2[12])/36 - (A^2*G2[13])/3 + 
   (5*A^2*G2[15])/18 + (A^2*xi*G2[15])/36 + (A^2*G2[16])/3 - 
   (43*A^2*G2[17])/36 - (5*A^2*xi*G2[17])/54 - (A^2*G2[18])/4 - 
   (A^2*xi*G2[18])/36 + (A^2*G2[19])/54 + (A^2*xi*G2[19])/54 - 
   (65*A^2*G2[20])/108 - (A^2*xi*G2[20])/9 + (7*A^2*G2[21])/18 + 
   (A^2*xi*G2[21])/18 - (8*A^2*G2[22])/9 + (4*A^2*G2[23])/9 - 
   (8*A^2*G2[24])/9 - (2*A^2*xi*G2[24])/27 + (A^2*G2[25])/9 + 
   (A^2*G2[26])/9 + (A^2*xi*G2[26])/27 + (A^2*G2[27])/9 + 
   (A^2*xi*G2[27])/27 + (A^2*xi*G2[28])/27 - (A^2*xi*G2[30])/27 - 
   (2*A^2*G2[31])/9 + (2*A^2*G2[32])/9 - (2*A^2*G2[33])/9 + 
   (4*A^2*G2[36])/3 + (2*A^2*xi*G2[36])/27 + (2*A^2*G2[37])/9 + 
   (4*A^2*G2[38])/9 - (2*A^2*G2[39])/9 - (A^2*xi*G2[39])/9 - 
   (2*A^2*G2[40])/9, f[8] -> -3*A^2 - (2*A*C01)/9 + 5*A^2*C01 - 
   (11*A^2*C02)/3 + (4*A^2*log2)/3 + (2*A^2*C01*nf)/81 + 3*A^2*xi - 
   (263*A^2*C01*xi)/108 + (98*A^2*C02*xi)/81 - (17*A^2*log2*xi)/27 + 
   (A^2*C01*xi^2)/12 - (19*A^2*C02*xi^2)/81 + (A^2*log2*xi^2)/27 + 
   (22*A^2*G1eps[4])/9 - (4*A^2*nf*G1eps[4])/27 + (10*A^2*xi*G1eps[4])/27 + 
   (4*A^2*G2[1])/27 + (2*A^2*xi*G2[1])/9 + (13*A^2*G2[2])/6 - 
   (5*A^2*xi*G2[2])/18 - (A^2*xi^2*G2[2])/9 - (97*A^2*G2[3])/54 + 
   (7*A^2*xi*G2[3])/27 - (A^2*xi^2*G2[3])/27 + (44*A^2*G2[4])/27 + 
   (71*A^2*G2[5])/54 - (A^2*xi*G2[5])/27 + (A^2*xi^2*G2[5])/27 - 
   (43*A^2*G2[6])/27 + (65*A^2*xi*G2[6])/81 - (10*A^2*xi^2*G2[6])/81 + 
   (2*A^2*G2[7])/9 - (2*A^2*xi*G2[7])/9 + (4*A^2*G2[8])/27 - 
   (4*A^2*xi*G2[8])/9 - (43*A^2*G2[9])/18 + (17*A^2*xi*G2[9])/18 + 
   (A^2*xi^2*G2[9])/9 + (A^2*G2[10])/18 + (A^2*xi*G2[10])/6 - 
   (7*A^2*G2[11])/27 - (5*A^2*xi*G2[11])/18 + (A^2*xi^2*G2[11])/18 + 
   (19*A^2*G2[12])/216 - (7*A^2*xi*G2[12])/72 - (A^2*xi^2*G2[12])/18 - 
   (11*A^2*G2[13])/9 + (17*A^2*xi*G2[13])/27 - (5*A^2*G2[14])/9 - 
   (19*A^2*G2[15])/216 + (7*A^2*xi*G2[15])/72 + (A^2*xi^2*G2[15])/18 - 
   (17*A^2*G2[16])/54 + (A^2*xi*G2[16])/18 - (65*A^2*G2[17])/24 + 
   (4*A^2*nf*G2[17])/27 - (73*A^2*xi*G2[17])/216 + (A^2*xi^2*G2[17])/54 + 
   (A^2*G2[18])/2 + (4*A^2*xi*G2[18])/9 - (A^2*xi^2*G2[18])/18 + 
   (131*A^2*G2[19])/108 + (49*A^2*xi*G2[19])/108 - (4*A^2*xi^2*G2[19])/27 + 
   (55*A^2*G2[20])/72 - (155*A^2*xi*G2[20])/216 + (A^2*xi^2*G2[20])/6 - 
   (7*A^2*G2[21])/27 + (A^2*xi*G2[21])/9 + (A^2*xi^2*G2[21])/9 - 
   (5*A^2*G2[22])/9 - (A^2*xi*G2[22])/3 + (2*A^2*G2[23])/9 + 
   (2*A^2*xi*G2[23])/9 - (31*A^2*G2[24])/9 + (7*A^2*xi*G2[24])/9 - 
   (4*A^2*xi^2*G2[24])/27 - (A^2*G2[25])/3 + (A^2*xi*G2[25])/3 + 
   (37*A^2*G2[26])/36 - (A^2*xi*G2[26])/4 + (2*A^2*xi^2*G2[26])/27 + 
   (49*A^2*G2[27])/36 - (29*A^2*xi*G2[27])/36 + (2*A^2*xi^2*G2[27])/27 + 
   (11*A^2*G2[28])/9 - (5*A^2*xi*G2[28])/9 + (2*A^2*xi^2*G2[28])/27 - 
   (11*A^2*G2[30])/9 + (5*A^2*xi*G2[30])/9 - (2*A^2*xi^2*G2[30])/27 + 
   (2*A^2*G2[31])/9 - (2*A^2*xi*G2[31])/9 - (2*A^2*G2[32])/9 + 
   (2*A^2*xi*G2[32])/9 + (2*A^2*G2[33])/3 - (2*A^2*xi*G2[33])/3 + 
   (11*A^2*G2[34])/9 - (A^2*xi*G2[34])/3 - (A^2*G2[36])/54 + 
   (149*A^2*xi*G2[36])/162 - (17*A^2*xi^2*G2[36])/81 - (A^2*G2[37])/18 - 
   (A^2*xi*G2[37])/6 - (2*A^2*G2[38])/9 - (2*A^2*xi*G2[38])/9 - 
   (17*A^2*G2[39])/54 + (49*A^2*xi*G2[39])/162 + (11*A^2*xi^2*G2[39])/81 + 
   (11*A^2*G2[40])/18 + (A^2*xi*G2[40])/2 + (2*A^2*G2[41])/9 - 
   (2*A^2*xi*G2[41])/9 - (A^2*G2[42])/6 - (A^2*xi*G2[42])/6 - 
   (A^2*G2[43])/6 - (A^2*xi*G2[43])/2, 
 f[9] -> -(A^2*C01)/2 + (13*A^2*G2[2])/18 - (A^2*xi*G2[2])/18 - 
   (13*A^2*G2[9])/18 + (A^2*xi*G2[9])/18 + (A^2*G2[11])/3 + (A^2*G2[12])/12 - 
   (2*A^2*G2[13])/3 - (A^2*G2[15])/12 + (A^2*G2[16])/3 - (A^2*G2[17])/12 - 
   (2*A^2*G2[18])/3 - (A^2*G2[20])/12 - (A^2*G2[21])/3 + (A^2*G2[42])/3 + 
   (2*A^2*G2[43])/3, f[10] -> 3*A^2 + (2*A*C01)/9 - (71*A^2*C01)/18 + 
   (28*A^2*C02)/9 - (4*A^2*log2)/3 - (2*A^2*C01*nf)/81 - 3*A^2*xi + 
   (245*A^2*C01*xi)/108 - (125*A^2*C02*xi)/81 + (17*A^2*log2*xi)/27 - 
   (A^2*C01*xi^2)/12 + (19*A^2*C02*xi^2)/81 - (A^2*log2*xi^2)/27 - 
   (22*A^2*G1eps[4])/9 + (4*A^2*nf*G1eps[4])/27 - (10*A^2*xi*G1eps[4])/27 - 
   (4*A^2*G2[1])/27 - (2*A^2*xi*G2[1])/9 - (41*A^2*G2[2])/18 + 
   (7*A^2*xi*G2[2])/18 - (A^2*xi^2*G2[2])/3 + (97*A^2*G2[3])/54 - 
   (7*A^2*xi*G2[3])/27 + (A^2*xi^2*G2[3])/27 - (44*A^2*G2[4])/27 - 
   (71*A^2*G2[5])/54 + (A^2*xi*G2[5])/27 - (A^2*xi^2*G2[5])/27 + 
   (37*A^2*G2[6])/27 - (47*A^2*xi*G2[6])/81 + (10*A^2*xi^2*G2[6])/81 - 
   (2*A^2*G2[7])/9 + (2*A^2*xi*G2[7])/9 - (4*A^2*G2[8])/27 + 
   (4*A^2*xi*G2[8])/9 + (5*A^2*G2[9])/2 - (19*A^2*xi*G2[9])/18 + 
   (A^2*xi^2*G2[9])/3 - (A^2*G2[10])/6 - (A^2*xi*G2[10])/18 - 
   (2*A^2*G2[11])/9 + (A^2*xi*G2[11])/6 - (A^2*xi^2*G2[11])/18 - 
   (5*A^2*G2[12])/24 + (5*A^2*xi*G2[12])/72 + (A^2*xi^2*G2[12])/18 + 
   (59*A^2*G2[13])/27 - (11*A^2*xi*G2[13])/27 + (5*A^2*G2[14])/9 + 
   (5*A^2*G2[15])/24 - (5*A^2*xi*G2[15])/72 - (A^2*xi^2*G2[15])/18 - 
   (A^2*G2[16])/6 - (A^2*xi*G2[16])/6 + (575*A^2*G2[17])/216 - 
   (4*A^2*nf*G2[17])/27 + (115*A^2*xi*G2[17])/216 - (A^2*xi^2*G2[17])/54 + 
   (25*A^2*G2[18])/54 - (2*A^2*xi*G2[18])/9 + (A^2*xi^2*G2[18])/18 - 
   (125*A^2*G2[19])/108 - (55*A^2*xi*G2[19])/108 + (4*A^2*xi^2*G2[19])/27 - 
   (139*A^2*G2[20])/216 + (161*A^2*xi*G2[20])/216 - (A^2*xi^2*G2[20])/6 + 
   (A^2*G2[21])/3 + (A^2*xi*G2[21])/9 - (A^2*xi^2*G2[21])/9 + 
   (A^2*G2[22])/3 + (5*A^2*xi*G2[22])/9 - (2*A^2*G2[23])/9 - 
   (2*A^2*xi*G2[23])/9 + (29*A^2*G2[24])/9 - (5*A^2*xi*G2[24])/9 + 
   (4*A^2*xi^2*G2[24])/27 + (A^2*G2[25])/3 - (A^2*xi*G2[25])/3 - 
   (13*A^2*G2[26])/12 + (11*A^2*xi*G2[26])/36 - (2*A^2*xi^2*G2[26])/27 - 
   (13*A^2*G2[27])/12 + (35*A^2*xi*G2[27])/36 - (2*A^2*xi^2*G2[27])/27 - 
   (11*A^2*G2[28])/9 + (5*A^2*xi*G2[28])/9 - (2*A^2*xi^2*G2[28])/27 + 
   (11*A^2*G2[30])/9 - (5*A^2*xi*G2[30])/9 + (2*A^2*xi^2*G2[30])/27 - 
   (2*A^2*G2[31])/9 + (2*A^2*xi*G2[31])/9 + (2*A^2*G2[32])/9 - 
   (2*A^2*xi*G2[32])/9 - (2*A^2*G2[33])/3 + (2*A^2*xi*G2[33])/3 - 
   A^2*G2[34] + (A^2*xi*G2[34])/9 + (7*A^2*G2[36])/54 - 
   (167*A^2*xi*G2[36])/162 + (17*A^2*xi^2*G2[36])/81 + (A^2*G2[37])/6 + 
   (A^2*xi*G2[37])/18 + (2*A^2*G2[38])/9 + (2*A^2*xi*G2[38])/9 + 
   (41*A^2*G2[39])/54 - (49*A^2*xi*G2[39])/162 - (11*A^2*xi^2*G2[39])/81 - 
   (A^2*G2[40])/2 - (11*A^2*xi*G2[40])/18 - (2*A^2*G2[41])/9 + 
   (2*A^2*xi*G2[41])/9 - (17*A^2*G2[42])/54 + (A^2*xi*G2[42])/18 - 
   (7*A^2*G2[43])/18 + (A^2*xi*G2[43])/6, 
 f[11] -> -A/2 - (6649*A^2)/432 - (653*A^2*C01)/1296 + (A*C02)/6 + 
   (2137*A^2*C02)/324 + (11*A^2*log2)/27 + (589*A^2*nf)/648 + 
   (A^2*C01*nf)/18 - (A^2*C02*nf)/54 - (151*A^2*xi)/54 - 
   (119*A^2*C01*xi)/648 - (53*A^2*C02*xi)/54 + (A^2*log2*xi)/18 - 
   (A^2*G1eps[1])/18 + (A^2*xi*G1eps[1])/18 - (19*A^2*G1eps[2])/9 + 
   (A^2*nf*G1eps[2])/9 - (7*A^2*xi*G1eps[2])/18 + 2*A^2*G1eps[3] - 
   (A^2*nf*G1eps[3])/9 + (11*A^2*xi*G1eps[3])/18 + (5*A^2*G1eps[4])/54 - 
   (7*A^2*xi*G1eps[4])/54 + (5*A^2*G2[1])/18 - (A^2*G2[2])/6 + 
   (A^2*xi*G2[2])/3 + (4*A^2*xi^2*G2[2])/9 + (67*A^2*G2[3])/54 - 
   (A^2*xi*G2[3])/27 + (25*A^2*G2[5])/54 + (A^2*xi*G2[5])/27 + 
   (65*A^2*G2[6])/162 - (2*A^2*xi*G2[6])/27 - (A^2*G2[7])/3 - 
   (2*A^2*G2[8])/9 + (13*A^2*G2[9])/18 - (A^2*xi*G2[9])/3 - 
   (4*A^2*xi^2*G2[9])/9 - (A^2*G2[10])/18 + (A^2*G2[11])/16 + 
   (A^2*xi*G2[11])/48 - (17*A^2*G2[12])/72 + (A^2*G2[13])/2 + 
   (17*A^2*G2[15])/72 + (7*A^2*G2[16])/18 - (121*A^2*G2[17])/108 + 
   (13*A^2*xi*G2[17])/72 - (4*A^2*G2[18])/9 - (107*A^2*G2[19])/108 + 
   (5*A^2*xi*G2[19])/54 - (41*A^2*G2[20])/54 + (5*A^2*xi*G2[20])/72 + 
   (7*A^2*G2[21])/18 + (4*A^2*G2[22])/9 - (A^2*G2[23])/3 + 
   (7*A^2*G2[24])/27 - (4*A^2*xi*G2[24])/27 + (35*A^2*G2[25])/108 - 
   (A^2*xi*G2[25])/18 + (2*A^2*G2[26])/9 + (A^2*xi*G2[26])/54 - 
   (83*A^2*G2[27])/27 + (8*A^2*xi*G2[27])/27 - (77*A^2*G2[28])/54 + 
   (2*A^2*xi*G2[28])/27 - (4*A^2*G2[29])/9 + (77*A^2*G2[30])/54 - 
   (2*A^2*xi*G2[30])/27 - (46*A^2*G2[31])/27 + (65*A^2*G2[32])/54 - 
   (16*A^2*G2[33])/27 + (A^2*xi*G2[33])/18 + (7*A^2*G2[34])/9 - 
   (A^2*G2[35])/2 + (43*A^2*G2[36])/162 + (5*A^2*xi*G2[36])/27 + 
   (A^2*G2[37])/18 + (A^2*G2[38])/3 - (20*A^2*G2[39])/81 - 
   (A^2*nf*G2[39])/9 + (11*A^2*xi*G2[39])/27 - (5*A^2*G2[40])/18 + 
   (47*A^2*G2[41])/36 - (A^2*nf*G2[41])/18 + (A^2*xi*G2[41])/3, 
 f[12] -> (76*A^2)/9 + (599*A^2*C01)/324 + (136*A^2*C02)/81 - 
   (4*A^2*log2)/27 - (14*A^2*xi)/27 - (89*A^2*C01*xi)/162 + 
   (2*A^2*G1eps[4])/27 - (2*A^2*xi*G1eps[4])/27 + (10*A^2*G2[1])/9 - 
   (8*A^2*G2[2])/9 + (8*A^2*xi*G2[2])/9 + (16*A^2*xi^2*G2[2])/9 - 
   (4*A^2*G2[3])/27 + (40*A^2*G2[5])/27 + (214*A^2*G2[6])/81 - 
   (4*A^2*G2[7])/3 - (8*A^2*G2[8])/9 + (28*A^2*G2[9])/9 - 
   (8*A^2*xi*G2[9])/9 - (16*A^2*xi^2*G2[9])/9 - (4*A^2*G2[10])/9 - 
   (11*A^2*G2[11])/36 + (A^2*xi*G2[11])/12 - (17*A^2*G2[12])/18 + 
   (46*A^2*G2[13])/27 + (17*A^2*G2[15])/18 + (14*A^2*G2[16])/9 - 
   (34*A^2*G2[17])/9 + (19*A^2*xi*G2[17])/54 - (16*A^2*G2[18])/9 - 
   (82*A^2*G2[19])/27 - (106*A^2*G2[20])/27 + (5*A^2*xi*G2[20])/18 + 
   (14*A^2*G2[21])/9 + (16*A^2*G2[22])/9 - (8*A^2*G2[23])/9 + 
   (16*A^2*G2[24])/9 + (2*A^2*G2[25])/3 + (4*A^2*G2[26])/3 - 
   (8*A^2*G2[27])/3 - (8*A^2*G2[28])/9 + (8*A^2*G2[30])/9 - 
   (4*A^2*G2[31])/3 + (4*A^2*G2[32])/3 - (4*A^2*G2[33])/3 - 
   (16*A^2*G2[34])/9 + (200*A^2*G2[36])/81 + (4*A^2*G2[37])/9 + 
   (8*A^2*G2[38])/9 - (488*A^2*G2[39])/81 - (4*A^2*G2[40])/3, 
 f[13] -> (110*A^2)/27 - (269*A^2*C01)/108 + (53*A^2*C02)/18 - 
   (2*A^2*log2)/9 - (7*A^2*xi)/27 - (31*A^2*C01*xi)/162 + 
   (5*A^2*C02*xi)/162 + (2*A^2*log2*xi)/27 + (A^2*G1eps[4])/9 - 
   (A^2*xi*G1eps[4])/27 + (5*A^2*G2[1])/9 + (A^2*G2[2])/9 + 
   (23*A^2*xi*G2[2])/9 + (8*A^2*xi^2*G2[2])/9 + (A^2*G2[3])/18 + 
   (11*A^2*G2[5])/18 + (52*A^2*G2[6])/27 - (5*A^2*xi*G2[6])/81 - 
   (2*A^2*G2[7])/3 - (4*A^2*G2[8])/9 + A^2*G2[9] - (23*A^2*xi*G2[9])/9 - 
   (8*A^2*xi^2*G2[9])/9 - (A^2*G2[10])/9 - (A^2*G2[11])/8 + 
   (A^2*xi*G2[11])/24 - (19*A^2*G2[12])/36 + (25*A^2*G2[13])/27 + 
   (19*A^2*G2[15])/36 + (7*A^2*G2[16])/9 - (47*A^2*G2[17])/54 + 
   (17*A^2*xi*G2[17])/108 - (17*A^2*G2[18])/18 - (38*A^2*G2[19])/27 - 
   (A^2*xi*G2[19])/54 - 2*A^2*G2[20] + (5*A^2*xi*G2[20])/36 + 
   (8*A^2*G2[21])/9 + (4*A^2*G2[22])/3 - (2*A^2*G2[23])/3 + 
   (52*A^2*G2[24])/27 + (A^2*G2[25])/3 + (23*A^2*G2[26])/54 - 
   (115*A^2*G2[27])/54 - (23*A^2*G2[28])/27 + (23*A^2*G2[30])/27 - 
   (2*A^2*G2[31])/3 + (2*A^2*G2[32])/3 - (2*A^2*G2[33])/3 - 
   (8*A^2*G2[34])/9 + (17*A^2*G2[36])/27 - (4*A^2*xi*G2[36])/81 + 
   (A^2*G2[37])/9 + (2*A^2*G2[38])/9 - (25*A^2*G2[39])/9 + 
   (4*A^2*xi*G2[39])/81 - (5*A^2*G2[40])/9, 
 f[14] -> (176*A^2)/27 + (17*A^2*C01)/48 + (289*A^2*C02)/162 - 
   (8*A^2*log2)/27 - (7*A^2*xi)/27 - (329*A^2*C01*xi)/1296 + 
   (A^2*C02*xi)/18 - (2*A^2*G1eps[4])/27 - (2*A^2*xi*G1eps[4])/27 + 
   A^2*G2[1] + (4*A^2*G2[2])/9 - (2*A^2*xi*G2[2])/3 + (4*A^2*xi^2*G2[2])/3 + 
   (4*A^2*G2[3])/27 - (A^2*xi*G2[3])/54 + (26*A^2*G2[5])/27 + 
   (A^2*xi*G2[5])/54 + (212*A^2*G2[6])/81 + (A^2*xi*G2[6])/27 - 
   (10*A^2*G2[7])/9 - (8*A^2*G2[8])/9 + 2*A^2*G2[9] + (2*A^2*xi*G2[9])/3 - 
   (4*A^2*xi^2*G2[9])/3 - (A^2*G2[10])/9 - (4*A^2*G2[11])/9 - 
   (37*A^2*G2[12])/36 + (A^2*xi*G2[12])/36 + (16*A^2*G2[13])/27 + 
   (37*A^2*G2[15])/36 - (A^2*xi*G2[15])/36 + (4*A^2*G2[16])/3 - 
   (91*A^2*G2[17])/36 + (17*A^2*xi*G2[17])/108 - (19*A^2*G2[18])/12 + 
   (A^2*xi*G2[18])/36 - (41*A^2*G2[19])/27 + (A^2*xi*G2[19])/54 - 
   (379*A^2*G2[20])/108 + (19*A^2*xi*G2[20])/108 + (25*A^2*G2[21])/18 - 
   (A^2*xi*G2[21])/18 + (4*A^2*G2[22])/3 - (2*A^2*G2[23])/3 + 
   (38*A^2*G2[24])/27 - (2*A^2*xi*G2[24])/27 + (5*A^2*G2[25])/9 + 
   (61*A^2*G2[26])/54 + (A^2*xi*G2[26])/27 - (161*A^2*G2[27])/54 + 
   (A^2*xi*G2[27])/27 - (28*A^2*G2[28])/27 + (A^2*xi*G2[28])/27 + 
   (28*A^2*G2[30])/27 - (A^2*xi*G2[30])/27 - (10*A^2*G2[31])/9 + 
   (10*A^2*G2[32])/9 - (10*A^2*G2[33])/9 - (8*A^2*G2[34])/9 + 
   (211*A^2*G2[36])/81 + (2*A^2*xi*G2[36])/27 + (A^2*G2[37])/9 + 
   (2*A^2*G2[38])/9 - (388*A^2*G2[39])/81 - (A^2*xi*G2[39])/9 - 
   (5*A^2*G2[40])/9, f[15] -> (176*A^2)/27 + (89*A^2*C01)/48 + 
   (181*A^2*C02)/162 - (8*A^2*log2)/27 - (7*A^2*xi)/27 - 
   (329*A^2*C01*xi)/1296 + (A^2*C02*xi)/18 - (2*A^2*G1eps[4])/27 - 
   (2*A^2*xi*G1eps[4])/27 + A^2*G2[1] - (4*A^2*G2[2])/9 + 
   (5*A^2*xi*G2[2])/3 + (4*A^2*xi^2*G2[2])/9 + (4*A^2*G2[3])/27 - 
   (A^2*xi*G2[3])/54 + (26*A^2*G2[5])/27 + (A^2*xi*G2[5])/54 + 
   (176*A^2*G2[6])/81 + (A^2*xi*G2[6])/27 - (10*A^2*G2[7])/9 - 
   (8*A^2*G2[8])/9 + (26*A^2*G2[9])/9 - (5*A^2*xi*G2[9])/3 - 
   (4*A^2*xi^2*G2[9])/9 - (A^2*G2[10])/3 - A^2*G2[11] - (7*A^2*G2[12])/6 + 
   (A^2*xi*G2[12])/36 + (46*A^2*G2[13])/27 + (7*A^2*G2[15])/6 - 
   (A^2*xi*G2[15])/36 + (7*A^2*G2[16])/9 - (49*A^2*G2[17])/18 + 
   (17*A^2*xi*G2[17])/108 - (17*A^2*G2[18])/36 + (A^2*xi*G2[18])/36 - 
   (38*A^2*G2[19])/27 + (A^2*xi*G2[19])/54 - (91*A^2*G2[20])/27 + 
   (19*A^2*xi*G2[20])/108 + (13*A^2*G2[21])/6 - (A^2*xi*G2[21])/18 + 
   (4*A^2*G2[22])/9 - (2*A^2*G2[23])/9 + (26*A^2*G2[24])/27 - 
   (2*A^2*xi*G2[24])/27 + (5*A^2*G2[25])/9 + (43*A^2*G2[26])/54 + 
   (A^2*xi*G2[26])/27 - (143*A^2*G2[27])/54 + (A^2*xi*G2[27])/27 - 
   (28*A^2*G2[28])/27 + (A^2*xi*G2[28])/27 + (28*A^2*G2[30])/27 - 
   (A^2*xi*G2[30])/27 - (10*A^2*G2[31])/9 + (10*A^2*G2[32])/9 - 
   (10*A^2*G2[33])/9 - (8*A^2*G2[34])/9 + (265*A^2*G2[36])/81 + 
   (2*A^2*xi*G2[36])/27 + (A^2*G2[37])/3 + (2*A^2*G2[38])/3 - 
   (352*A^2*G2[39])/81 - (A^2*xi*G2[39])/9 - (7*A^2*G2[40])/9 - 
   (5*A^2*G2[42])/9 - (4*A^2*G2[43])/3, 
 f[16] -> -A/6 - (29*A^2)/216 - (445*A^2*C01)/324 + (638*A^2*C02)/81 + 
   (19*A^2*log2)/27 + (19*A^2*nf)/54 - (A^2*C02*nf)/9 - (A^2*xi)/2 - 
   (61*A^2*C01*xi)/216 - (11*A^2*C02*xi)/162 + (4*A^2*log2*xi)/27 - 
   (A^2*G1eps[1])/9 + (A^2*xi*G1eps[1])/9 - (A^2*G1eps[2])/9 + 
   (A^2*xi*G1eps[2])/9 + (A^2*G1eps[3])/9 - (A^2*xi*G1eps[3])/9 + 
   (A^2*G1eps[4])/18 - (A^2*xi*G1eps[4])/18 + (5*A^2*G2[1])/6 + 
   (7*A^2*G2[2])/6 + 2*A^2*xi*G2[2] + (4*A^2*xi^2*G2[2])/3 + 
   (25*A^2*G2[3])/12 - (A^2*xi*G2[3])/108 + (35*A^2*G2[5])/36 + 
   (A^2*xi*G2[5])/108 + (259*A^2*G2[6])/162 - (A^2*xi*G2[6])/81 - 
   (17*A^2*G2[7])/36 - (2*A^2*G2[8])/3 + (A^2*G2[9])/2 - 2*A^2*xi*G2[9] - 
   (4*A^2*xi^2*G2[9])/3 - (2*A^2*G2[10])/9 - (11*A^2*G2[11])/144 + 
   (A^2*xi*G2[11])/16 - (55*A^2*G2[12])/72 + (49*A^2*G2[13])/54 + 
   (55*A^2*G2[15])/72 + (7*A^2*G2[16])/6 - (113*A^2*G2[17])/54 + 
   (17*A^2*xi*G2[17])/72 - (25*A^2*G2[18])/18 - (41*A^2*G2[19])/27 - 
   (289*A^2*G2[20])/108 + (5*A^2*xi*G2[20])/24 + (23*A^2*G2[21])/18 + 
   (8*A^2*G2[22])/9 - (4*A^2*G2[23])/9 + (29*A^2*G2[24])/27 - 
   (A^2*xi*G2[24])/27 + (31*A^2*G2[25])/72 - (A^2*xi*G2[25])/9 - 
   (269*A^2*G2[26])/216 - (5*A^2*xi*G2[26])/54 - (1535*A^2*G2[27])/216 + 
   (A^2*xi*G2[27])/54 - (463*A^2*G2[28])/108 + (A^2*xi*G2[28])/54 + 
   (463*A^2*G2[30])/108 - (A^2*xi*G2[30])/54 - (101*A^2*G2[31])/36 + 
   (101*A^2*G2[32])/36 - (3*A^2*G2[33])/4 + (A^2*xi*G2[33])/9 + 
   (13*A^2*G2[34])/18 - (A^2*G2[35])/2 + (118*A^2*G2[36])/81 + 
   (A^2*xi*G2[36])/81 + (2*A^2*G2[37])/9 + (4*A^2*G2[38])/9 - 
   (419*A^2*G2[39])/162 - (5*A^2*xi*G2[39])/162 - (2*A^2*G2[40])/3 + 
   (13*A^2*G2[41])/12, f[17] -> (269*A^2)/27 - (3131*A^2*C01)/1296 - 
   (A*C02)/6 - (119*A^2*C02)/324 - (583*A^2*log2)/108 + (A^2*C02*nf)/54 + 
   (2*A^2*log2*nf)/9 - (1223*A^2*xi)/108 + (2113*A^2*C01*xi)/648 - 
   (52*A^2*C02*xi)/27 - (A*log2*xi)/3 - (13*A^2*log2*xi)/9 - 
   (100*A^2*xi^2)/9 - (40*A^2*C01*xi^2)/27 - (10*A^2*C02*xi^2)/27 + 
   (11*A^2*log2*xi^2)/12 + (A^2*G1eps[1])/3 - (29*A^2*xi*G1eps[1])/18 - 
   (7*A^2*xi^2*G1eps[1])/6 + (11*A^2*G1eps[2])/6 - (A^2*nf*G1eps[2])/9 + 
   (A^2*xi*G1eps[2])/3 - (A^2*G1eps[3])/3 + (29*A^2*xi*G1eps[3])/18 + 
   (7*A^2*xi^2*G1eps[3])/6 + (A^2*G1eps[4])/54 - (A^2*xi*G1eps[4])/54 + 
   (5*A^2*G2[1])/6 + (A^2*xi*G2[1])/3 - (13*A^2*G2[2])/18 + 
   (19*A^2*xi*G2[2])/9 + (A^2*xi^2*G2[2])/3 + (50*A^2*G2[3])/27 - 
   (16*A^2*xi*G2[3])/27 + (A^2*xi^2*G2[3])/27 + (10*A^2*G2[5])/27 + 
   (16*A^2*xi*G2[5])/27 - (A^2*xi^2*G2[5])/27 + (347*A^2*G2[6])/162 + 
   (13*A^2*xi*G2[6])/27 + (A^2*G2[7])/9 - (2*A^2*G2[8])/3 - 
   (4*A^2*xi*G2[8])/9 + (43*A^2*G2[9])/18 - (5*A^2*xi*G2[9])/9 - 
   (A^2*xi^2*G2[9])/3 - (A^2*G2[10])/6 - (25*A^2*G2[11])/48 - 
   (113*A^2*xi*G2[11])/144 + (A^2*xi^2*G2[11])/18 - (85*A^2*G2[12])/72 - 
   (A^2*xi*G2[12])/4 - (A^2*xi^2*G2[12])/9 + (13*A^2*G2[13])/18 + 
   (4*A^2*xi*G2[13])/9 + (85*A^2*G2[15])/72 + (A^2*xi*G2[15])/4 + 
   (A^2*xi^2*G2[15])/9 + (11*A^2*G2[16])/18 + (A^2*xi*G2[16])/3 - 
   (13*A^2*G2[17])/36 - (67*A^2*xi*G2[17])/24 + (5*A^2*xi^2*G2[17])/27 - 
   (17*A^2*G2[18])/18 + (5*A^2*xi*G2[18])/18 - (A^2*xi^2*G2[18])/9 - 
   (25*A^2*G2[19])/36 + (A^2*xi*G2[19])/27 - (4*A^2*xi^2*G2[19])/27 - 
   (161*A^2*G2[20])/54 - (23*A^2*xi*G2[20])/24 + (19*A^2*G2[21])/9 + 
   (A^2*xi*G2[21])/6 + (2*A^2*xi^2*G2[21])/9 + (4*A^2*G2[22])/9 - 
   (A^2*G2[23])/9 + (53*A^2*G2[24])/27 - (40*A^2*xi*G2[24])/27 + 
   (4*A^2*xi^2*G2[24])/27 + (2*A^2*G2[25])/3 + (11*A^2*xi*G2[25])/36 - 
   (2*A^2*xi^2*G2[25])/9 - (85*A^2*G2[26])/108 + (221*A^2*xi*G2[26])/108 - 
   (2*A^2*xi^2*G2[26])/27 - (397*A^2*G2[27])/108 + (107*A^2*xi*G2[27])/108 - 
   (2*A^2*xi^2*G2[27])/27 - (67*A^2*G2[28])/27 + (37*A^2*xi*G2[28])/54 - 
   (2*A^2*xi^2*G2[28])/27 + (4*A^2*G2[29])/9 + (67*A^2*G2[30])/27 - 
   (85*A^2*xi*G2[30])/54 + (2*A^2*xi^2*G2[30])/27 - (11*A^2*G2[31])/9 + 
   (A^2*xi*G2[31])/2 + (11*A^2*G2[32])/9 - (A^2*xi*G2[32])/2 - 
   (5*A^2*G2[33])/3 + A^2*xi*G2[33] + (29*A^2*xi^2*G2[33])/18 - 
   2*A^2*G2[34] - (4*A^2*xi*G2[34])/9 + (409*A^2*G2[36])/162 + 
   (35*A^2*xi*G2[36])/27 - (2*A^2*xi^2*G2[36])/9 + (A^2*G2[37])/6 + 
   (A^2*G2[38])/9 - (296*A^2*G2[39])/81 + (A^2*nf*G2[39])/9 - 
   (73*A^2*xi*G2[39])/27 + (8*A^2*xi^2*G2[39])/27 - (7*A^2*G2[40])/18 - 
   (7*A^2*G2[41])/18 + (19*A^2*xi*G2[41])/18 + (25*A^2*xi^2*G2[41])/18 - 
   (2*A^2*G2[42])/9 - (A^2*xi*G2[42])/3 - (A^2*G2[43])/2 - 
   (5*A^2*xi*G2[43])/6, f[18] -> (110*A^2)/27 - (197*A^2*C01)/108 + 
   (25*A^2*C02)/18 - (2*A^2*log2)/9 - (7*A^2*xi)/27 - (31*A^2*C01*xi)/162 + 
   (5*A^2*C02*xi)/162 + (2*A^2*log2*xi)/27 + (A^2*G1eps[4])/9 - 
   (A^2*xi*G1eps[4])/27 + (5*A^2*G2[1])/9 - (20*A^2*G2[2])/9 - 
   (5*A^2*xi*G2[2])/3 + (8*A^2*xi^2*G2[2])/9 + (A^2*G2[3])/18 + 
   (11*A^2*G2[5])/18 + (40*A^2*G2[6])/27 - (5*A^2*xi*G2[6])/81 - 
   (2*A^2*G2[7])/3 - (4*A^2*G2[8])/9 + (10*A^2*G2[9])/3 + 
   (5*A^2*xi*G2[9])/3 - (8*A^2*xi^2*G2[9])/9 - (A^2*G2[10])/3 - 
   (A^2*G2[11])/8 + (A^2*xi*G2[11])/24 - (19*A^2*G2[12])/36 + 
   (25*A^2*G2[13])/27 + (19*A^2*G2[15])/36 + (7*A^2*G2[16])/9 - 
   (65*A^2*G2[17])/54 + (17*A^2*xi*G2[17])/108 - (17*A^2*G2[18])/18 - 
   (35*A^2*G2[19])/27 - (A^2*xi*G2[19])/54 - 2*A^2*G2[20] + 
   (5*A^2*xi*G2[20])/36 + (8*A^2*G2[21])/9 + (4*A^2*G2[22])/9 - 
   (2*A^2*G2[23])/9 + (40*A^2*G2[24])/27 + (A^2*G2[25])/3 + 
   (5*A^2*G2[26])/54 - (73*A^2*G2[27])/54 - (23*A^2*G2[28])/27 + 
   (23*A^2*G2[30])/27 - (2*A^2*G2[31])/3 + (2*A^2*G2[32])/3 - 
   (2*A^2*G2[33])/3 - (8*A^2*G2[34])/9 + (35*A^2*G2[36])/27 - 
   (4*A^2*xi*G2[36])/81 + (A^2*G2[37])/3 + (2*A^2*G2[38])/3 - 
   (17*A^2*G2[39])/9 + (4*A^2*xi*G2[39])/81 - (7*A^2*G2[40])/9, 
 f[19] -> (1555*A^2)/54 + (241*A^2*C01)/1296 - (A*C02)/6 + 
   (625*A^2*C02)/324 + (A*log2)/3 + (337*A^2*log2)/54 - (16*A^2*nf)/9 - 
   (2*A^2*C01*nf)/9 + (A^2*C02*nf)/54 - (4*A^2*log2*nf)/27 + 
   (377*A^2*xi)/54 + (7*A^2*C01*xi)/648 + (29*A^2*C02*xi)/27 - 
   (A^2*log2*xi)/2 + (10*A^2*G1eps[1])/3 - (2*A^2*nf*G1eps[1])/9 + 
   (7*A^2*xi*G1eps[1])/9 + (11*A^2*G1eps[2])/6 - (A^2*nf*G1eps[2])/9 + 
   (A^2*xi*G1eps[2])/3 - (10*A^2*G1eps[3])/3 + (2*A^2*nf*G1eps[3])/9 - 
   (7*A^2*xi*G1eps[3])/9 + (A^2*G1eps[4])/54 - (A^2*xi*G1eps[4])/54 + 
   (5*A^2*G2[1])/18 - (10*A^2*G2[2])/9 + (A^2*xi*G2[2])/18 + 
   (4*A^2*xi^2*G2[2])/9 + (19*A^2*G2[3])/54 + (A^2*xi*G2[3])/18 - 
   (A^2*G2[5])/54 - (A^2*xi*G2[5])/18 + (197*A^2*G2[6])/162 + 
   (2*A^2*xi*G2[6])/27 - (19*A^2*G2[7])/18 - (2*A^2*G2[8])/9 + 
   (5*A^2*G2[9])/3 - (A^2*xi*G2[9])/18 - (4*A^2*xi^2*G2[9])/9 - 
   (A^2*G2[10])/6 - (7*A^2*G2[11])/144 + (A^2*xi*G2[11])/48 - 
   (41*A^2*G2[12])/72 + (5*A^2*G2[13])/18 + (41*A^2*G2[15])/72 + 
   (7*A^2*G2[16])/18 + (19*A^2*G2[17])/108 + (7*A^2*xi*G2[17])/24 - 
   (7*A^2*G2[18])/9 - (67*A^2*G2[19])/108 + (A^2*xi*G2[19])/27 - 
   (85*A^2*G2[20])/54 + (5*A^2*xi*G2[20])/72 + (19*A^2*G2[21])/18 + 
   (4*A^2*G2[22])/9 - (A^2*G2[23])/9 + (47*A^2*G2[24])/27 + 
   (2*A^2*xi*G2[24])/9 + (A^2*xi*G2[25])/9 - (115*A^2*G2[26])/108 - 
   (271*A^2*G2[27])/108 - (A^2*xi*G2[27])/3 - (31*A^2*G2[28])/27 - 
   (A^2*xi*G2[28])/9 + (4*A^2*G2[29])/9 + (55*A^2*G2[30])/27 + 
   (A^2*xi*G2[30])/9 - (5*A^2*G2[31])/6 + (4*A^2*G2[32])/3 - 
   (10*A^2*G2[33])/3 + (2*A^2*nf*G2[33])/9 - A^2*xi*G2[33] - (A^2*G2[34])/3 + 
   (A^2*G2[35])/2 + (109*A^2*G2[36])/162 - (5*A^2*xi*G2[36])/27 + 
   (A^2*G2[37])/6 + (A^2*G2[38])/9 - (155*A^2*G2[39])/81 + 
   (A^2*nf*G2[39])/9 - (10*A^2*xi*G2[39])/27 - (7*A^2*G2[40])/18 - 
   (8*A^2*G2[41])/3 + (2*A^2*nf*G2[41])/9 - (8*A^2*xi*G2[41])/9, 
 f[20] -> -A/6 - (29*A^2)/216 - (445*A^2*C01)/324 + (602*A^2*C02)/81 + 
   (19*A^2*log2)/27 + (19*A^2*nf)/54 - (A^2*C02*nf)/9 - (A^2*xi)/2 - 
   (61*A^2*C01*xi)/216 - (11*A^2*C02*xi)/162 + (4*A^2*log2*xi)/27 - 
   (A^2*G1eps[1])/9 + (A^2*xi*G1eps[1])/9 - (A^2*G1eps[2])/9 + 
   (A^2*xi*G1eps[2])/9 + (A^2*G1eps[3])/9 - (A^2*xi*G1eps[3])/9 + 
   (A^2*G1eps[4])/18 - (A^2*xi*G1eps[4])/18 + (5*A^2*G2[1])/6 - 
   (22*A^2*G2[2])/9 - (11*A^2*xi*G2[2])/18 + (4*A^2*xi^2*G2[2])/3 + 
   (25*A^2*G2[3])/12 - (A^2*xi*G2[3])/108 + (35*A^2*G2[5])/36 + 
   (A^2*xi*G2[5])/108 + (259*A^2*G2[6])/162 - (A^2*xi*G2[6])/81 - 
   (17*A^2*G2[7])/36 - (2*A^2*G2[8])/3 + (37*A^2*G2[9])/9 + 
   (11*A^2*xi*G2[9])/18 - (4*A^2*xi^2*G2[9])/3 - (2*A^2*G2[10])/9 - 
   (11*A^2*G2[11])/144 + (A^2*xi*G2[11])/16 - (55*A^2*G2[12])/72 + 
   (49*A^2*G2[13])/54 + (55*A^2*G2[15])/72 + (7*A^2*G2[16])/6 - 
   (113*A^2*G2[17])/54 + (17*A^2*xi*G2[17])/72 - (25*A^2*G2[18])/18 - 
   (41*A^2*G2[19])/27 - (289*A^2*G2[20])/108 + (5*A^2*xi*G2[20])/24 + 
   (23*A^2*G2[21])/18 + (8*A^2*G2[22])/9 - (4*A^2*G2[23])/9 + 
   (29*A^2*G2[24])/27 - (A^2*xi*G2[24])/27 + (31*A^2*G2[25])/72 - 
   (A^2*xi*G2[25])/9 - (269*A^2*G2[26])/216 - (5*A^2*xi*G2[26])/54 - 
   (1487*A^2*G2[27])/216 + (A^2*xi*G2[27])/54 - (463*A^2*G2[28])/108 + 
   (A^2*xi*G2[28])/54 + (463*A^2*G2[30])/108 - (A^2*xi*G2[30])/54 - 
   (119*A^2*G2[31])/36 + (101*A^2*G2[32])/36 - (3*A^2*G2[33])/4 + 
   (A^2*xi*G2[33])/9 + (13*A^2*G2[34])/18 + (118*A^2*G2[36])/81 + 
   (A^2*xi*G2[36])/81 + (2*A^2*G2[37])/9 + (4*A^2*G2[38])/9 - 
   (383*A^2*G2[39])/162 - (5*A^2*xi*G2[39])/162 - (2*A^2*G2[40])/3 + 
   (13*A^2*G2[41])/12, f[21] -> (-7*A^2*C01)/3 - (8*A^2*G2[2])/3 + 
   (16*A^2*xi*G2[2])/9 + (32*A^2*xi^2*G2[2])/9 + (8*A^2*G2[9])/3 - 
   (16*A^2*xi*G2[9])/9 - (32*A^2*xi^2*G2[9])/9 + (14*A^2*G2[11])/9 + 
   (7*A^2*G2[12])/18 - (28*A^2*G2[13])/9 - (7*A^2*G2[15])/18 + 
   (14*A^2*G2[16])/9 - (7*A^2*G2[17])/18 - (28*A^2*G2[18])/9 - 
   (7*A^2*G2[20])/18 - (10*A^2*G2[21])/9 + (14*A^2*G2[42])/9 + 
   (8*A^2*G2[43])/3, f[22] -> (-77*A^2)/27 - (6499*A^2*C01)/648 + 
   (178*A^2*C02)/81 - (19*A^2*log2)/27 + (176*A^2*xi)/27 + 
   (6889*A^2*C01*xi)/648 - (128*A^2*C02*xi)/81 + (59*A^2*log2*xi)/27 - 
   (233*A^2*C01*xi^2)/108 + (58*A^2*C02*xi^2)/81 - (22*A^2*log2*xi^2)/27 - 
   (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 - (8*A^2*G2[1])/27 + 
   (7*A^2*xi*G2[1])/9 - (23*A^2*G2[2])/9 + A^2*xi*G2[2] - 
   (8*A^2*xi^2*G2[2])/9 - (A^2*G2[3])/18 - (37*A^2*xi*G2[3])/54 + 
   (7*A^2*xi^2*G2[3])/27 - (5*A^2*G2[5])/54 + (3*A^2*xi*G2[5])/2 - 
   (7*A^2*xi^2*G2[5])/27 - (2*A^2*G2[6])/81 - (29*A^2*xi*G2[6])/81 + 
   (40*A^2*xi^2*G2[6])/81 + (4*A^2*G2[7])/9 - (10*A^2*xi*G2[7])/9 + 
   (4*A^2*G2[8])/9 - (20*A^2*xi*G2[8])/27 + (11*A^2*G2[9])/9 + 
   (5*A^2*xi*G2[9])/9 + (8*A^2*xi^2*G2[9])/9 - (A^2*G2[10])/9 + 
   (A^2*xi*G2[10])/9 - (31*A^2*G2[11])/108 - (13*A^2*xi*G2[11])/12 - 
   (A^2*xi^2*G2[11])/18 + (83*A^2*G2[12])/108 - (7*A^2*xi*G2[12])/4 + 
   (2*A^2*xi^2*G2[12])/9 + (65*A^2*G2[13])/27 + (61*A^2*xi*G2[13])/27 - 
   (83*A^2*G2[15])/108 + (7*A^2*xi*G2[15])/4 - (2*A^2*xi^2*G2[15])/9 - 
   (34*A^2*G2[16])/27 + (4*A^2*xi*G2[16])/9 + (469*A^2*G2[17])/108 - 
   (511*A^2*xi*G2[17])/108 + (22*A^2*xi^2*G2[17])/27 + (19*A^2*G2[18])/9 - 
   (A^2*xi*G2[18])/9 + (2*A^2*xi^2*G2[18])/9 + (43*A^2*G2[19])/54 - 
   (31*A^2*xi*G2[19])/54 - (2*A^2*xi^2*G2[19])/27 + (245*A^2*G2[20])/108 - 
   (367*A^2*xi*G2[20])/108 + (5*A^2*xi^2*G2[20])/9 - (19*A^2*G2[21])/27 + 
   3*A^2*xi*G2[21] - (4*A^2*xi^2*G2[21])/9 - (4*A^2*G2[22])/9 + 
   (4*A^2*xi*G2[22])/9 + (2*A^2*G2[23])/9 - (2*A^2*xi*G2[23])/9 + 
   (16*A^2*G2[24])/9 - (28*A^2*xi*G2[24])/9 + (28*A^2*xi^2*G2[24])/27 - 
   (8*A^2*G2[25])/27 + (17*A^2*xi*G2[25])/27 - (107*A^2*G2[26])/54 + 
   (131*A^2*xi*G2[26])/54 - (14*A^2*xi^2*G2[26])/27 - (A^2*G2[27])/18 - 
   (7*A^2*xi*G2[27])/18 - (14*A^2*xi^2*G2[27])/27 - (29*A^2*G2[28])/27 + 
   (29*A^2*xi*G2[28])/27 - (14*A^2*xi^2*G2[28])/27 + (29*A^2*G2[30])/27 - 
   (29*A^2*xi*G2[30])/27 + (14*A^2*xi^2*G2[30])/27 + (4*A^2*G2[31])/27 - 
   (22*A^2*xi*G2[31])/27 - (4*A^2*G2[32])/27 + (22*A^2*xi*G2[32])/27 + 
   (16*A^2*G2[33])/27 - (34*A^2*xi*G2[33])/27 + (4*A^2*G2[34])/9 - 
   (4*A^2*xi*G2[34])/9 - (19*A^2*G2[36])/81 + (77*A^2*xi*G2[36])/81 + 
   (14*A^2*xi^2*G2[36])/81 + (A^2*G2[37])/9 - (A^2*xi*G2[37])/9 + 
   (2*A^2*G2[38])/9 - (2*A^2*xi*G2[38])/9 + (172*A^2*G2[39])/81 - 
   (284*A^2*xi*G2[39])/81 + (28*A^2*xi^2*G2[39])/81 - (A^2*G2[40])/9 + 
   (A^2*xi*G2[40])/9 + (2*A^2*G2[41])/9 - (2*A^2*xi*G2[41])/9 - 
   (5*A^2*G2[42])/9 - A^2*xi*G2[42] - A^2*G2[43] - (5*A^2*xi*G2[43])/3, 
 f[23] -> (52*A^2)/27 + (581*A^2*C01)/36 - (130*A^2*C02)/27 + 
   (10*A^2*log2)/3 - (184*A^2*xi)/27 - (1553*A^2*C01*xi)/108 + 
   (350*A^2*C02*xi)/81 - (98*A^2*log2*xi)/27 + (86*A^2*C01*xi^2)/27 - 
   (52*A^2*C02*xi^2)/81 + (28*A^2*log2*xi^2)/27 - (4*A^2*G2[1])/27 - 
   (8*A^2*xi*G2[1])/9 + (46*A^2*G2[2])/9 - (56*A^2*xi*G2[2])/9 + 
   (4*A^2*xi^2*G2[2])/3 - (40*A^2*G2[3])/27 + (58*A^2*xi*G2[3])/27 - 
   (4*A^2*xi^2*G2[3])/9 + (32*A^2*G2[5])/27 - (74*A^2*xi*G2[5])/27 + 
   (4*A^2*xi^2*G2[5])/9 - (8*A^2*G2[6])/3 + (68*A^2*xi*G2[6])/81 - 
   (40*A^2*xi^2*G2[6])/81 + (8*A^2*xi*G2[7])/9 + (32*A^2*xi*G2[8])/27 - 
   (46*A^2*G2[9])/9 + (32*A^2*xi*G2[9])/9 - (4*A^2*xi^2*G2[9])/3 + 
   (2*A^2*G2[11])/27 + (14*A^2*xi*G2[11])/9 - (35*A^2*G2[12])/54 + 
   (47*A^2*xi*G2[12])/18 - (2*A^2*xi^2*G2[12])/9 - (16*A^2*G2[13])/27 - 
   (88*A^2*xi*G2[13])/27 + (35*A^2*G2[15])/54 - (47*A^2*xi*G2[15])/18 + 
   (2*A^2*xi^2*G2[15])/9 + (2*A^2*G2[16])/27 - (10*A^2*xi*G2[16])/9 - 
   (11*A^2*G2[17])/2 + (443*A^2*xi*G2[17])/54 - (14*A^2*xi^2*G2[17])/9 - 
   (11*A^2*G2[18])/27 + A^2*xi*G2[18] - (2*A^2*xi^2*G2[18])/9 - 
   (2*A^2*G2[19])/27 + (2*A^2*xi*G2[19])/27 + (8*A^2*xi^2*G2[19])/27 - 
   (49*A^2*G2[20])/54 + (295*A^2*xi*G2[20])/54 - (26*A^2*xi^2*G2[20])/27 + 
   (35*A^2*G2[21])/27 - (41*A^2*xi*G2[21])/9 + (4*A^2*xi^2*G2[21])/9 - 
   (184*A^2*G2[24])/27 + (176*A^2*xi*G2[24])/27 - (16*A^2*xi^2*G2[24])/9 + 
   (8*A^2*G2[25])/27 - (20*A^2*xi*G2[25])/27 + 4*A^2*G2[26] - 
   (128*A^2*xi*G2[26])/27 + (8*A^2*xi^2*G2[26])/9 + (122*A^2*G2[27])/27 - 
   (46*A^2*xi*G2[27])/27 + (8*A^2*xi^2*G2[27])/9 + (112*A^2*G2[28])/27 - 
   (28*A^2*xi*G2[28])/9 + (8*A^2*xi^2*G2[28])/9 - (112*A^2*G2[30])/27 + 
   (28*A^2*xi*G2[30])/9 - (8*A^2*xi^2*G2[30])/9 + (8*A^2*G2[31])/27 + 
   (16*A^2*xi*G2[31])/27 - (8*A^2*G2[32])/27 - (16*A^2*xi*G2[32])/27 - 
   (16*A^2*G2[33])/27 + (40*A^2*xi*G2[33])/27 - (8*A^2*G2[34])/9 + 
   (8*A^2*xi*G2[34])/9 - (44*A^2*G2[36])/27 - (116*A^2*xi*G2[36])/81 + 
   (4*A^2*xi^2*G2[36])/81 - 2*A^2*G2[39] + (398*A^2*xi*G2[39])/81 - 
   (76*A^2*xi^2*G2[39])/81 - (4*A^2*G2[41])/9 + (4*A^2*xi*G2[41])/9 - 
   (2*A^2*G2[42])/27 + (10*A^2*xi*G2[42])/9 - (A^2*G2[43])/9 + 
   (7*A^2*xi*G2[43])/3, f[24] -> (26*A^2)/27 + (2065*A^2*C01)/324 - 
   (145*A^2*C02)/81 + (13*A^2*log2)/27 + (7*A^2*xi)/27 - 
   (55*A^2*C01*xi)/324 + (A^2*C02*xi)/81 - (7*A^2*log2*xi)/27 - 
   (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 + (A^2*G2[1])/3 + 
   (50*A^2*G2[2])/9 - (10*A^2*xi*G2[2])/3 - (2*A^2*xi^2*G2[2])/9 - 
   (11*A^2*G2[3])/54 + (5*A^2*xi*G2[3])/54 + (23*A^2*G2[5])/54 - 
   (5*A^2*xi*G2[5])/54 - (37*A^2*G2[6])/81 + (10*A^2*xi*G2[6])/81 - 
   (2*A^2*G2[7])/9 - (16*A^2*G2[9])/3 + (10*A^2*xi*G2[9])/3 + 
   (2*A^2*xi^2*G2[9])/9 - (3*A^2*G2[11])/4 - (A^2*xi*G2[11])/36 + 
   (5*A^2*G2[12])/36 + (8*A^2*G2[13])/9 - (5*A^2*G2[15])/36 - 
   (7*A^2*G2[16])/9 - (47*A^2*G2[17])/36 + (A^2*xi*G2[17])/18 + 
   (17*A^2*G2[18])/9 + (2*A^2*G2[19])/27 - (2*A^2*xi*G2[19])/27 + 
   (35*A^2*G2[20])/36 - (A^2*xi*G2[20])/9 - (A^2*G2[21])/9 - 
   (58*A^2*G2[24])/27 + (10*A^2*xi*G2[24])/27 + (A^2*G2[25])/9 + 
   (29*A^2*G2[26])/27 - (5*A^2*xi*G2[26])/27 + (17*A^2*G2[27])/27 - 
   (5*A^2*xi*G2[27])/27 + (23*A^2*G2[28])/27 - (5*A^2*xi*G2[28])/27 - 
   (23*A^2*G2[30])/27 + (5*A^2*xi*G2[30])/27 - (2*A^2*G2[31])/9 + 
   (2*A^2*G2[32])/9 - (2*A^2*G2[33])/9 + (64*A^2*G2[36])/81 + 
   (8*A^2*xi*G2[36])/81 - (151*A^2*G2[39])/81 + (7*A^2*xi*G2[39])/81 - 
   (7*A^2*G2[42])/9 - (4*A^2*G2[43])/3, 
 f[25] -> A/3 + (3305*A^2)/108 + (211*A^2*C01)/324 - (A*C02)/3 - 
   (401*A^2*C02)/324 + (A*log2)/3 + (143*A^2*log2)/108 - (58*A^2*nf)/27 - 
   (2*A^2*C01*nf)/9 - (2*A^2*C02*nf)/27 + (2*A^2*log2*nf)/27 - (A*xi)/3 - 
   (1067*A^2*xi)/108 - (5041*A^2*C01*xi)/324 + (A*C02*xi)/3 + 
   (643*A^2*C02*xi)/54 - (A*log2*xi)/3 - (13*A^2*log2*xi)/6 - 
   (443*A^2*xi^2)/36 + (82*A^2*C01*xi^2)/27 - (395*A^2*C02*xi^2)/108 + 
   (49*A^2*log2*xi^2)/36 + (31*A^2*G1eps[1])/9 - (2*A^2*nf*G1eps[1])/9 - 
   (11*A^2*xi*G1eps[1])/18 - (7*A^2*xi^2*G1eps[1])/6 + (31*A^2*G1eps[2])/9 - 
   (2*A^2*nf*G1eps[2])/9 - (11*A^2*xi*G1eps[2])/18 - 
   (7*A^2*xi^2*G1eps[2])/6 - (31*A^2*G1eps[3])/9 + (2*A^2*nf*G1eps[3])/9 + 
   (11*A^2*xi*G1eps[3])/18 + (7*A^2*xi^2*G1eps[3])/6 + (2*A^2*G1eps[4])/27 - 
   (2*A^2*xi*G1eps[4])/27 + (A^2*G2[1])/3 - A^2*xi*G2[1] - (26*A^2*G2[2])/9 - 
   2*A^2*xi*G2[2] + (8*A^2*xi^2*G2[2])/3 + 3*A^2*G2[3] + 
   (26*A^2*xi*G2[3])/27 - (8*A^2*xi^2*G2[3])/27 - (2*A^2*G2[5])/9 - 
   (26*A^2*xi*G2[5])/27 + (8*A^2*xi^2*G2[5])/27 + (97*A^2*G2[6])/81 + 
   (7*A^2*xi*G2[6])/27 - (16*A^2*xi^2*G2[6])/27 + (11*A^2*G2[7])/6 + 
   (2*A^2*xi*G2[7])/3 - (4*A^2*G2[8])/9 + (4*A^2*xi*G2[8])/9 + 
   (28*A^2*G2[9])/9 + (4*A^2*xi*G2[9])/3 - (8*A^2*xi^2*G2[9])/3 - 
   (A^2*G2[10])/9 + (A^2*xi*G2[10])/9 - (17*A^2*G2[11])/36 + 
   (41*A^2*xi*G2[11])/36 - (A^2*xi^2*G2[11])/9 - (11*A^2*G2[12])/18 + 
   (5*A^2*xi*G2[12])/36 - (2*A^2*G2[13])/9 + (11*A^2*G2[15])/18 - 
   (5*A^2*xi*G2[15])/36 + (10*A^2*G2[16])/9 - (A^2*xi*G2[16])/3 - 
   (73*A^2*G2[17])/54 + (191*A^2*xi*G2[17])/36 - (4*A^2*xi^2*G2[17])/3 - 
   (16*A^2*G2[18])/9 - (4*A^2*xi*G2[18])/9 - (13*A^2*G2[19])/54 + 
   (A^2*xi*G2[19])/6 - (2*A^2*xi^2*G2[19])/27 - (100*A^2*G2[20])/27 + 
   (211*A^2*xi*G2[20])/108 - (10*A^2*xi^2*G2[20])/27 + (8*A^2*G2[21])/9 - 
   (A^2*xi*G2[21])/9 + (2*A^2*G2[23])/9 - (2*A^2*xi*G2[23])/9 + 
   (22*A^2*G2[24])/9 + (86*A^2*xi*G2[24])/27 - (32*A^2*xi^2*G2[24])/27 - 
   (10*A^2*G2[25])/9 - (A^2*xi*G2[25])/36 - (2*A^2*xi^2*G2[25])/9 - 
   (47*A^2*G2[26])/9 - (157*A^2*xi*G2[26])/108 + (10*A^2*xi^2*G2[26])/27 - 
   (89*A^2*G2[27])/9 - (175*A^2*xi*G2[27])/108 + (28*A^2*xi^2*G2[27])/27 - 
   (65*A^2*G2[28])/9 - (95*A^2*xi*G2[28])/54 + (16*A^2*xi^2*G2[28])/27 + 
   (8*A^2*G2[29])/9 - (8*A^2*xi*G2[29])/9 + (73*A^2*G2[30])/9 + 
   (47*A^2*xi*G2[30])/54 - (16*A^2*xi^2*G2[30])/27 - (25*A^2*G2[31])/9 + 
   (25*A^2*G2[32])/9 - (A^2*xi*G2[32])/2 - (11*A^2*G2[33])/9 + 
   (2*A^2*nf*G2[33])/9 + (2*A^2*xi*G2[33])/3 + (29*A^2*xi^2*G2[33])/18 + 
   (22*A^2*G2[34])/9 + A^2*xi*G2[34] - (A^2*xi*G2[35])/2 + 
   (65*A^2*G2[36])/81 - (79*A^2*xi*G2[36])/27 + (4*A^2*xi^2*G2[36])/27 + 
   (A^2*G2[37])/9 - (A^2*xi*G2[37])/9 - (2*A^2*G2[38])/9 + 
   (2*A^2*xi*G2[38])/9 - (29*A^2*G2[39])/81 + (2*A^2*nf*G2[39])/9 + 
   (181*A^2*xi*G2[39])/54 + (59*A^2*xi^2*G2[39])/54 - (A^2*G2[40])/9 + 
   (A^2*xi*G2[40])/9 - (17*A^2*G2[41])/18 + (2*A^2*nf*G2[41])/9 + 
   (7*A^2*xi*G2[41])/18 + (25*A^2*xi^2*G2[41])/18 + (4*A^2*G2[42])/9 + 
   (A^2*xi*G2[42])/3 + (2*A^2*G2[43])/3 + (2*A^2*xi*G2[43])/3, 
 f[26] -> (-77*A^2)/27 - (7939*A^2*C01)/648 + (304*A^2*C02)/81 - 
   (19*A^2*log2)/27 + (176*A^2*xi)/27 + (6781*A^2*C01*xi)/648 - 
   (254*A^2*C02*xi)/81 + (59*A^2*log2*xi)/27 - (233*A^2*C01*xi^2)/108 + 
   (58*A^2*C02*xi^2)/81 - (22*A^2*log2*xi^2)/27 - (A^2*G1eps[4])/27 + 
   (A^2*xi*G1eps[4])/27 - (8*A^2*G2[1])/27 + (7*A^2*xi*G2[1])/9 - 
   (4*A^2*G2[2])/9 + (14*A^2*xi*G2[2])/3 - (22*A^2*xi^2*G2[2])/9 - 
   (A^2*G2[3])/18 - (37*A^2*xi*G2[3])/54 + (7*A^2*xi^2*G2[3])/27 - 
   (5*A^2*G2[5])/54 + (3*A^2*xi*G2[5])/2 - (7*A^2*xi^2*G2[5])/27 + 
   (34*A^2*G2[6])/81 - (65*A^2*xi*G2[6])/81 + (40*A^2*xi^2*G2[6])/81 + 
   (4*A^2*G2[7])/9 - (10*A^2*xi*G2[7])/9 + (4*A^2*G2[8])/9 - 
   (20*A^2*xi*G2[8])/27 - (8*A^2*G2[9])/9 - (28*A^2*xi*G2[9])/9 + 
   (22*A^2*xi^2*G2[9])/9 + (A^2*G2[10])/9 - (A^2*xi*G2[10])/9 + 
   (3*A^2*G2[11])/4 - (19*A^2*xi*G2[11])/36 - (A^2*xi^2*G2[11])/18 + 
   (37*A^2*G2[12])/36 - (29*A^2*xi*G2[12])/18 + (2*A^2*xi^2*G2[12])/9 + 
   (A^2*G2[13])/3 + (31*A^2*xi*G2[13])/27 - (37*A^2*G2[15])/36 + 
   (29*A^2*xi*G2[15])/18 - (2*A^2*xi^2*G2[15])/9 - (2*A^2*G2[16])/9 + 
   A^2*xi*G2[16] + (53*A^2*G2[17])/12 - (281*A^2*xi*G2[17])/54 + 
   (22*A^2*xi^2*G2[17])/27 + (A^2*G2[18])/27 - (11*A^2*xi*G2[18])/9 + 
   (2*A^2*xi^2*G2[18])/9 + (37*A^2*G2[19])/54 - (25*A^2*xi*G2[19])/54 - 
   (2*A^2*xi^2*G2[19])/27 + (217*A^2*G2[20])/108 - (191*A^2*xi*G2[20])/54 + 
   (5*A^2*xi^2*G2[20])/9 - (37*A^2*G2[21])/18 + (55*A^2*xi*G2[21])/18 - 
   (4*A^2*xi^2*G2[21])/9 + (4*A^2*G2[22])/9 - (4*A^2*xi*G2[22])/9 - 
   (2*A^2*G2[23])/9 + (2*A^2*xi*G2[23])/9 + (20*A^2*G2[24])/9 - 
   (32*A^2*xi*G2[24])/9 + (28*A^2*xi^2*G2[24])/27 - (8*A^2*G2[25])/27 + 
   (17*A^2*xi*G2[25])/27 - (89*A^2*G2[26])/54 + (113*A^2*xi*G2[26])/54 - 
   (14*A^2*xi^2*G2[26])/27 - (5*A^2*G2[27])/6 + (7*A^2*xi*G2[27])/18 - 
   (14*A^2*xi^2*G2[27])/27 - (29*A^2*G2[28])/27 + (29*A^2*xi*G2[28])/27 - 
   (14*A^2*xi^2*G2[28])/27 + (29*A^2*G2[30])/27 - (29*A^2*xi*G2[30])/27 + 
   (14*A^2*xi^2*G2[30])/27 + (4*A^2*G2[31])/27 - (22*A^2*xi*G2[31])/27 - 
   (4*A^2*G2[32])/27 + (22*A^2*xi*G2[32])/27 + (16*A^2*G2[33])/27 - 
   (34*A^2*xi*G2[33])/27 + (4*A^2*G2[34])/9 - (4*A^2*xi*G2[34])/9 - 
   (73*A^2*G2[36])/81 + (131*A^2*xi*G2[36])/81 + (14*A^2*xi^2*G2[36])/81 - 
   (A^2*G2[37])/9 + (A^2*xi*G2[37])/9 - (2*A^2*G2[38])/9 + 
   (2*A^2*xi*G2[38])/9 + (100*A^2*G2[39])/81 - (212*A^2*xi*G2[39])/81 + 
   (28*A^2*xi^2*G2[39])/81 + (A^2*G2[40])/9 - (A^2*xi*G2[40])/9 + 
   (2*A^2*G2[41])/9 - (2*A^2*xi*G2[41])/9 + (13*A^2*G2[42])/27 - 
   (4*A^2*xi*G2[42])/9 + (25*A^2*G2[43])/18 - (7*A^2*xi*G2[43])/6, 
 f[27] -> (-23*A^2*C01)/27 + (14*A^2*C02)/81 - (14*A^2*log2)/27 + 
   (7*A^2*C01*xi)/27 - (10*A^2*C02*xi)/81 + (10*A^2*log2*xi)/27 - 
   (4*A^2*G2[2])/9 + (2*A^2*xi*G2[2])/9 + (4*A^2*G2[3])/27 - 
   (2*A^2*xi*G2[3])/27 - (4*A^2*G2[5])/27 + (2*A^2*xi*G2[5])/27 + 
   (20*A^2*G2[6])/81 - (4*A^2*xi*G2[6])/81 + (4*A^2*G2[9])/9 - 
   (2*A^2*xi*G2[9])/9 + (10*A^2*G2[17])/27 - (4*A^2*xi*G2[17])/27 - 
   (2*A^2*G2[19])/27 + (2*A^2*xi*G2[19])/27 + (16*A^2*G2[24])/27 - 
   (8*A^2*xi*G2[24])/27 - (8*A^2*G2[26])/27 + (4*A^2*xi*G2[26])/27 - 
   (8*A^2*G2[27])/27 + (4*A^2*xi*G2[27])/27 - (8*A^2*G2[28])/27 + 
   (4*A^2*xi*G2[28])/27 + (8*A^2*G2[30])/27 - (4*A^2*xi*G2[30])/27 + 
   (16*A^2*G2[36])/81 + (4*A^2*xi*G2[36])/81 + (8*A^2*G2[39])/81 - 
   (16*A^2*xi*G2[39])/81, f[28] -> (26*A^2)/27 + (1687*A^2*C01)/324 - 
   (145*A^2*C02)/81 + (13*A^2*log2)/27 + (7*A^2*xi)/27 - 
   (55*A^2*C01*xi)/324 + (A^2*C02*xi)/81 - (7*A^2*log2*xi)/27 - 
   (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 + (A^2*G2[1])/3 - 
   (7*A^2*G2[2])/9 + (17*A^2*xi*G2[2])/9 - (14*A^2*xi^2*G2[2])/9 - 
   (11*A^2*G2[3])/54 + (5*A^2*xi*G2[3])/54 + (23*A^2*G2[5])/54 - 
   (5*A^2*xi*G2[5])/54 - (37*A^2*G2[6])/81 + (10*A^2*xi*G2[6])/81 - 
   (2*A^2*G2[7])/9 + A^2*G2[9] - (17*A^2*xi*G2[9])/9 + 
   (14*A^2*xi^2*G2[9])/9 + (A^2*G2[11])/36 - (A^2*xi*G2[11])/36 + 
   (A^2*G2[12])/3 - (2*A^2*G2[13])/3 - (A^2*G2[15])/3 - (3*A^2*G2[17])/2 + 
   (A^2*xi*G2[17])/18 + (A^2*G2[18])/3 + (2*A^2*G2[19])/27 - 
   (2*A^2*xi*G2[19])/27 + (7*A^2*G2[20])/9 - (A^2*xi*G2[20])/9 - 
   (2*A^2*G2[21])/3 - (58*A^2*G2[24])/27 + (10*A^2*xi*G2[24])/27 + 
   (A^2*G2[25])/9 + (29*A^2*G2[26])/27 - (5*A^2*xi*G2[26])/27 + 
   (17*A^2*G2[27])/27 - (5*A^2*xi*G2[27])/27 + (23*A^2*G2[28])/27 - 
   (5*A^2*xi*G2[28])/27 - (23*A^2*G2[30])/27 + (5*A^2*xi*G2[30])/27 - 
   (2*A^2*G2[31])/9 + (2*A^2*G2[32])/9 - (2*A^2*G2[33])/9 + 
   (64*A^2*G2[36])/81 + (8*A^2*xi*G2[36])/81 - (151*A^2*G2[39])/81 + 
   (7*A^2*xi*G2[39])/81, f[29] -> 0, 
 f[30] -> (-11*A)/18 - (10145*A^2)/432 + (A*C01)/6 - (6287*A^2*C01)/2592 + 
   (109*A^2*C02)/54 - (283*A^2*log2)/216 + (223*A^2*nf)/216 + 
   (A^2*C01*nf)/27 + (A*xi)/9 - (31*A^2*xi)/54 - (A*C01*xi)/18 + 
   (13081*A^2*C01*xi)/2592 - (371*A^2*C02*xi)/108 + (83*A^2*log2*xi)/72 + 
   (43*A^2*xi^2)/108 - (239*A^2*C01*xi^2)/162 + (317*A^2*C02*xi^2)/486 - 
   (41*A^2*log2*xi^2)/162 - (A^2*G1eps[1])/18 + (A^2*xi*G1eps[1])/18 - 
   (A^2*xi*G1eps[2])/18 + 2*A^2*G1eps[3] - (A^2*nf*G1eps[3])/9 + 
   (11*A^2*xi*G1eps[3])/18 - (17*A^2*G1eps[4])/9 + (A^2*nf*G1eps[4])/9 - 
   (23*A^2*xi*G1eps[4])/108 + (7*A^2*xi^2*G1eps[4])/36 - (19*A^2*G2[1])/54 - 
   (A^2*xi*G2[1])/18 - (109*A^2*G2[2])/36 + (55*A^2*xi*G2[2])/36 - 
   (5*A^2*xi^2*G2[2])/9 + (193*A^2*G2[3])/108 - (107*A^2*xi*G2[3])/108 + 
   (A^2*xi^2*G2[3])/6 - (19*A^2*G2[4])/18 + (13*A^2*xi*G2[4])/54 - 
   (19*A^2*G2[5])/12 + (11*A^2*xi*G2[5])/12 - (A^2*xi^2*G2[5])/6 + 
   (20*A^2*G2[6])/27 - (44*A^2*xi*G2[6])/27 + (70*A^2*xi^2*G2[6])/243 + 
   (A^2*G2[7])/3 + (A^2*xi*G2[7])/9 + (A^2*G2[8])/9 + (4*A^2*xi*G2[8])/27 + 
   (89*A^2*G2[9])/36 - (7*A^2*xi*G2[9])/4 + (5*A^2*xi^2*G2[9])/9 - 
   (A^2*G2[10])/12 - (A^2*xi*G2[10])/12 - (13*A^2*G2[11])/48 - 
   (A^2*xi*G2[11])/48 + (A^2*xi^2*G2[11])/36 - (5*A^2*G2[12])/48 + 
   (25*A^2*xi*G2[12])/144 + (16*A^2*G2[13])/27 - (A^2*xi*G2[13])/18 + 
   (5*A^2*G2[14])/54 + (5*A^2*G2[15])/48 - (25*A^2*xi*G2[15])/144 - 
   (5*A^2*G2[16])/36 - (A^2*xi*G2[16])/4 + (3941*A^2*G2[17])/1296 - 
   (A^2*nf*G2[17])/9 - (1775*A^2*xi*G2[17])/1296 + 
   (101*A^2*xi^2*G2[17])/324 + (67*A^2*G2[18])/216 + (55*A^2*xi*G2[18])/216 - 
   (2*A^2*G2[19])/81 + (20*A^2*xi*G2[19])/81 + (2*A^2*xi^2*G2[19])/81 - 
   (635*A^2*G2[20])/1296 + (965*A^2*xi*G2[20])/1296 - (A^2*xi^2*G2[20])/54 + 
   (A^2*G2[21])/4 - (11*A^2*xi*G2[21])/36 - (7*A^2*G2[22])/18 - 
   (A^2*xi*G2[22])/2 + (2*A^2*G2[23])/9 + (A^2*xi*G2[23])/3 + 
   (19*A^2*G2[24])/6 - (187*A^2*xi*G2[24])/54 + (2*A^2*xi^2*G2[24])/3 - 
   (2*A^2*G2[25])/27 + (2*A^2*xi*G2[25])/27 - (377*A^2*G2[26])/216 + 
   (307*A^2*xi*G2[26])/216 - (A^2*xi^2*G2[26])/3 - (5*A^2*G2[27])/24 + 
   (515*A^2*xi*G2[27])/216 - (A^2*xi^2*G2[27])/3 - (29*A^2*G2[28])/27 + 
   (11*A^2*xi*G2[28])/6 - (A^2*xi^2*G2[28])/3 + (29*A^2*G2[30])/27 - 
   (11*A^2*xi*G2[30])/6 + (A^2*xi^2*G2[30])/3 + (10*A^2*G2[31])/27 + 
   (2*A^2*xi*G2[31])/27 - (10*A^2*G2[32])/27 - (2*A^2*xi*G2[32])/27 + 
   (11*A^2*G2[33])/54 - (11*A^2*xi*G2[33])/54 - (7*A^2*G2[34])/18 - 
   (5*A^2*xi*G2[34])/18 - (107*A^2*G2[36])/216 + (11*A^2*xi*G2[36])/216 + 
   (31*A^2*xi^2*G2[36])/486 + (A^2*G2[37])/12 + (A^2*xi*G2[37])/12 + 
   (A^2*G2[38])/3 + (2*A^2*xi*G2[38])/9 + (563*A^2*G2[39])/216 - 
   (175*A^2*xi*G2[39])/216 + (131*A^2*xi^2*G2[39])/486 - (A^2*G2[40])/4 - 
   (5*A^2*xi*G2[40])/36 + (11*A^2*G2[41])/12 - (A^2*nf*G2[41])/18 + 
   (A^2*xi*G2[41])/6 - (25*A^2*G2[42])/108 + (5*A^2*xi*G2[42])/108 - 
   (11*A^2*G2[43])/36 + (A^2*xi*G2[43])/36, 
 f[31] -> (-2*A)/3 - (202*A^2)/9 + (2*A*C01)/9 - (1009*A^2*C01)/54 + 
   (721*A^2*C02)/81 - (289*A^2*log2)/54 + (26*A^2*nf)/27 - 
   (5*A^2*C01*nf)/81 + (4*A*xi)/9 + (58*A^2*xi)/9 - (2*A*C01*xi)/9 + 
   (3701*A^2*C01*xi)/162 - 14*A^2*C02*xi + (235*A^2*log2*xi)/54 + 
   (43*A^2*xi^2)/27 - (478*A^2*C01*xi^2)/81 + (634*A^2*C02*xi^2)/243 - 
   (82*A^2*log2*xi^2)/81 - (64*A^2*G1eps[4])/27 + (4*A^2*nf*G1eps[4])/27 + 
   (13*A^2*xi*G1eps[4])/27 + (7*A^2*xi^2*G1eps[4])/9 - (26*A^2*G2[1])/27 - 
   (2*A^2*xi*G2[1])/9 - (43*A^2*G2[2])/3 + (22*A^2*xi*G2[2])/3 - 
   (20*A^2*xi^2*G2[2])/9 + (131*A^2*G2[3])/27 - (107*A^2*xi*G2[3])/27 + 
   (2*A^2*xi^2*G2[3])/3 - (35*A^2*G2[4])/27 + (26*A^2*xi*G2[4])/27 - 
   (97*A^2*G2[5])/18 + (11*A^2*xi*G2[5])/3 - (2*A^2*xi^2*G2[5])/3 + 
   (292*A^2*G2[6])/81 - (58*A^2*xi*G2[6])/9 + (280*A^2*xi^2*G2[6])/243 + 
   (8*A^2*G2[7])/9 + (4*A^2*xi*G2[7])/9 + (8*A^2*G2[8])/27 + 
   (16*A^2*xi*G2[8])/27 + (113*A^2*G2[9])/9 - (74*A^2*xi*G2[9])/9 + 
   (20*A^2*xi^2*G2[9])/9 - (A^2*G2[10])/3 - (A^2*xi*G2[10])/3 - 
   (19*A^2*G2[11])/36 + (A^2*xi*G2[11])/36 + (A^2*xi^2*G2[11])/9 - 
   (5*A^2*G2[12])/36 + (23*A^2*xi*G2[12])/36 + (A^2*G2[13])/3 - 
   (2*A^2*xi*G2[13])/9 + (10*A^2*G2[14])/27 + (5*A^2*G2[15])/36 - 
   (23*A^2*xi*G2[15])/36 - (5*A^2*G2[16])/9 - A^2*xi*G2[16] + 
   (1073*A^2*G2[17])/108 - (4*A^2*nf*G2[17])/27 - (2363*A^2*xi*G2[17])/324 + 
   (101*A^2*xi^2*G2[17])/81 + (10*A^2*G2[18])/9 + (26*A^2*xi*G2[18])/27 + 
   (5*A^2*G2[19])/54 + (121*A^2*xi*G2[19])/162 + (8*A^2*xi^2*G2[19])/81 - 
   (35*A^2*G2[20])/108 + (851*A^2*xi*G2[20])/324 - (2*A^2*xi^2*G2[20])/27 + 
   (4*A^2*G2[21])/9 - (10*A^2*xi*G2[21])/9 - (14*A^2*G2[22])/9 - 
   2*A^2*xi*G2[22] + (8*A^2*G2[23])/9 + (4*A^2*xi*G2[23])/3 + 
   (356*A^2*G2[24])/27 - (374*A^2*xi*G2[24])/27 + (8*A^2*xi^2*G2[24])/3 - 
   (4*A^2*G2[25])/27 + (8*A^2*xi*G2[25])/27 - (43*A^2*G2[26])/6 + 
   (307*A^2*xi*G2[26])/54 - (4*A^2*xi^2*G2[26])/3 - (95*A^2*G2[27])/54 + 
   (515*A^2*xi*G2[27])/54 - (4*A^2*xi^2*G2[27])/3 - (131*A^2*G2[28])/27 + 
   (22*A^2*xi*G2[28])/3 - (4*A^2*xi^2*G2[28])/3 + (131*A^2*G2[30])/27 - 
   (22*A^2*xi*G2[30])/3 + (4*A^2*xi^2*G2[30])/3 + (32*A^2*G2[31])/27 + 
   (8*A^2*xi*G2[31])/27 - (32*A^2*G2[32])/27 - (8*A^2*xi*G2[32])/27 + 
   (8*A^2*G2[33])/27 - (16*A^2*xi*G2[33])/27 - (14*A^2*G2[34])/9 - 
   (10*A^2*xi*G2[34])/9 - (64*A^2*G2[36])/81 + (2*A^2*xi*G2[36])/27 + 
   (62*A^2*xi^2*G2[36])/243 + (A^2*G2[37])/3 + (A^2*xi*G2[37])/3 + 
   (4*A^2*G2[38])/3 + (8*A^2*xi*G2[38])/9 + (769*A^2*G2[39])/81 - 
   (10*A^2*xi*G2[39])/3 + (262*A^2*xi^2*G2[39])/243 - A^2*G2[40] - 
   (5*A^2*xi*G2[40])/9 - (4*A^2*G2[41])/9 - (4*A^2*xi*G2[41])/9 - 
   (5*A^2*G2[42])/9 + (5*A^2*xi*G2[42])/27 - A^2*G2[43] + (A^2*xi*G2[43])/9, 
 f[32] -> (-2*A)/9 - (377*A^2)/54 + (A*C01)/9 - (3277*A^2*C01)/324 + 
   (187*A^2*C02)/162 - (265*A^2*log2)/108 + (20*A^2*nf)/81 + 
   (2*A^2*C01*nf)/81 + (2*A*xi)/9 + (89*A^2*xi)/27 - (A*C01*xi)/9 + 
   (3853*A^2*C01*xi)/324 - (592*A^2*C02*xi)/81 + (235*A^2*log2*xi)/108 + 
   (43*A^2*xi^2)/54 - (239*A^2*C01*xi^2)/81 + (317*A^2*C02*xi^2)/243 - 
   (41*A^2*log2*xi^2)/81 - (34*A^2*G1eps[4])/27 + (2*A^2*nf*G1eps[4])/27 + 
   (A^2*xi*G1eps[4])/6 + (7*A^2*xi^2*G1eps[4])/18 - (A^2*G2[1])/3 - 
   (A^2*xi*G2[1])/9 - (127*A^2*G2[2])/18 + (59*A^2*xi*G2[2])/18 - 
   (5*A^2*xi^2*G2[2])/9 + (145*A^2*G2[3])/108 - (221*A^2*xi*G2[3])/108 + 
   (A^2*xi^2*G2[3])/3 - (13*A^2*G2[4])/27 + (13*A^2*xi*G2[4])/27 - 
   (7*A^2*G2[5])/4 + (205*A^2*xi*G2[5])/108 - (A^2*xi^2*G2[5])/3 + 
   (62*A^2*G2[6])/81 - (268*A^2*xi*G2[6])/81 + (140*A^2*xi^2*G2[6])/243 + 
   (4*A^2*G2[7])/9 + (2*A^2*xi*G2[7])/9 - (2*A^2*G2[8])/27 + 
   (8*A^2*xi*G2[8])/27 + (115*A^2*G2[9])/18 - (67*A^2*xi*G2[9])/18 + 
   (5*A^2*xi^2*G2[9])/9 - (11*A^2*G2[10])/18 - (A^2*xi*G2[10])/6 - 
   (41*A^2*G2[11])/72 + (A^2*xi*G2[11])/24 + (A^2*xi^2*G2[11])/18 - 
   (7*A^2*G2[12])/24 + (3*A^2*xi*G2[12])/8 + (32*A^2*G2[13])/27 - 
   (A^2*xi*G2[13])/9 + (5*A^2*G2[14])/27 + (7*A^2*G2[15])/24 - 
   (3*A^2*xi*G2[15])/8 - (5*A^2*G2[16])/18 - (A^2*xi*G2[16])/2 + 
   (2867*A^2*G2[17])/648 - (2*A^2*nf*G2[17])/27 - (2429*A^2*xi*G2[17])/648 + 
   (101*A^2*xi^2*G2[17])/162 + (49*A^2*G2[18])/54 + (29*A^2*xi*G2[18])/54 + 
   (131*A^2*G2[19])/324 + (127*A^2*xi*G2[19])/324 + (4*A^2*xi^2*G2[19])/81 - 
   (173*A^2*G2[20])/648 + (923*A^2*xi*G2[20])/648 - (A^2*xi^2*G2[20])/27 + 
   (2*A^2*G2[21])/3 - (2*A^2*xi*G2[21])/3 - (23*A^2*G2[22])/9 - 
   A^2*xi*G2[22] + (4*A^2*G2[23])/3 + (2*A^2*xi*G2[23])/3 + 
   (44*A^2*G2[24])/9 - (194*A^2*xi*G2[24])/27 + (4*A^2*xi^2*G2[24])/3 - 
   (4*A^2*G2[25])/27 + (4*A^2*xi*G2[25])/27 - (395*A^2*G2[26])/108 + 
   (107*A^2*xi*G2[26])/36 - (2*A^2*xi^2*G2[26])/3 + (3*A^2*G2[27])/4 + 
   (529*A^2*xi*G2[27])/108 - (2*A^2*xi^2*G2[27])/3 - (101*A^2*G2[28])/54 + 
   (205*A^2*xi*G2[28])/54 - (2*A^2*xi^2*G2[28])/3 + (101*A^2*G2[30])/54 - 
   (205*A^2*xi*G2[30])/54 + (2*A^2*xi^2*G2[30])/3 + (20*A^2*G2[31])/27 + 
   (4*A^2*xi*G2[31])/27 - (20*A^2*G2[32])/27 - (4*A^2*xi*G2[32])/27 + 
   (8*A^2*G2[33])/27 - (8*A^2*xi*G2[33])/27 - (7*A^2*G2[34])/9 - 
   (5*A^2*xi*G2[34])/9 + (149*A^2*G2[36])/162 + (10*A^2*xi*G2[36])/81 + 
   (31*A^2*xi^2*G2[36])/243 + (11*A^2*G2[37])/18 + (A^2*xi*G2[37])/6 + 
   (14*A^2*G2[38])/9 + (4*A^2*xi*G2[38])/9 + (461*A^2*G2[39])/81 - 
   (305*A^2*xi*G2[39])/162 + (131*A^2*xi^2*G2[39])/243 - (17*A^2*G2[40])/18 - 
   (5*A^2*xi*G2[40])/18 - (2*A^2*G2[41])/9 - (2*A^2*xi*G2[41])/9 - 
   (29*A^2*G2[42])/54 + (5*A^2*xi*G2[42])/54 - (19*A^2*G2[43])/18 + 
   (A^2*xi*G2[43])/18, f[33] -> -A/3 - (373*A^2)/27 - (1666*A^2*C01)/81 + 
   (353*A^2*C02)/81 - (49*A^2*log2)/12 + (13*A^2*nf)/27 + (2*A^2*C01*nf)/27 + 
   (2*A*xi)/9 + 2*A^2*xi - (2*A*C01*xi)/9 + (1190*A^2*C01*xi)/81 - 
   (539*A^2*C02*xi)/54 + (379*A^2*log2*xi)/108 + (43*A^2*xi^2)/54 - 
   (1217*A^2*C01*xi^2)/324 + (449*A^2*C02*xi^2)/243 - (65*A^2*log2*xi^2)/81 - 
   (2*A^2*G1eps[4])/27 + A^2*xi*G1eps[4] + (7*A^2*xi^2*G1eps[4])/9 - 
   (20*A^2*G2[1])/27 - (7*A^2*xi*G2[1])/27 - (163*A^2*G2[2])/18 + 
   (119*A^2*xi*G2[2])/18 - (16*A^2*xi^2*G2[2])/9 + (329*A^2*G2[3])/108 - 
   (341*A^2*xi*G2[3])/108 + (14*A^2*xi^2*G2[3])/27 + (26*A^2*xi*G2[4])/27 - 
   (37*A^2*G2[5])/12 + (305*A^2*xi*G2[5])/108 - (14*A^2*xi^2*G2[5])/27 + 
   (164*A^2*G2[6])/81 - (47*A^2*xi*G2[6])/9 + (218*A^2*xi^2*G2[6])/243 + 
   (8*A^2*G2[7])/9 + (4*A^2*xi*G2[7])/9 + (4*A^2*G2[8])/9 + 
   (16*A^2*xi*G2[8])/27 + (15*A^2*G2[9])/2 - (143*A^2*xi*G2[9])/18 + 
   (16*A^2*xi^2*G2[9])/9 - (7*A^2*G2[10])/18 - (7*A^2*xi*G2[10])/18 - 
   (A^2*G2[11])/24 + (25*A^2*xi*G2[11])/72 + (A^2*xi^2*G2[11])/18 + 
   (A^2*G2[12])/72 + (67*A^2*xi*G2[12])/72 - (A^2*xi^2*G2[12])/18 - 
   (A^2*G2[13])/6 - (11*A^2*xi*G2[13])/54 + (5*A^2*G2[14])/27 - 
   (A^2*G2[15])/72 - (67*A^2*xi*G2[15])/72 + (A^2*xi^2*G2[15])/18 - 
   (A^2*G2[16])/2 - (5*A^2*xi*G2[16])/6 + (1559*A^2*G2[17])/216 - 
   (3305*A^2*xi*G2[17])/648 + (83*A^2*xi^2*G2[17])/162 + (25*A^2*G2[18])/54 + 
   A^2*xi*G2[18] - (A^2*xi^2*G2[18])/18 + (23*A^2*G2[19])/108 + 
   (289*A^2*xi*G2[19])/324 - (2*A^2*xi^2*G2[19])/81 + (91*A^2*G2[20])/216 + 
   (1943*A^2*xi*G2[20])/648 - (19*A^2*xi^2*G2[20])/54 + (2*A^2*G2[21])/9 - 
   (13*A^2*xi*G2[21])/9 + (A^2*xi^2*G2[21])/9 - (5*A^2*G2[22])/3 - 
   (17*A^2*xi*G2[22])/9 + (8*A^2*G2[23])/9 + (10*A^2*xi*G2[23])/9 + 
   (250*A^2*G2[24])/27 - (280*A^2*xi*G2[24])/27 + (56*A^2*xi^2*G2[24])/27 - 
   (8*A^2*G2[25])/27 + (A^2*xi*G2[25])/27 - (67*A^2*G2[26])/12 + 
   (397*A^2*xi*G2[26])/108 - (28*A^2*xi^2*G2[26])/27 - (83*A^2*G2[27])/108 + 
   (809*A^2*xi*G2[27])/108 - (28*A^2*xi^2*G2[27])/27 - (191*A^2*G2[28])/54 + 
   (97*A^2*xi*G2[28])/18 - (28*A^2*xi^2*G2[28])/27 + (191*A^2*G2[30])/54 - 
   (97*A^2*xi*G2[30])/18 + (28*A^2*xi^2*G2[30])/27 + (28*A^2*G2[31])/27 + 
   (10*A^2*xi*G2[31])/27 - (28*A^2*G2[32])/27 - (10*A^2*xi*G2[32])/27 + 
   (16*A^2*G2[33])/27 - (2*A^2*xi*G2[33])/27 - (7*A^2*G2[34])/9 - 
   (5*A^2*xi*G2[34])/9 - (14*A^2*G2[36])/81 - (19*A^2*xi*G2[36])/54 + 
   (61*A^2*xi^2*G2[36])/243 + (7*A^2*G2[37])/18 + (7*A^2*xi*G2[37])/18 + 
   (10*A^2*G2[38])/9 + (8*A^2*xi*G2[38])/9 + (1219*A^2*G2[39])/162 - 
   (14*A^2*xi*G2[39])/9 + (191*A^2*xi^2*G2[39])/243 - (13*A^2*G2[40])/18 - 
   (A^2*xi*G2[40])/2 - (2*A^2*G2[41])/9 - (2*A^2*xi*G2[41])/9 - 
   (4*A^2*G2[42])/27 + (2*A^2*xi*G2[42])/9 - (7*A^2*G2[43])/18 + 
   (A^2*xi*G2[43])/6, f[34] -> (-2*A)/9 - (443*A^2)/54 + (A*C01)/9 - 
   (16033*A^2*C01)/1296 + (10*A^2*C02)/3 - (245*A^2*log2)/108 + 
   (20*A^2*nf)/81 + (2*A^2*C01*nf)/81 + (2*A*xi)/9 + (89*A^2*xi)/27 - 
   (A*C01*xi)/9 + (15259*A^2*C01*xi)/1296 - (64*A^2*C02*xi)/9 + 
   (79*A^2*log2*xi)/36 + (43*A^2*xi^2)/54 - (239*A^2*C01*xi^2)/81 + 
   (317*A^2*C02*xi^2)/243 - (41*A^2*log2*xi^2)/81 - (29*A^2*G1eps[4])/27 + 
   (2*A^2*nf*G1eps[4])/27 + (11*A^2*xi*G1eps[4])/54 + 
   (7*A^2*xi^2*G1eps[4])/18 - (2*A^2*G2[1])/3 - (A^2*xi*G2[1])/9 - 
   (137*A^2*G2[2])/18 + (47*A^2*xi*G2[2])/18 - (10*A^2*xi^2*G2[2])/9 + 
   (11*A^2*G2[3])/9 - (109*A^2*xi*G2[3])/54 + (A^2*xi^2*G2[3])/3 - 
   (13*A^2*G2[4])/27 + (13*A^2*xi*G2[4])/27 - (50*A^2*G2[5])/27 + 
   (101*A^2*xi*G2[5])/54 - (A^2*xi^2*G2[5])/3 + (31*A^2*G2[6])/27 - 
   (88*A^2*xi*G2[6])/27 + (140*A^2*xi^2*G2[6])/243 + (2*A^2*G2[7])/3 + 
   (2*A^2*xi*G2[7])/9 + (10*A^2*G2[8])/27 + (8*A^2*xi*G2[8])/27 + 
   (113*A^2*G2[9])/18 - (55*A^2*xi*G2[9])/18 + (10*A^2*xi^2*G2[9])/9 - 
   (A^2*G2[10])/6 - (A^2*xi*G2[10])/6 + (A^2*G2[11])/12 - 
   (A^2*xi*G2[11])/36 + (A^2*xi^2*G2[11])/18 - (A^2*G2[12])/24 + 
   (7*A^2*xi*G2[12])/24 + (23*A^2*G2[13])/27 - (A^2*xi*G2[13])/9 + 
   (5*A^2*G2[14])/27 + (A^2*G2[15])/24 - (7*A^2*xi*G2[15])/24 - 
   (5*A^2*G2[16])/18 - (A^2*xi*G2[16])/2 + (3455*A^2*G2[17])/648 - 
   (2*A^2*nf*G2[17])/27 - (2429*A^2*xi*G2[17])/648 + 
   (101*A^2*xi^2*G2[17])/162 + (41*A^2*G2[18])/108 + (49*A^2*xi*G2[18])/108 + 
   (14*A^2*G2[19])/81 + (65*A^2*xi*G2[19])/162 + (4*A^2*xi^2*G2[19])/81 + 
   (91*A^2*G2[20])/648 + (779*A^2*xi*G2[20])/648 - (A^2*xi^2*G2[20])/27 + 
   (A^2*G2[21])/6 - (A^2*xi*G2[21])/2 - (7*A^2*G2[22])/9 - A^2*xi*G2[22] + 
   (4*A^2*G2[23])/9 + (2*A^2*xi*G2[23])/3 + (155*A^2*G2[24])/27 - 
   (191*A^2*xi*G2[24])/27 + (4*A^2*xi^2*G2[24])/3 - (7*A^2*G2[25])/27 + 
   (4*A^2*xi*G2[25])/27 - (115*A^2*G2[26])/36 + (35*A^2*xi*G2[26])/12 - 
   (2*A^2*xi^2*G2[26])/3 + (35*A^2*G2[27])/108 + (523*A^2*xi*G2[27])/108 - 
   (2*A^2*xi^2*G2[27])/3 - (44*A^2*G2[28])/27 + (101*A^2*xi*G2[28])/27 - 
   (2*A^2*xi^2*G2[28])/3 + (44*A^2*G2[30])/27 - (101*A^2*xi*G2[30])/27 + 
   (2*A^2*xi^2*G2[30])/3 + (26*A^2*G2[31])/27 + (4*A^2*xi*G2[31])/27 - 
   (26*A^2*G2[32])/27 - (4*A^2*xi*G2[32])/27 + (14*A^2*G2[33])/27 - 
   (8*A^2*xi*G2[33])/27 - (7*A^2*G2[34])/9 - (5*A^2*xi*G2[34])/9 - 
   (125*A^2*G2[36])/108 + (5*A^2*xi*G2[36])/108 + (31*A^2*xi^2*G2[36])/243 + 
   (A^2*G2[37])/6 + (A^2*xi*G2[37])/6 + (2*A^2*G2[38])/3 + 
   (4*A^2*xi*G2[38])/9 + (61*A^2*G2[39])/12 - (7*A^2*xi*G2[39])/4 + 
   (131*A^2*xi^2*G2[39])/243 - (A^2*G2[40])/2 - (5*A^2*xi*G2[40])/18 - 
   (2*A^2*G2[41])/9 - (2*A^2*xi*G2[41])/9 - (11*A^2*G2[42])/54 + 
   (5*A^2*xi*G2[42])/54 - (7*A^2*G2[43])/18 + (A^2*xi*G2[43])/18, 
 f[35] -> -A/3 - (1099*A^2)/108 + (A*C01)/6 - (9149*A^2*C01)/648 + 
   (749*A^2*C02)/162 - (77*A^2*log2)/24 + (10*A^2*nf)/27 + (A^2*C01*nf)/27 + 
   (A*xi)/3 + (89*A^2*xi)/18 - (A*C01*xi)/6 + (458*A^2*C01*xi)/27 - 
   (3383*A^2*C02*xi)/324 + (703*A^2*log2*xi)/216 + (43*A^2*xi^2)/36 - 
   (239*A^2*C01*xi^2)/54 + (317*A^2*C02*xi^2)/162 - (41*A^2*log2*xi^2)/54 - 
   (31*A^2*G1eps[4])/18 + (A^2*nf*G1eps[4])/9 + (11*A^2*xi*G1eps[4])/36 + 
   (7*A^2*xi^2*G1eps[4])/12 - (5*A^2*G2[1])/6 - (A^2*xi*G2[1])/6 - 
   (323*A^2*G2[2])/36 + (53*A^2*xi*G2[2])/12 - (5*A^2*xi^2*G2[2])/3 + 
   (107*A^2*G2[3])/54 - (80*A^2*xi*G2[3])/27 + (A^2*xi^2*G2[3])/2 - 
   (13*A^2*G2[4])/18 + (13*A^2*xi*G2[4])/18 - (70*A^2*G2[5])/27 + 
   (74*A^2*xi*G2[5])/27 - (A^2*xi^2*G2[5])/2 + (121*A^2*G2[6])/81 - 
   (389*A^2*xi*G2[6])/81 + (70*A^2*xi^2*G2[6])/81 + (8*A^2*G2[7])/9 + 
   (A^2*xi*G2[7])/3 + (A^2*G2[8])/3 + (4*A^2*xi*G2[8])/9 + 
   (263*A^2*G2[9])/36 - (61*A^2*xi*G2[9])/12 + (5*A^2*xi^2*G2[9])/3 - 
   (A^2*G2[10])/4 - (A^2*xi*G2[10])/4 - (71*A^2*G2[11])/144 + 
   (A^2*xi*G2[11])/144 + (A^2*xi^2*G2[11])/12 - (31*A^2*G2[12])/144 + 
   (73*A^2*xi*G2[12])/144 + (37*A^2*G2[13])/27 - (A^2*xi*G2[13])/6 + 
   (5*A^2*G2[14])/18 + (31*A^2*G2[15])/144 - (73*A^2*xi*G2[15])/144 - 
   (5*A^2*G2[16])/12 - (3*A^2*xi*G2[16])/4 + (953*A^2*G2[17])/144 - 
   (A^2*nf*G2[17])/9 - (779*A^2*xi*G2[17])/144 + (101*A^2*xi^2*G2[17])/108 + 
   (29*A^2*G2[18])/36 + (3*A^2*xi*G2[18])/4 + (2*A^2*G2[19])/27 + 
   (11*A^2*xi*G2[19])/18 + (2*A^2*xi^2*G2[19])/27 - (7*A^2*G2[20])/16 + 
   (281*A^2*xi*G2[20])/144 - (A^2*xi^2*G2[20])/18 + (5*A^2*G2[21])/9 - 
   (8*A^2*xi*G2[21])/9 - (7*A^2*G2[22])/6 - (3*A^2*xi*G2[22])/2 + 
   (2*A^2*G2[23])/3 + A^2*xi*G2[23] + (421*A^2*G2[24])/54 - 
   (559*A^2*xi*G2[24])/54 + 2*A^2*xi^2*G2[24] - (2*A^2*G2[25])/9 + 
   (2*A^2*xi*G2[25])/9 - (947*A^2*G2[26])/216 + (917*A^2*xi*G2[26])/216 - 
   A^2*xi^2*G2[26] + (49*A^2*G2[27])/216 + (1541*A^2*xi*G2[27])/216 - 
   A^2*xi^2*G2[27] - (64*A^2*G2[28])/27 + (148*A^2*xi*G2[28])/27 - 
   A^2*xi^2*G2[28] + (64*A^2*G2[30])/27 - (148*A^2*xi*G2[30])/27 + 
   A^2*xi^2*G2[30] + (10*A^2*G2[31])/9 + (2*A^2*xi*G2[31])/9 - 
   (10*A^2*G2[32])/9 - (2*A^2*xi*G2[32])/9 + (4*A^2*G2[33])/9 - 
   (4*A^2*xi*G2[33])/9 - (7*A^2*G2[34])/6 - (5*A^2*xi*G2[34])/6 - 
   (1049*A^2*G2[36])/648 + (25*A^2*xi*G2[36])/648 + 
   (31*A^2*xi^2*G2[36])/162 + (A^2*G2[37])/4 + (A^2*xi*G2[37])/4 + 
   A^2*G2[38] + (2*A^2*xi*G2[38])/3 + (4601*A^2*G2[39])/648 - 
   (1597*A^2*xi*G2[39])/648 + (131*A^2*xi^2*G2[39])/162 - (3*A^2*G2[40])/4 - 
   (5*A^2*xi*G2[40])/12 - (A^2*G2[41])/3 - (A^2*xi*G2[41])/3 - 
   (17*A^2*G2[42])/36 + (5*A^2*xi*G2[42])/36 - (11*A^2*G2[43])/12 + 
   (A^2*xi*G2[43])/12, f[36] -> -A/9 - (589*A^2)/108 + (A*C01)/18 - 
   (13831*A^2*C01)/1296 + (127*A^2*C02)/54 - (247*A^2*log2)/216 + 
   (10*A^2*nf)/81 + (A^2*C01*nf)/81 + (A*xi)/9 + (137*A^2*xi)/54 - 
   (A*C01*xi)/18 + (7505*A^2*C01*xi)/1296 - (41*A^2*C02*xi)/12 + 
   (95*A^2*log2*xi)/72 + (43*A^2*xi^2)/108 - (239*A^2*C01*xi^2)/162 + 
   (317*A^2*C02*xi^2)/486 - (41*A^2*log2*xi^2)/162 + (2*A^2*G1eps[1])/9 + 
   (A^2*xi*G1eps[1])/9 - (A^2*G1eps[2])/18 - (2*A^2*G1eps[3])/9 - 
   (A^2*xi*G1eps[3])/9 - (31*A^2*G1eps[4])/54 + (A^2*nf*G1eps[4])/27 + 
   (11*A^2*xi*G1eps[4])/108 + (7*A^2*xi^2*G1eps[4])/36 - (17*A^2*G2[1])/18 - 
   (A^2*xi*G2[1])/18 - (205*A^2*G2[2])/36 + (97*A^2*xi*G2[2])/36 - 
   (5*A^2*xi^2*G2[2])/9 + (25*A^2*G2[3])/54 - (55*A^2*xi*G2[3])/54 + 
   (A^2*xi^2*G2[3])/6 - (13*A^2*G2[4])/54 + (13*A^2*xi*G2[4])/54 - 
   (4*A^2*G2[5])/3 + (17*A^2*xi*G2[5])/18 - (A^2*xi^2*G2[5])/6 - 
   (7*A^2*G2[6])/27 - (5*A^2*xi*G2[6])/3 + (70*A^2*xi^2*G2[6])/243 + 
   (8*A^2*G2[7])/9 + (A^2*xi*G2[7])/9 + (23*A^2*G2[8])/27 + 
   (4*A^2*xi*G2[8])/27 + (121*A^2*G2[9])/36 - (35*A^2*xi*G2[9])/12 + 
   (5*A^2*xi^2*G2[9])/9 - (A^2*G2[10])/12 - (A^2*xi*G2[10])/12 + 
   (83*A^2*G2[11])/144 - (A^2*xi*G2[11])/144 + (A^2*xi^2*G2[11])/36 + 
   (103*A^2*G2[12])/144 + (3*A^2*xi*G2[12])/16 + (2*A^2*G2[13])/3 - 
   (A^2*xi*G2[13])/18 + (5*A^2*G2[14])/54 - (103*A^2*G2[15])/144 - 
   (3*A^2*xi*G2[15])/16 - (25*A^2*G2[16])/36 - (A^2*xi*G2[16])/4 + 
   (7127*A^2*G2[17])/1296 - (A^2*nf*G2[17])/27 - (2417*A^2*xi*G2[17])/1296 + 
   (101*A^2*xi^2*G2[17])/324 + (73*A^2*G2[18])/108 + (29*A^2*xi*G2[18])/108 + 
   (31*A^2*G2[19])/81 + (43*A^2*xi*G2[19])/162 + (2*A^2*xi^2*G2[19])/81 + 
   (2911*A^2*G2[20])/1296 + (851*A^2*xi*G2[20])/1296 - (A^2*xi^2*G2[20])/54 - 
   (8*A^2*G2[21])/9 - (A^2*xi*G2[21])/3 - (7*A^2*G2[22])/18 - 
   (A^2*xi*G2[22])/2 + (2*A^2*G2[23])/9 + (A^2*xi*G2[23])/3 + 
   (199*A^2*G2[24])/54 - (193*A^2*xi*G2[24])/54 + (2*A^2*xi^2*G2[24])/3 - 
   (11*A^2*G2[25])/27 + (2*A^2*xi*G2[25])/27 - (553*A^2*G2[26])/216 + 
   (319*A^2*xi*G2[26])/216 - (A^2*xi^2*G2[26])/3 + (307*A^2*G2[27])/216 + 
   (527*A^2*xi*G2[27])/216 - (A^2*xi^2*G2[27])/3 - (2*A^2*G2[28])/3 + 
   (17*A^2*xi*G2[28])/9 - (A^2*xi^2*G2[28])/3 + (2*A^2*G2[30])/3 - 
   (17*A^2*xi*G2[30])/9 + (A^2*xi^2*G2[30])/3 + (28*A^2*G2[31])/27 + 
   (2*A^2*xi*G2[31])/27 - (28*A^2*G2[32])/27 - (2*A^2*xi*G2[32])/27 + 
   (16*A^2*G2[33])/27 - (7*A^2*xi*G2[33])/27 - (7*A^2*G2[34])/18 - 
   (5*A^2*xi*G2[34])/18 - (497*A^2*G2[36])/216 - (23*A^2*xi*G2[36])/216 + 
   (31*A^2*xi^2*G2[36])/486 + (A^2*G2[37])/12 + (A^2*xi*G2[37])/12 + 
   (A^2*G2[38])/3 + (2*A^2*xi*G2[38])/9 + (1021*A^2*G2[39])/216 - 
   (55*A^2*xi*G2[39])/72 + (131*A^2*xi^2*G2[39])/486 - (A^2*G2[40])/4 - 
   (5*A^2*xi*G2[40])/36 - (A^2*G2[41])/3 - (2*A^2*xi*G2[41])/9 + 
   (7*A^2*G2[42])/108 + (5*A^2*xi*G2[42])/108 + (5*A^2*G2[43])/36 + 
   (A^2*xi*G2[43])/36, f[37] -> -A/3 - (307*A^2)/27 + (A*C01)/9 - 
   (12397*A^2*C01)/1296 + (937*A^2*C02)/162 - (131*A^2*log2)/36 + 
   (13*A^2*nf)/27 - (4*A^2*C01*nf)/81 + (2*A*xi)/9 + (29*A^2*xi)/9 - 
   (A*C01*xi)/9 + (14663*A^2*C01*xi)/1296 - (377*A^2*C02*xi)/54 + 
   (229*A^2*log2*xi)/108 + (43*A^2*xi^2)/54 - (239*A^2*C01*xi^2)/81 + 
   (317*A^2*C02*xi^2)/243 - (41*A^2*log2*xi^2)/81 - (29*A^2*G1eps[4])/27 + 
   (2*A^2*nf*G1eps[4])/27 + (11*A^2*xi*G1eps[4])/54 + 
   (7*A^2*xi^2*G1eps[4])/18 - (13*A^2*G2[1])/27 - (A^2*xi*G2[1])/9 - 
   (161*A^2*G2[2])/18 + (85*A^2*xi*G2[2])/18 - (10*A^2*xi^2*G2[2])/9 + 
   (10*A^2*G2[3])/3 - (53*A^2*xi*G2[3])/27 + (A^2*xi^2*G2[3])/3 - 
   (13*A^2*G2[4])/27 + (13*A^2*xi*G2[4])/27 - (107*A^2*G2[5])/27 + 
   (49*A^2*xi*G2[5])/27 - (A^2*xi^2*G2[5])/3 + (218*A^2*G2[6])/81 - 
   (86*A^2*xi*G2[6])/27 + (140*A^2*xi^2*G2[6])/243 + (4*A^2*G2[7])/9 + 
   (2*A^2*xi*G2[7])/9 + (4*A^2*G2[8])/27 + (8*A^2*xi*G2[8])/27 + 
   (145*A^2*G2[9])/18 - (31*A^2*xi*G2[9])/6 + (10*A^2*xi^2*G2[9])/9 - 
   (A^2*G2[10])/6 - (A^2*xi*G2[10])/6 - (5*A^2*G2[11])/18 + 
   (A^2*xi^2*G2[11])/18 - (5*A^2*G2[12])/24 + (7*A^2*xi*G2[12])/24 - 
   (29*A^2*G2[13])/27 - (A^2*xi*G2[13])/9 + (5*A^2*G2[14])/27 + 
   (5*A^2*G2[15])/24 - (7*A^2*xi*G2[15])/24 - (5*A^2*G2[16])/18 - 
   (A^2*xi*G2[16])/2 + (403*A^2*G2[17])/72 - (2*A^2*nf*G2[17])/27 - 
   (2321*A^2*xi*G2[17])/648 + (101*A^2*xi^2*G2[17])/162 + (5*A^2*G2[18])/12 + 
   (49*A^2*xi*G2[18])/108 - (A^2*G2[19])/54 + (31*A^2*xi*G2[19])/81 + 
   (4*A^2*xi^2*G2[19])/81 - (103*A^2*G2[20])/216 + (791*A^2*xi*G2[20])/648 - 
   (A^2*xi^2*G2[20])/27 + (A^2*G2[21])/2 - (A^2*xi*G2[21])/2 - 
   (7*A^2*G2[22])/9 - A^2*xi*G2[22] + (4*A^2*G2[23])/9 + 
   (2*A^2*xi*G2[23])/3 + (235*A^2*G2[24])/27 - (185*A^2*xi*G2[24])/27 + 
   (4*A^2*xi^2*G2[24])/3 - (2*A^2*G2[25])/27 + (4*A^2*xi*G2[25])/27 - 
   (167*A^2*G2[26])/36 + (101*A^2*xi*G2[26])/36 - (2*A^2*xi^2*G2[26])/3 - 
   (209*A^2*G2[27])/108 + (511*A^2*xi*G2[27])/108 - (2*A^2*xi^2*G2[27])/3 - 
   (94*A^2*G2[28])/27 + (98*A^2*xi*G2[28])/27 - (2*A^2*xi^2*G2[28])/3 + 
   (94*A^2*G2[30])/27 - (98*A^2*xi*G2[30])/27 + (2*A^2*xi^2*G2[30])/3 + 
   (16*A^2*G2[31])/27 + (4*A^2*xi*G2[31])/27 - (16*A^2*G2[32])/27 - 
   (4*A^2*xi*G2[32])/27 + (4*A^2*G2[33])/27 - (8*A^2*xi*G2[33])/27 - 
   (7*A^2*G2[34])/9 - (5*A^2*xi*G2[34])/9 + (25*A^2*G2[36])/324 + 
   (A^2*xi*G2[36])/12 + (31*A^2*xi^2*G2[36])/243 + (A^2*G2[37])/6 + 
   (A^2*xi*G2[37])/6 + (2*A^2*G2[38])/3 + (4*A^2*xi*G2[38])/9 + 
   (1727*A^2*G2[39])/324 - (181*A^2*xi*G2[39])/108 + 
   (131*A^2*xi^2*G2[39])/243 - (A^2*G2[40])/2 - (5*A^2*xi*G2[40])/18 - 
   (2*A^2*G2[41])/9 - (2*A^2*xi*G2[41])/9 - (5*A^2*G2[42])/18 + 
   (5*A^2*xi*G2[42])/54 - (A^2*G2[43])/2 + (A^2*xi*G2[43])/18, 
 f[38] -> -A/9 - (673*A^2)/108 + (A*C01)/18 - (2623*A^2*C01)/324 + 
   (9*A^2*C02)/4 - (427*A^2*log2)/216 + (10*A^2*nf)/81 + (A^2*C01*nf)/81 + 
   (A*xi)/9 + (89*A^2*xi)/54 - (A*C01*xi)/18 + (3805*A^2*C01*xi)/648 - 
   (193*A^2*C02*xi)/54 + (25*A^2*log2*xi)/24 + (43*A^2*xi^2)/108 - 
   (239*A^2*C01*xi^2)/162 + (317*A^2*C02*xi^2)/486 - (41*A^2*log2*xi^2)/162 - 
   (A^2*G1eps[1])/3 - (A^2*G1eps[2])/18 + (A^2*G1eps[3])/3 - 
   (31*A^2*G1eps[4])/54 + (A^2*nf*G1eps[4])/27 + (11*A^2*xi*G1eps[4])/108 + 
   (7*A^2*xi^2*G1eps[4])/36 - (A^2*G2[1])/6 - (A^2*xi*G2[1])/18 - 
   (17*A^2*G2[2])/4 + (31*A^2*xi*G2[2])/12 - (5*A^2*xi^2*G2[2])/9 + 
   (29*A^2*G2[3])/36 - (107*A^2*xi*G2[3])/108 + (A^2*xi^2*G2[3])/6 - 
   (13*A^2*G2[4])/54 + (13*A^2*xi*G2[4])/54 - (109*A^2*G2[5])/108 + 
   (11*A^2*xi*G2[5])/12 - (A^2*xi^2*G2[5])/6 + (37*A^2*G2[6])/27 - 
   (44*A^2*xi*G2[6])/27 + (70*A^2*xi^2*G2[6])/243 + (2*A^2*G2[7])/9 + 
   (A^2*xi*G2[7])/9 - (A^2*G2[8])/27 + (4*A^2*xi*G2[8])/27 + 
   (47*A^2*G2[9])/12 - (101*A^2*xi*G2[9])/36 + (5*A^2*xi^2*G2[9])/9 - 
   (A^2*G2[10])/12 - (A^2*xi*G2[10])/12 - (11*A^2*G2[11])/48 - 
   (A^2*xi*G2[11])/144 + (A^2*xi^2*G2[11])/36 - (13*A^2*G2[12])/144 + 
   (3*A^2*xi*G2[12])/16 + (2*A^2*G2[13])/3 - (A^2*xi*G2[13])/18 + 
   (5*A^2*G2[14])/54 + (13*A^2*G2[15])/144 - (3*A^2*xi*G2[15])/16 - 
   (5*A^2*G2[16])/36 - (A^2*xi*G2[16])/4 + (4091*A^2*G2[17])/1296 - 
   (A^2*nf*G2[17])/27 - (2393*A^2*xi*G2[17])/1296 + 
   (101*A^2*xi^2*G2[17])/324 + (55*A^2*G2[18])/108 + (29*A^2*xi*G2[18])/108 + 
   (19*A^2*G2[19])/324 + (59*A^2*xi*G2[19])/324 + (2*A^2*xi^2*G2[19])/81 - 
   (29*A^2*G2[20])/1296 + (875*A^2*xi*G2[20])/1296 - (A^2*xi^2*G2[20])/54 + 
   (2*A^2*G2[21])/9 - (A^2*xi*G2[21])/3 - (7*A^2*G2[22])/18 - 
   (A^2*xi*G2[22])/2 + (2*A^2*G2[23])/9 + (A^2*xi*G2[23])/3 + 
   (67*A^2*G2[24])/18 - (187*A^2*xi*G2[24])/54 + (2*A^2*xi^2*G2[24])/3 - 
   (2*A^2*G2[25])/27 + (2*A^2*xi*G2[25])/27 - (413*A^2*G2[26])/216 + 
   (307*A^2*xi*G2[26])/216 - (A^2*xi^2*G2[26])/3 - (43*A^2*G2[27])/72 + 
   (515*A^2*xi*G2[27])/216 - (A^2*xi^2*G2[27])/3 - (73*A^2*G2[28])/54 + 
   (11*A^2*xi*G2[28])/6 - (A^2*xi^2*G2[28])/3 + (73*A^2*G2[30])/54 - 
   (11*A^2*xi*G2[30])/6 + (A^2*xi^2*G2[30])/3 + (10*A^2*G2[31])/27 + 
   (2*A^2*xi*G2[31])/27 - (10*A^2*G2[32])/27 - (2*A^2*xi*G2[32])/27 + 
   (13*A^2*G2[33])/27 - (4*A^2*xi*G2[33])/27 - (7*A^2*G2[34])/18 - 
   (5*A^2*xi*G2[34])/18 + (17*A^2*G2[36])/72 + (5*A^2*xi*G2[36])/216 + 
   (31*A^2*xi^2*G2[36])/486 + (A^2*G2[37])/12 + (A^2*xi*G2[37])/12 + 
   (A^2*G2[38])/3 + (2*A^2*xi*G2[38])/9 + (53*A^2*G2[39])/24 - 
   (181*A^2*xi*G2[39])/216 + (131*A^2*xi^2*G2[39])/486 - (A^2*G2[40])/4 - 
   (5*A^2*xi*G2[40])/36 + (2*A^2*G2[41])/9 - (A^2*xi*G2[41])/9 - 
   (29*A^2*G2[42])/108 + (5*A^2*xi*G2[42])/108 - (19*A^2*G2[43])/36 + 
   (A^2*xi*G2[43])/36, f[39] -> (-5*A)/9 - (2179*A^2)/108 + (A*C01)/6 - 
   (15217*A^2*C01)/1296 + (1897*A^2*C02)/324 - (917*A^2*log2)/216 + 
   (68*A^2*nf)/81 - (2*A^2*C01*nf)/27 + (A*xi)/3 + (259*A^2*xi)/54 - 
   (A*C01*xi)/6 + (21947*A^2*C01*xi)/1296 - (185*A^2*C02*xi)/18 + 
   (703*A^2*log2*xi)/216 + (43*A^2*xi^2)/36 - (239*A^2*C01*xi^2)/54 + 
   (317*A^2*C02*xi^2)/162 - (41*A^2*log2*xi^2)/54 - (97*A^2*G1eps[4])/54 + 
   (A^2*nf*G1eps[4])/9 + (41*A^2*xi*G1eps[4])/108 + 
   (7*A^2*xi^2*G1eps[4])/12 - (43*A^2*G2[1])/54 - (A^2*xi*G2[1])/6 - 
   (97*A^2*G2[2])/12 + (215*A^2*xi*G2[2])/36 - (5*A^2*xi^2*G2[2])/3 + 
   (425*A^2*G2[3])/108 - (317*A^2*xi*G2[3])/108 + (A^2*xi^2*G2[3])/2 - 
   (19*A^2*G2[4])/18 + (13*A^2*xi*G2[4])/18 - (485*A^2*G2[5])/108 + 
   (293*A^2*xi*G2[5])/108 - (A^2*xi^2*G2[5])/2 + (217*A^2*G2[6])/81 - 
   (128*A^2*xi*G2[6])/27 + (70*A^2*xi^2*G2[6])/81 + (8*A^2*G2[7])/9 + 
   (A^2*xi*G2[7])/3 + (A^2*G2[8])/3 + (4*A^2*xi*G2[8])/9 + 
   (239*A^2*G2[9])/36 - (239*A^2*xi*G2[9])/36 + (5*A^2*xi^2*G2[9])/3 - 
   (A^2*G2[10])/4 - (A^2*xi*G2[10])/4 - (47*A^2*G2[11])/144 - 
   (A^2*xi*G2[11])/48 + (A^2*xi^2*G2[11])/12 - (5*A^2*G2[12])/48 + 
   (65*A^2*xi*G2[12])/144 - (13*A^2*G2[13])/27 - (A^2*xi*G2[13])/6 + 
   (5*A^2*G2[14])/18 + (5*A^2*G2[15])/48 - (65*A^2*xi*G2[15])/144 - 
   (5*A^2*G2[16])/12 - (3*A^2*xi*G2[16])/4 + (9289*A^2*G2[17])/1296 - 
   (A^2*nf*G2[17])/9 - (787*A^2*xi*G2[17])/144 + (101*A^2*xi^2*G2[17])/108 + 
   (59*A^2*G2[18])/108 + (25*A^2*xi*G2[18])/36 + (47*A^2*G2[19])/324 + 
   (23*A^2*xi*G2[19])/36 + (2*A^2*xi^2*G2[19])/27 - (415*A^2*G2[20])/1296 + 
   (755*A^2*xi*G2[20])/432 - (A^2*xi^2*G2[20])/18 + (A^2*G2[21])/3 - 
   (7*A^2*xi*G2[21])/9 - (7*A^2*G2[22])/6 - (3*A^2*xi*G2[22])/2 + 
   (2*A^2*G2[23])/3 + A^2*xi*G2[23] + (527*A^2*G2[24])/54 - 
   (553*A^2*xi*G2[24])/54 + 2*A^2*xi^2*G2[24] - (5*A^2*G2[25])/27 + 
   (2*A^2*xi*G2[25])/9 - (127*A^2*G2[26])/24 + (905*A^2*xi*G2[26])/216 - 
   A^2*xi^2*G2[26] - (211*A^2*G2[27])/216 + (1529*A^2*xi*G2[27])/216 - 
   A^2*xi^2*G2[27] - (185*A^2*G2[28])/54 + (293*A^2*xi*G2[28])/54 - 
   A^2*xi^2*G2[28] + (185*A^2*G2[30])/54 - (293*A^2*xi*G2[30])/54 + 
   A^2*xi^2*G2[30] + (28*A^2*G2[31])/27 + (2*A^2*xi*G2[31])/9 - 
   (28*A^2*G2[32])/27 - (2*A^2*xi*G2[32])/9 + (10*A^2*G2[33])/27 - 
   (4*A^2*xi*G2[33])/9 - (7*A^2*G2[34])/6 - (5*A^2*xi*G2[34])/6 - 
   (233*A^2*G2[36])/648 + (19*A^2*xi*G2[36])/216 + (31*A^2*xi^2*G2[36])/162 + 
   (A^2*G2[37])/4 + (A^2*xi*G2[37])/4 + A^2*G2[38] + (2*A^2*xi*G2[38])/3 + 
   (4421*A^2*G2[39])/648 - (59*A^2*xi*G2[39])/24 + 
   (131*A^2*xi^2*G2[39])/162 - (3*A^2*G2[40])/4 - (5*A^2*xi*G2[40])/12 - 
   (A^2*G2[41])/3 - (A^2*xi*G2[41])/3 - (31*A^2*G2[42])/108 + 
   (5*A^2*xi*G2[42])/36 - (17*A^2*G2[43])/36 + (A^2*xi*G2[43])/12, 
 f[40] -> (-4*A)/9 - (47*A^2)/9 + (2*A*C01)/9 - (7295*A^2*C01)/324 + 
   (976*A^2*C02)/81 - (119*A^2*log2)/27 + (40*A^2*nf)/81 + 
   (4*A^2*C01*nf)/81 + (4*A*xi)/9 + (64*A^2*xi)/9 - (2*A*C01*xi)/9 + 
   (2585*A^2*C01*xi)/108 - (392*A^2*C02*xi)/27 + (119*A^2*log2*xi)/27 + 
   (43*A^2*xi^2)/27 - (478*A^2*C01*xi^2)/81 + (634*A^2*C02*xi^2)/243 - 
   (82*A^2*log2*xi^2)/81 - (64*A^2*G1eps[4])/27 + (4*A^2*nf*G1eps[4])/27 + 
   (13*A^2*xi*G1eps[4])/27 + (7*A^2*xi^2*G1eps[4])/9 - (8*A^2*G2[1])/9 - 
   (2*A^2*xi*G2[1])/9 - (11*A^2*G2[2])/3 + (49*A^2*xi*G2[2])/9 - 
   (32*A^2*xi^2*G2[2])/9 + (67*A^2*G2[3])/27 - (109*A^2*xi*G2[3])/27 + 
   (2*A^2*xi^2*G2[3])/3 - (26*A^2*G2[4])/27 + (26*A^2*xi*G2[4])/27 - 
   (77*A^2*G2[5])/27 + (101*A^2*xi*G2[5])/27 - (2*A^2*xi^2*G2[5])/3 + 
   (304*A^2*G2[6])/81 - (178*A^2*xi*G2[6])/27 + (280*A^2*xi^2*G2[6])/243 + 
   (8*A^2*G2[7])/9 + (4*A^2*xi*G2[7])/9 + (8*A^2*G2[8])/27 + 
   (16*A^2*xi*G2[8])/27 + (7*A^2*G2[9])/3 - (19*A^2*xi*G2[9])/3 + 
   (32*A^2*xi^2*G2[9])/9 + (A^2*G2[10])/3 - (A^2*xi*G2[10])/3 - 
   (A^2*G2[11])/9 + (A^2*xi^2*G2[11])/9 + (11*A^2*G2[12])/36 + 
   (23*A^2*xi*G2[12])/36 + (8*A^2*G2[13])/9 - (2*A^2*xi*G2[13])/9 + 
   (10*A^2*G2[14])/27 - (11*A^2*G2[15])/36 - (23*A^2*xi*G2[15])/36 - 
   (5*A^2*G2[16])/9 - A^2*xi*G2[16] + (3533*A^2*G2[17])/324 - 
   (4*A^2*nf*G2[17])/27 - (2507*A^2*xi*G2[17])/324 + 
   (101*A^2*xi^2*G2[17])/81 + (22*A^2*G2[18])/27 + (26*A^2*xi*G2[18])/27 + 
   (13*A^2*G2[19])/81 + (53*A^2*xi*G2[19])/81 + (8*A^2*xi^2*G2[19])/81 + 
   (205*A^2*G2[20])/324 + (809*A^2*xi*G2[20])/324 - (2*A^2*xi^2*G2[20])/27 - 
   (4*A^2*G2[21])/9 - (10*A^2*xi*G2[21])/9 + 2*A^2*G2[22] - 2*A^2*xi*G2[22] - 
   (4*A^2*G2[23])/3 + (4*A^2*xi*G2[23])/3 + (286*A^2*G2[24])/27 - 
   (382*A^2*xi*G2[24])/27 + (8*A^2*xi^2*G2[24])/3 + (22*A^2*G2[25])/27 + 
   (8*A^2*xi*G2[25])/27 - (49*A^2*G2[26])/18 + (35*A^2*xi*G2[26])/6 - 
   (4*A^2*xi^2*G2[26])/3 - (43*A^2*G2[27])/54 + (523*A^2*xi*G2[27])/54 - 
   (4*A^2*xi^2*G2[27])/3 - (46*A^2*G2[28])/27 + (202*A^2*xi*G2[28])/27 - 
   (4*A^2*xi^2*G2[28])/3 + (46*A^2*G2[30])/27 - (202*A^2*xi*G2[30])/27 + 
   (4*A^2*xi^2*G2[30])/3 + (28*A^2*G2[31])/27 + (8*A^2*xi*G2[31])/27 - 
   (28*A^2*G2[32])/27 - (8*A^2*xi*G2[32])/27 - (44*A^2*G2[33])/27 - 
   (16*A^2*xi*G2[33])/27 - (22*A^2*G2[34])/9 - (10*A^2*xi*G2[34])/9 - 
   (575*A^2*G2[36])/162 - (A^2*xi*G2[36])/18 + (62*A^2*xi^2*G2[36])/243 - 
   (A^2*G2[37])/3 + (A^2*xi*G2[37])/3 - (8*A^2*G2[38])/9 + 
   (8*A^2*xi*G2[38])/9 + (767*A^2*G2[39])/162 - (181*A^2*xi*G2[39])/54 + 
   (262*A^2*xi^2*G2[39])/243 + (5*A^2*G2[40])/9 - (5*A^2*xi*G2[40])/9 - 
   (4*A^2*G2[41])/3 - (4*A^2*xi*G2[41])/9 - (5*A^2*G2[42])/27 + 
   (5*A^2*xi*G2[42])/27 - (A^2*G2[43])/9 + (A^2*xi*G2[43])/9, 
 f[41] -> (2*A)/9 + (445*A^2)/54 - (A*C01)/9 + (3017*A^2*C01)/324 - 
   (37*A^2*C02)/18 + (7*A^2*log2)/108 - (20*A^2*nf)/81 - (2*A^2*C01*nf)/81 - 
   (2*A*xi)/9 + (40*A^2*xi)/27 + (A*C01*xi)/9 - (238*A^2*C01*xi)/81 + 
   (491*A^2*C02*xi)/81 - (41*A^2*log2*xi)/108 - (43*A^2*xi^2)/54 + 
   (419*A^2*C01*xi^2)/324 - (221*A^2*C02*xi^2)/243 - (A^2*log2*xi^2)/81 + 
   (31*A^2*G1eps[4])/27 - (2*A^2*nf*G1eps[4])/27 - (11*A^2*xi*G1eps[4])/54 - 
   (7*A^2*xi^2*G1eps[4])/18 - (A^2*G2[1])/27 + (2*A^2*xi*G2[1])/3 + 
   (35*A^2*G2[2])/18 + (13*A^2*xi*G2[2])/18 + (2*A^2*xi^2*G2[2])/9 - 
   (29*A^2*G2[3])/27 + (40*A^2*xi*G2[3])/27 - (5*A^2*xi^2*G2[3])/27 + 
   (13*A^2*G2[4])/27 - (13*A^2*xi*G2[4])/27 + (28*A^2*G2[5])/27 - 
   (10*A^2*xi*G2[5])/9 + (5*A^2*xi^2*G2[5])/27 - (19*A^2*G2[6])/27 + 
   (284*A^2*xi*G2[6])/81 - (80*A^2*xi^2*G2[6])/243 + (2*A^2*G2[7])/9 - 
   (8*A^2*xi*G2[7])/9 + (10*A^2*G2[8])/27 - (26*A^2*xi*G2[8])/27 - 
   (31*A^2*G2[9])/18 + (19*A^2*xi*G2[9])/18 - (2*A^2*xi^2*G2[9])/9 + 
   (5*A^2*G2[10])/18 + (A^2*xi*G2[10])/2 + (65*A^2*G2[11])/216 - 
   (29*A^2*xi*G2[11])/72 + (185*A^2*G2[12])/216 - (119*A^2*xi*G2[12])/72 + 
   (2*A^2*xi^2*G2[12])/9 - (61*A^2*G2[13])/54 + (A^2*xi*G2[13])/54 - 
   (5*A^2*G2[14])/27 - (185*A^2*G2[15])/216 + (119*A^2*xi*G2[15])/72 - 
   (2*A^2*xi^2*G2[15])/9 - (13*A^2*G2[16])/54 + (19*A^2*xi*G2[16])/18 - 
   (2117*A^2*G2[17])/648 + (2*A^2*nf*G2[17])/27 - (55*A^2*xi*G2[17])/648 + 
   (A^2*xi^2*G2[17])/162 + (35*A^2*G2[18])/54 - (95*A^2*xi*G2[18])/54 + 
   (2*A^2*xi^2*G2[18])/9 - (11*A^2*G2[19])/81 - (82*A^2*xi*G2[19])/81 - 
   (10*A^2*xi^2*G2[19])/81 + (1355*A^2*G2[20])/648 - 
   (3131*A^2*xi*G2[20])/648 + (20*A^2*xi^2*G2[20])/27 - (44*A^2*G2[21])/27 + 
   (26*A^2*xi*G2[21])/9 - (4*A^2*xi^2*G2[21])/9 + A^2*G2[22] + 
   (23*A^2*xi*G2[22])/9 - (4*A^2*G2[23])/9 - (14*A^2*xi*G2[23])/9 - 
   (37*A^2*G2[24])/9 + (47*A^2*xi*G2[24])/9 - (20*A^2*xi^2*G2[24])/27 + 
   (10*A^2*G2[25])/27 + (11*A^2*xi*G2[25])/27 + (335*A^2*G2[26])/108 + 
   (7*A^2*xi*G2[26])/108 + (10*A^2*xi^2*G2[26])/27 + (23*A^2*G2[27])/12 - 
   (53*A^2*xi*G2[27])/12 + (10*A^2*xi^2*G2[27])/27 + (70*A^2*G2[28])/27 - 
   (52*A^2*xi*G2[28])/27 + (10*A^2*xi^2*G2[28])/27 - (70*A^2*G2[30])/27 + 
   (52*A^2*xi*G2[30])/27 - (10*A^2*xi^2*G2[30])/27 - (8*A^2*G2[31])/27 - 
   (10*A^2*xi*G2[31])/27 + (8*A^2*G2[32])/27 + (10*A^2*xi*G2[32])/27 - 
   (20*A^2*G2[33])/27 - (22*A^2*xi*G2[33])/27 - (11*A^2*G2[34])/9 - 
   (A^2*xi*G2[34])/9 + (47*A^2*G2[36])/108 - (329*A^2*xi*G2[36])/324 - 
   (37*A^2*xi^2*G2[36])/243 - (5*A^2*G2[37])/18 - (A^2*xi*G2[37])/2 - 
   (4*A^2*G2[38])/9 - (14*A^2*xi*G2[38])/9 - (491*A^2*G2[39])/108 - 
   (247*A^2*xi*G2[39])/324 - (53*A^2*xi^2*G2[39])/243 + (A^2*G2[40])/6 + 
   (19*A^2*xi*G2[40])/18 - (2*A^2*G2[41])/9 - (2*A^2*xi*G2[41])/9 + 
   (7*A^2*G2[42])/27 - (7*A^2*xi*G2[42])/27 + (7*A^2*G2[43])/18 - 
   (7*A^2*xi*G2[43])/18, f[42] -> (14*A^2)/27 - (67*A^2*C01)/24 - 
   (25*A^2*C02)/9 - (7*A^2*log2)/18 - (140*A^2*xi)/27 - 
   (763*A^2*C01*xi)/216 - (43*A^2*C02*xi)/81 - (55*A^2*log2*xi)/54 + 
   (43*A^2*C01*xi^2)/27 - (26*A^2*C02*xi^2)/81 + (14*A^2*log2*xi^2)/27 + 
   (26*A^2*G2[1])/27 - (4*A^2*xi*G2[1])/9 - (A^2*G2[2])/3 - 
   (13*A^2*xi*G2[2])/9 - (7*A^2*G2[3])/54 + (49*A^2*xi*G2[3])/54 - 
   (2*A^2*xi^2*G2[3])/9 + (47*A^2*G2[5])/54 - (65*A^2*xi*G2[5])/54 + 
   (2*A^2*xi^2*G2[5])/9 + (44*A^2*G2[6])/27 - (58*A^2*xi*G2[6])/81 - 
   (20*A^2*xi^2*G2[6])/81 - (8*A^2*G2[7])/9 + (4*A^2*xi*G2[7])/9 - 
   (32*A^2*G2[8])/27 + (16*A^2*xi*G2[8])/27 + 3*A^2*G2[9] + 
   (A^2*xi*G2[9])/9 - (A^2*G2[10])/3 - (A^2*xi*G2[10])/3 - 
   (17*A^2*G2[11])/27 + (A^2*xi*G2[11])/3 - (155*A^2*G2[12])/108 + 
   (29*A^2*xi*G2[12])/36 - (A^2*xi^2*G2[12])/9 + (31*A^2*G2[13])/27 - 
   (19*A^2*xi*G2[13])/27 + (155*A^2*G2[15])/108 - (29*A^2*xi*G2[15])/36 + 
   (A^2*xi^2*G2[15])/9 + (43*A^2*G2[16])/27 - (5*A^2*xi*G2[16])/9 - 
   (277*A^2*G2[17])/108 + (293*A^2*xi*G2[17])/108 - (7*A^2*xi^2*G2[17])/9 - 
   (11*A^2*G2[18])/6 + (13*A^2*xi*G2[18])/18 - (A^2*xi^2*G2[18])/9 + 
   (13*A^2*G2[19])/54 - (13*A^2*xi*G2[19])/54 + (4*A^2*xi^2*G2[19])/27 - 
   (49*A^2*G2[20])/12 + (95*A^2*xi*G2[20])/36 - (13*A^2*xi^2*G2[20])/27 + 
   (55*A^2*G2[21])/27 - (13*A^2*xi*G2[21])/9 + (2*A^2*xi^2*G2[21])/9 - 
   2*A^2*G2[22] - (14*A^2*xi*G2[22])/9 + (4*A^2*G2[23])/3 + 
   (8*A^2*xi*G2[23])/9 + (8*A^2*G2[24])/27 + (56*A^2*xi*G2[24])/27 - 
   (8*A^2*xi^2*G2[24])/9 - (2*A^2*G2[25])/27 - (16*A^2*xi*G2[25])/27 - 
   (55*A^2*G2[26])/54 - (49*A^2*xi*G2[26])/18 + (4*A^2*xi^2*G2[26])/9 - 
   (155*A^2*G2[27])/54 + (13*A^2*xi*G2[27])/54 + (4*A^2*xi^2*G2[27])/9 - 
   (19*A^2*G2[28])/9 - (41*A^2*xi*G2[28])/27 + (4*A^2*xi^2*G2[28])/9 + 
   (19*A^2*G2[30])/9 + (41*A^2*xi*G2[30])/27 - (4*A^2*xi^2*G2[30])/9 - 
   (20*A^2*G2[31])/27 + (8*A^2*xi*G2[31])/27 + (20*A^2*G2[32])/27 - 
   (8*A^2*xi*G2[32])/27 + (4*A^2*G2[33])/27 + (32*A^2*xi*G2[33])/27 + 
   (2*A^2*G2[34])/3 + (2*A^2*xi*G2[34])/9 + (14*A^2*G2[36])/3 + 
   (25*A^2*xi*G2[36])/81 + (2*A^2*xi^2*G2[36])/81 + (A^2*G2[37])/3 + 
   (A^2*xi*G2[37])/3 + (8*A^2*G2[38])/9 + (4*A^2*xi*G2[38])/3 - 
   (17*A^2*G2[39])/27 + (248*A^2*xi*G2[39])/81 - (38*A^2*xi^2*G2[39])/81 - 
   (5*A^2*G2[40])/9 - A^2*xi*G2[40] + (4*A^2*G2[41])/9 + 
   (4*A^2*xi*G2[41])/9 - (2*A^2*G2[42])/9 + (2*A^2*xi*G2[42])/9 - 
   (A^2*G2[43])/3 + (A^2*xi*G2[43])/3, 
 f[43] -> (2*A)/9 + (319*A^2)/54 - (A*C01)/9 + (809*A^2*C01)/81 - 
   (232*A^2*C02)/81 + (227*A^2*log2)/108 - (20*A^2*nf)/81 - 
   (2*A^2*C01*nf)/81 - (2*A*xi)/9 - (89*A^2*xi)/27 + (A*C01*xi)/9 - 
   (1799*A^2*C01*xi)/162 + (1105*A^2*C02*xi)/162 - (221*A^2*log2*xi)/108 - 
   (43*A^2*xi^2)/54 + (239*A^2*C01*xi^2)/81 - (317*A^2*C02*xi^2)/243 + 
   (41*A^2*log2*xi^2)/81 + (31*A^2*G1eps[4])/27 - (2*A^2*nf*G1eps[4])/27 - 
   (11*A^2*xi*G1eps[4])/54 - (7*A^2*xi^2*G1eps[4])/18 + (4*A^2*G2[1])/9 + 
   (A^2*xi*G2[1])/9 + (85*A^2*G2[2])/18 - (65*A^2*xi*G2[2])/18 + 
   (10*A^2*xi^2*G2[2])/9 - (13*A^2*G2[3])/9 + (52*A^2*xi*G2[3])/27 - 
   (A^2*xi^2*G2[3])/3 + (13*A^2*G2[4])/27 - (13*A^2*xi*G2[4])/27 + 
   (44*A^2*G2[5])/27 - (16*A^2*xi*G2[5])/9 + (A^2*xi^2*G2[5])/3 - 
   (109*A^2*G2[6])/81 + (254*A^2*xi*G2[6])/81 - (140*A^2*xi^2*G2[6])/243 - 
   (4*A^2*G2[7])/9 - (2*A^2*xi*G2[7])/9 - (4*A^2*G2[8])/27 - 
   (8*A^2*xi*G2[8])/27 - (73*A^2*G2[9])/18 + (73*A^2*xi*G2[9])/18 - 
   (10*A^2*xi^2*G2[9])/9 + (A^2*G2[10])/6 + (A^2*xi*G2[10])/6 + 
   (5*A^2*G2[11])/72 + (A^2*xi*G2[11])/72 - (A^2*xi^2*G2[11])/18 - 
   (5*A^2*G2[12])/24 - (19*A^2*xi*G2[12])/72 - (2*A^2*G2[13])/9 + 
   (A^2*xi*G2[13])/9 - (5*A^2*G2[14])/27 + (5*A^2*G2[15])/24 + 
   (19*A^2*xi*G2[15])/72 + (5*A^2*G2[16])/18 + (A^2*xi*G2[16])/2 - 
   (3167*A^2*G2[17])/648 + (2*A^2*nf*G2[17])/27 + (2297*A^2*xi*G2[17])/648 - 
   (101*A^2*xi^2*G2[17])/162 - (25*A^2*G2[18])/54 - (23*A^2*xi*G2[18])/54 - 
   (5*A^2*G2[19])/81 - (31*A^2*xi*G2[19])/81 - (4*A^2*xi^2*G2[19])/81 - 
   (271*A^2*G2[20])/648 - (707*A^2*xi*G2[20])/648 + (A^2*xi^2*G2[20])/27 + 
   (A^2*G2[21])/3 + (4*A^2*xi*G2[21])/9 + (7*A^2*G2[22])/9 + A^2*xi*G2[22] - 
   (4*A^2*G2[23])/9 - (2*A^2*xi*G2[23])/3 - 5*A^2*G2[24] + 
   (181*A^2*xi*G2[24])/27 - (4*A^2*xi^2*G2[24])/3 + (A^2*G2[25])/27 - 
   (4*A^2*xi*G2[25])/27 + (293*A^2*G2[26])/108 - (295*A^2*xi*G2[26])/108 + 
   (2*A^2*xi^2*G2[26])/3 + (11*A^2*G2[27])/36 - (503*A^2*xi*G2[27])/108 + 
   (2*A^2*xi^2*G2[27])/3 + (46*A^2*G2[28])/27 - (32*A^2*xi*G2[28])/9 + 
   (2*A^2*xi^2*G2[28])/3 - (46*A^2*G2[30])/27 + (32*A^2*xi*G2[30])/9 - 
   (2*A^2*xi^2*G2[30])/3 - (14*A^2*G2[31])/27 - (4*A^2*xi*G2[31])/27 + 
   (14*A^2*G2[32])/27 + (4*A^2*xi*G2[32])/27 - (2*A^2*G2[33])/27 + 
   (8*A^2*xi*G2[33])/27 + (7*A^2*G2[34])/9 + (5*A^2*xi*G2[34])/9 + 
   (43*A^2*G2[36])/324 - (11*A^2*xi*G2[36])/324 - (31*A^2*xi^2*G2[36])/243 - 
   (A^2*G2[37])/6 - (A^2*xi*G2[37])/6 - (2*A^2*G2[38])/3 - 
   (4*A^2*xi*G2[38])/9 - (1195*A^2*G2[39])/324 + (503*A^2*xi*G2[39])/324 - 
   (131*A^2*xi^2*G2[39])/243 + (A^2*G2[40])/2 + (5*A^2*xi*G2[40])/18 + 
   (2*A^2*G2[41])/9 + (2*A^2*xi*G2[41])/9 + (5*A^2*G2[42])/54 - 
   (5*A^2*xi*G2[42])/54 + (A^2*G2[43])/18 - (A^2*xi*G2[43])/18, 
 f[44] -> (-4*A)/9 - (443*A^2)/54 + (2*A*C01)/9 - (3041*A^2*C01)/162 + 
   (178*A^2*C02)/27 - (229*A^2*log2)/54 + (40*A^2*nf)/81 + 
   (4*A^2*C01*nf)/81 + (4*A*xi)/9 + (425*A^2*xi)/54 - (2*A*C01*xi)/9 + 
   (3853*A^2*C01*xi)/162 - (389*A^2*C02*xi)/27 + (9*A^2*log2*xi)/2 + 
   (43*A^2*xi^2)/27 - (478*A^2*C01*xi^2)/81 + (634*A^2*C02*xi^2)/243 - 
   (82*A^2*log2*xi^2)/81 - (A^2*G1eps[1])/9 + (A^2*xi*G1eps[1])/9 - 
   (A^2*G1eps[2])/9 + (A^2*xi*G1eps[2])/9 + (A^2*G1eps[3])/9 - 
   (A^2*xi*G1eps[3])/9 - (62*A^2*G1eps[4])/27 + (4*A^2*nf*G1eps[4])/27 + 
   (11*A^2*xi*G1eps[4])/27 + (7*A^2*xi^2*G1eps[4])/9 - (2*A^2*xi*G2[1])/9 - 
   (79*A^2*G2[2])/9 + (71*A^2*xi*G2[2])/9 - (20*A^2*xi^2*G2[2])/9 + 
   (85*A^2*G2[3])/27 - (109*A^2*xi*G2[3])/27 + (2*A^2*xi^2*G2[3])/3 - 
   (26*A^2*G2[4])/27 + (26*A^2*xi*G2[4])/27 - (71*A^2*G2[5])/27 + 
   (101*A^2*xi*G2[5])/27 - (2*A^2*xi^2*G2[5])/3 + (32*A^2*G2[6])/9 - 
   (178*A^2*xi*G2[6])/27 + (280*A^2*xi^2*G2[6])/243 + (4*A^2*xi*G2[7])/9 - 
   (4*A^2*G2[8])/27 + (16*A^2*xi*G2[8])/27 + (79*A^2*G2[9])/9 - 
   (79*A^2*xi*G2[9])/9 + (20*A^2*xi^2*G2[9])/9 - (A^2*G2[10])/3 - 
   (A^2*xi*G2[10])/3 - (A^2*G2[11])/9 + (A^2*xi^2*G2[11])/9 + 
   (5*A^2*G2[12])/18 + (23*A^2*xi*G2[12])/36 - (A^2*G2[13])/9 - 
   (2*A^2*xi*G2[13])/9 + (10*A^2*G2[14])/27 - (5*A^2*G2[15])/18 - 
   (23*A^2*xi*G2[15])/36 + (2*A^2*G2[16])/9 - A^2*xi*G2[16] + 
   (662*A^2*G2[17])/81 - (4*A^2*nf*G2[17])/27 - (2453*A^2*xi*G2[17])/324 + 
   (101*A^2*xi^2*G2[17])/81 + (10*A^2*G2[18])/27 + (26*A^2*xi*G2[18])/27 + 
   (23*A^2*G2[19])/162 + (121*A^2*xi*G2[19])/162 + (8*A^2*xi^2*G2[19])/81 - 
   (A^2*G2[20])/162 + (809*A^2*xi*G2[20])/324 - (2*A^2*xi^2*G2[20])/27 - 
   (5*A^2*G2[21])/9 - (10*A^2*xi*G2[21])/9 - (14*A^2*G2[22])/9 - 
   2*A^2*xi*G2[22] + (8*A^2*G2[23])/9 + (4*A^2*xi*G2[23])/3 + 
   (250*A^2*G2[24])/27 - (382*A^2*xi*G2[24])/27 + (8*A^2*xi^2*G2[24])/3 + 
   (10*A^2*G2[25])/27 + (8*A^2*xi*G2[25])/27 - (29*A^2*G2[26])/6 + 
   (35*A^2*xi*G2[26])/6 - (4*A^2*xi^2*G2[26])/3 - (121*A^2*G2[27])/54 + 
   (523*A^2*xi*G2[27])/54 - (4*A^2*xi^2*G2[27])/3 - (106*A^2*G2[28])/27 + 
   (202*A^2*xi*G2[28])/27 - (4*A^2*xi^2*G2[28])/3 + (106*A^2*G2[30])/27 - 
   (202*A^2*xi*G2[30])/27 + (4*A^2*xi^2*G2[30])/3 + (4*A^2*G2[31])/27 + 
   (8*A^2*xi*G2[31])/27 - (4*A^2*G2[32])/27 - (8*A^2*xi*G2[32])/27 - 
   (17*A^2*G2[33])/27 - (19*A^2*xi*G2[33])/27 - (14*A^2*G2[34])/9 - 
   (10*A^2*xi*G2[34])/9 + (125*A^2*G2[36])/54 - (A^2*xi*G2[36])/6 + 
   (62*A^2*xi^2*G2[36])/243 + (A^2*G2[37])/3 + (A^2*xi*G2[37])/3 + 
   (4*A^2*G2[38])/3 + (8*A^2*xi*G2[38])/9 + (245*A^2*G2[39])/54 - 
   (181*A^2*xi*G2[39])/54 + (262*A^2*xi^2*G2[39])/243 - A^2*G2[40] - 
   (5*A^2*xi*G2[40])/9 - (A^2*G2[41])/3 - (5*A^2*xi*G2[41])/9 - 
   (5*A^2*G2[42])/27 + (5*A^2*xi*G2[42])/27 - (A^2*G2[43])/9 + 
   (A^2*xi*G2[43])/9, f[45] -> (2*A)/9 - (77*A^2)/54 - (A*C01)/9 + 
   (7237*A^2*C01)/648 - (119*A^2*C02)/27 + (187*A^2*log2)/108 - 
   (20*A^2*nf)/81 - (2*A^2*C01*nf)/81 - (2*A*xi)/9 - (89*A^2*xi)/27 + 
   (A*C01*xi)/9 - (7625*A^2*C01*xi)/648 + (41*A^2*C02*xi)/6 - 
   (79*A^2*log2*xi)/36 - (43*A^2*xi^2)/54 + (239*A^2*C01*xi^2)/81 - 
   (317*A^2*C02*xi^2)/243 + (41*A^2*log2*xi^2)/81 + (31*A^2*G1eps[4])/27 - 
   (2*A^2*nf*G1eps[4])/27 - (11*A^2*xi*G1eps[4])/54 - 
   (7*A^2*xi^2*G1eps[4])/18 - (2*A^2*G2[1])/3 + (A^2*xi*G2[1])/9 + 
   (47*A^2*G2[2])/18 - (67*A^2*xi*G2[2])/18 + (10*A^2*xi^2*G2[2])/9 - 
   (46*A^2*G2[3])/27 + (55*A^2*xi*G2[3])/27 - (A^2*xi^2*G2[3])/3 + 
   (13*A^2*G2[4])/27 - (13*A^2*xi*G2[4])/27 + (5*A^2*G2[5])/9 - 
   (17*A^2*xi*G2[5])/9 + (A^2*xi^2*G2[5])/3 - (77*A^2*G2[6])/27 + 
   (10*A^2*xi*G2[6])/3 - (140*A^2*xi^2*G2[6])/243 + (8*A^2*G2[7])/9 - 
   (2*A^2*xi*G2[7])/9 + (20*A^2*G2[8])/27 - (8*A^2*xi*G2[8])/27 - 
   (25*A^2*G2[9])/6 + (25*A^2*xi*G2[9])/6 - (10*A^2*xi^2*G2[9])/9 + 
   (A^2*G2[10])/6 + (A^2*xi*G2[10])/6 + (A^2*G2[11])/72 + 
   (A^2*xi*G2[11])/72 - (A^2*xi^2*G2[11])/18 + (53*A^2*G2[12])/72 - 
   (3*A^2*xi*G2[12])/8 - (4*A^2*G2[13])/9 + (A^2*xi*G2[13])/9 - 
   (5*A^2*G2[14])/27 - (53*A^2*G2[15])/72 + (3*A^2*xi*G2[15])/8 - 
   (23*A^2*G2[16])/18 + (A^2*xi*G2[16])/2 - (1859*A^2*G2[17])/648 + 
   (2*A^2*nf*G2[17])/27 + (2489*A^2*xi*G2[17])/648 - 
   (101*A^2*xi^2*G2[17])/162 + (71*A^2*G2[18])/54 - (29*A^2*xi*G2[18])/54 + 
   (22*A^2*G2[19])/81 - (34*A^2*xi*G2[19])/81 - (4*A^2*xi^2*G2[19])/81 + 
   (1613*A^2*G2[20])/648 - (851*A^2*xi*G2[20])/648 + (A^2*xi^2*G2[20])/27 - 
   (11*A^2*G2[21])/9 + (2*A^2*xi*G2[21])/3 + (7*A^2*G2[22])/9 + 
   A^2*xi*G2[22] - (4*A^2*G2[23])/9 - (2*A^2*xi*G2[23])/3 - 
   (139*A^2*G2[24])/27 + (193*A^2*xi*G2[24])/27 - (4*A^2*xi^2*G2[24])/3 - 
   (17*A^2*G2[25])/27 - (4*A^2*xi*G2[25])/27 + (253*A^2*G2[26])/108 - 
   (319*A^2*xi*G2[26])/108 + (2*A^2*xi^2*G2[26])/3 + (377*A^2*G2[27])/108 - 
   (527*A^2*xi*G2[27])/108 + (2*A^2*xi^2*G2[27])/3 + (28*A^2*G2[28])/9 - 
   (34*A^2*xi*G2[28])/9 + (2*A^2*xi^2*G2[28])/3 - (28*A^2*G2[30])/9 + 
   (34*A^2*xi*G2[30])/9 - (2*A^2*xi^2*G2[30])/3 + (22*A^2*G2[31])/27 - 
   (4*A^2*xi*G2[31])/27 - (22*A^2*G2[32])/27 + (4*A^2*xi*G2[32])/27 + 
   (34*A^2*G2[33])/27 + (8*A^2*xi*G2[33])/27 + (7*A^2*G2[34])/9 + 
   (5*A^2*xi*G2[34])/9 - (97*A^2*G2[36])/36 + (11*A^2*xi*G2[36])/108 - 
   (31*A^2*xi^2*G2[36])/243 - (A^2*G2[37])/6 - (A^2*xi*G2[37])/6 - 
   (2*A^2*G2[38])/3 - (4*A^2*xi*G2[38])/9 - (101*A^2*G2[39])/108 + 
   (59*A^2*xi*G2[39])/36 - (131*A^2*xi^2*G2[39])/243 + (A^2*G2[40])/2 + 
   (5*A^2*xi*G2[40])/18 + (2*A^2*G2[41])/9 + (2*A^2*xi*G2[41])/9 + 
   (5*A^2*G2[42])/54 - (5*A^2*xi*G2[42])/54 + (A^2*G2[43])/18 - 
   (A^2*xi*G2[43])/18, f[46] -> (64*A^2)/9 + (439*A^2*C01)/72 - 
   (547*A^2*C02)/81 + (17*A^2*log2)/54 - (77*A^2*C01*xi)/72 + 
   (47*A^2*C02*xi)/81 - (A^2*log2*xi)/54 - 2*A^2*G2[2] + (8*A^2*xi*G2[2])/3 - 
   (10*A^2*xi^2*G2[2])/9 - (37*A^2*G2[3])/54 + (5*A^2*xi*G2[3])/54 + 
   (37*A^2*G2[5])/54 - (5*A^2*xi*G2[5])/54 - (172*A^2*G2[6])/81 + 
   (8*A^2*xi*G2[6])/81 + 2*A^2*G2[9] - (8*A^2*xi*G2[9])/3 + 
   (10*A^2*xi^2*G2[9])/9 - (2*A^2*G2[10])/3 - (A^2*G2[12])/18 - 
   (A^2*xi*G2[12])/18 + (4*A^2*G2[13])/9 + (A^2*G2[15])/18 + 
   (A^2*xi*G2[15])/18 - (115*A^2*G2[17])/54 + (17*A^2*xi*G2[17])/54 - 
   (A^2*G2[18])/18 - (A^2*xi*G2[18])/18 + (17*A^2*G2[19])/54 + 
   (A^2*xi*G2[19])/18 - (A^2*G2[20])/18 - (7*A^2*xi*G2[20])/54 + 
   (A^2*G2[21])/9 + (A^2*xi*G2[21])/9 - (32*A^2*G2[22])/9 + 
   (20*A^2*G2[23])/9 - (86*A^2*G2[24])/27 + (10*A^2*xi*G2[24])/27 + 
   (8*A^2*G2[25])/9 + (10*A^2*G2[26])/27 - (5*A^2*xi*G2[26])/27 + 
   (148*A^2*G2[27])/27 - (5*A^2*xi*G2[27])/27 + (61*A^2*G2[28])/27 - 
   (5*A^2*xi*G2[28])/27 - (61*A^2*G2[30])/27 + (5*A^2*xi*G2[30])/27 - 
   (16*A^2*G2[33])/9 - (8*A^2*G2[34])/3 + (407*A^2*G2[36])/162 - 
   (25*A^2*xi*G2[36])/162 + (2*A^2*G2[37])/3 + (20*A^2*G2[38])/9 + 
   (271*A^2*G2[39])/162 + (55*A^2*xi*G2[39])/162 - (14*A^2*G2[40])/9 - 
   (8*A^2*G2[41])/9, f[47] -> (2*A)/9 - (329*A^2)/54 - (A*C01)/9 - 
   (593*A^2*C01)/648 + (7*A^2*C02)/9 + (307*A^2*log2)/108 - (20*A^2*nf)/81 - 
   (2*A^2*C01*nf)/81 - (2*A*xi)/9 - (89*A^2*xi)/27 + (A*C01*xi)/9 - 
   (7019*A^2*C01*xi)/648 + (413*A^2*C02*xi)/54 - (119*A^2*log2*xi)/36 - 
   (43*A^2*xi^2)/54 + (559*A^2*C01*xi^2)/162 - (395*A^2*C02*xi^2)/243 + 
   (65*A^2*log2*xi^2)/81 + (31*A^2*G1eps[4])/27 - (2*A^2*nf*G1eps[4])/27 - 
   (11*A^2*xi*G1eps[4])/54 - (7*A^2*xi^2*G1eps[4])/18 - (A^2*xi*G2[1])/3 + 
   (29*A^2*G2[2])/18 - (85*A^2*xi*G2[2])/18 + 2*A^2*xi^2*G2[2] - 
   (35*A^2*G2[3])/27 + (68*A^2*xi*G2[3])/27 - (4*A^2*xi^2*G2[3])/9 + 
   (13*A^2*G2[4])/27 - (13*A^2*xi*G2[4])/27 + (16*A^2*G2[5])/27 - 
   (64*A^2*xi*G2[5])/27 + (4*A^2*xi^2*G2[5])/9 - (4*A^2*G2[6])/27 + 
   (83*A^2*xi*G2[6])/27 - (200*A^2*xi^2*G2[6])/243 + (2*A^2*xi*G2[7])/9 + 
   (2*A^2*G2[8])/27 - (2*A^2*xi*G2[8])/27 - (37*A^2*G2[9])/18 + 
   (89*A^2*xi*G2[9])/18 - 2*A^2*xi^2*G2[9] + (5*A^2*G2[10])/6 - 
   (A^2*xi*G2[10])/18 + (35*A^2*G2[11])/72 - (37*A^2*xi*G2[11])/72 + 
   (A^2*xi^2*G2[11])/18 - (7*A^2*G2[12])/72 - (17*A^2*xi*G2[12])/72 + 
   (A^2*G2[13])/6 - (A^2*xi*G2[13])/6 - (5*A^2*G2[14])/27 + 
   (7*A^2*G2[15])/72 + (17*A^2*xi*G2[15])/72 - (A^2*G2[16])/6 + 
   (A^2*xi*G2[16])/6 - (275*A^2*G2[17])/648 + (2*A^2*nf*G2[17])/27 + 
   (2411*A^2*xi*G2[17])/648 - (131*A^2*xi^2*G2[17])/162 - (7*A^2*G2[18])/54 - 
   (11*A^2*xi*G2[18])/54 - (47*A^2*G2[19])/81 + (20*A^2*xi*G2[19])/81 - 
   (4*A^2*xi^2*G2[19])/81 + (653*A^2*G2[20])/648 - (1145*A^2*xi*G2[20])/648 + 
   (5*A^2*xi^2*G2[20])/27 + (A^2*G2[21])/9 + (5*A^2*xi*G2[21])/9 + 
   (11*A^2*G2[22])/3 - (A^2*xi*G2[22])/9 - 2*A^2*G2[23] - 
   (17*A^2*G2[24])/27 + (191*A^2*xi*G2[24])/27 - (16*A^2*xi^2*G2[24])/9 - 
   (35*A^2*G2[25])/27 - (4*A^2*xi*G2[25])/27 + (43*A^2*G2[26])/36 - 
   (145*A^2*xi*G2[26])/36 + (8*A^2*xi^2*G2[26])/9 - (359*A^2*G2[27])/108 - 
   (511*A^2*xi*G2[27])/108 + (8*A^2*xi^2*G2[27])/9 - (10*A^2*G2[28])/27 - 
   (116*A^2*xi*G2[28])/27 + (8*A^2*xi^2*G2[28])/9 + (10*A^2*G2[30])/27 + 
   (116*A^2*xi*G2[30])/27 - (8*A^2*xi^2*G2[30])/9 + (10*A^2*G2[31])/27 - 
   (4*A^2*xi*G2[31])/27 - (10*A^2*G2[32])/27 + (4*A^2*xi*G2[32])/27 + 
   (70*A^2*G2[33])/27 + (8*A^2*xi*G2[33])/27 + (29*A^2*G2[34])/9 + 
   (7*A^2*xi*G2[34])/9 - (493*A^2*G2[36])/108 + (43*A^2*xi*G2[36])/36 - 
   (79*A^2*xi^2*G2[36])/243 - (5*A^2*G2[37])/6 + (A^2*xi*G2[37])/18 - 
   2*A^2*G2[38] - (61*A^2*G2[39])/36 + (295*A^2*xi*G2[39])/108 - 
   (137*A^2*xi^2*G2[39])/243 + (7*A^2*G2[40])/6 + (A^2*xi*G2[40])/18 + 
   (10*A^2*G2[41])/9 + (2*A^2*xi*G2[41])/9 + (4*A^2*G2[42])/27 - 
   (4*A^2*xi*G2[42])/27 + (A^2*G2[43])/18 - (A^2*xi*G2[43])/18, f[48] -> 0, 
 f[49] -> -A/2 - (9581*A^2)/432 + (A*C01)/9 + (4991*A^2*C01)/2592 + 
   (253*A^2*C02)/162 - (5*A^2*log2)/24 + (589*A^2*nf)/648 + 
   (2*A^2*C01*nf)/81 - (127*A^2*xi)/54 - (2429*A^2*C01*xi)/2592 + 
   (7*A^2*C02*xi)/36 + (11*A^2*log2*xi)/216 - (A^2*G1eps[1])/18 + 
   (A^2*xi*G1eps[1])/18 - (A^2*xi*G1eps[2])/18 + 2*A^2*G1eps[3] - 
   (A^2*nf*G1eps[3])/9 + (11*A^2*xi*G1eps[3])/18 - (35*A^2*G1eps[4])/27 + 
   (2*A^2*nf*G1eps[4])/27 - (A^2*xi*G1eps[4])/3 - (7*A^2*G2[1])/54 + 
   (11*A^2*G2[2])/18 - (5*A^2*xi*G2[2])/18 - (A^2*xi^2*G2[2])/3 + 
   (7*A^2*G2[3])/6 + (A^2*xi*G2[3])/54 - (22*A^2*G2[4])/27 - 
   (47*A^2*G2[5])/54 - (A^2*xi*G2[5])/54 + (38*A^2*G2[6])/81 + 
   (A^2*xi*G2[6])/54 + (A^2*G2[7])/9 + (A^2*G2[8])/27 - (5*A^2*G2[9])/6 + 
   (5*A^2*xi*G2[9])/18 + (A^2*xi^2*G2[9])/3 + (A^2*G2[10])/6 - 
   (25*A^2*G2[11])/432 - (A^2*xi*G2[11])/48 - (29*A^2*G2[12])/216 + 
   (A^2*xi*G2[12])/72 + (29*A^2*G2[15])/216 - (A^2*xi*G2[15])/72 + 
   (5*A^2*G2[16])/27 + (83*A^2*G2[17])/108 - (2*A^2*nf*G2[17])/27 + 
   (61*A^2*xi*G2[17])/108 - (19*A^2*G2[18])/72 + (A^2*xi*G2[18])/72 - 
   (25*A^2*G2[19])/108 + (A^2*xi*G2[19])/12 - (25*A^2*G2[20])/36 + 
   (13*A^2*xi*G2[20])/108 + (29*A^2*G2[21])/108 - (A^2*xi*G2[21])/36 + 
   (8*A^2*G2[22])/9 - (5*A^2*G2[23])/9 + (32*A^2*G2[24])/27 + 
   (2*A^2*xi*G2[24])/27 - (5*A^2*G2[25])/18 - (37*A^2*G2[26])/108 - 
   (A^2*xi*G2[26])/27 - (139*A^2*G2[27])/108 - (A^2*xi*G2[27])/27 - 
   (35*A^2*G2[28])/54 - (A^2*xi*G2[28])/27 + (35*A^2*G2[30])/54 + 
   (A^2*xi*G2[30])/27 + (A^2*G2[31])/9 - (A^2*G2[32])/9 + 
   (11*A^2*G2[33])/18 - (A^2*xi*G2[33])/18 + (2*A^2*G2[34])/3 - 
   (341*A^2*G2[36])/324 + (7*A^2*xi*G2[36])/108 - (A^2*G2[37])/6 - 
   (5*A^2*G2[38])/9 + (65*A^2*G2[39])/324 + (A^2*xi*G2[39])/36 + 
   (7*A^2*G2[40])/18 + (5*A^2*G2[41])/4 - (A^2*nf*G2[41])/18 + 
   (5*A^2*xi*G2[41])/18, f[50] -> (-2*A)/9 - (155*A^2)/9 - 
   (235*A^2*C01)/324 + (191*A^2*C02)/27 - (17*A^2*log2)/18 + (38*A^2*nf)/81 - 
   (A^2*C01*nf)/9 - (2*A^2*xi)/3 - (353*A^2*C01*xi)/324 + 
   (14*A^2*C02*xi)/27 - (A^2*log2*xi)/18 - (2*A^2*G2[1])/27 + 
   (13*A^2*G2[2])/3 - (7*A^2*xi*G2[2])/3 - (4*A^2*xi^2*G2[2])/3 + 
   (64*A^2*G2[3])/27 + (2*A^2*xi*G2[3])/27 - (A^2*G2[4])/3 - 
   (137*A^2*G2[5])/54 - (2*A^2*xi*G2[5])/27 + (68*A^2*G2[6])/27 + 
   (4*A^2*xi*G2[6])/27 - (43*A^2*G2[9])/9 + (7*A^2*xi*G2[9])/3 + 
   (4*A^2*xi^2*G2[9])/3 + (2*A^2*G2[10])/3 - (5*A^2*G2[11])/108 + 
   (A^2*xi*G2[11])/36 - (19*A^2*G2[12])/54 - (35*A^2*G2[13])/27 + 
   (19*A^2*G2[15])/54 + (10*A^2*G2[16])/27 + (76*A^2*G2[17])/81 + 
   (4*A^2*xi*G2[17])/9 - (4*A^2*G2[18])/9 - (119*A^2*G2[19])/162 + 
   (5*A^2*xi*G2[19])/54 - (85*A^2*G2[20])/81 + (7*A^2*xi*G2[20])/54 + 
   (10*A^2*G2[21])/27 + (32*A^2*G2[22])/9 - (20*A^2*G2[23])/9 + 
   (142*A^2*G2[24])/27 + (8*A^2*xi*G2[24])/27 - (26*A^2*G2[25])/27 - 
   (14*A^2*G2[26])/9 - (4*A^2*xi*G2[26])/27 - (164*A^2*G2[27])/27 - 
   (4*A^2*xi*G2[27])/27 - (85*A^2*G2[28])/27 - (4*A^2*xi*G2[28])/27 + 
   (85*A^2*G2[30])/27 + (4*A^2*xi*G2[30])/27 + (4*A^2*G2[31])/27 - 
   (4*A^2*G2[32])/27 + (52*A^2*G2[33])/27 + (8*A^2*G2[34])/3 - 
   (163*A^2*G2[36])/54 + (7*A^2*xi*G2[36])/54 - (2*A^2*G2[37])/3 - 
   (20*A^2*G2[38])/9 - (7*A^2*G2[39])/54 + (A^2*xi*G2[39])/54 + 
   (14*A^2*G2[40])/9 + (8*A^2*G2[41])/9, 
 f[51] -> -A/9 - (605*A^2)/54 - (A*C01)/9 - (2821*A^2*C01)/216 + 
   (55*A^2*C02)/9 - (203*A^2*log2)/108 + (19*A^2*nf)/81 + (4*A^2*C01*nf)/81 - 
   (14*A^2*xi)/9 - (A*C01*xi)/9 + (703*A^2*C01*xi)/648 - (17*A^2*C02*xi)/18 + 
   (47*A^2*log2*xi)/36 - (29*A^2*C01*xi^2)/36 + (44*A^2*C02*xi^2)/81 - 
   (8*A^2*log2*xi^2)/27 + (10*A^2*G1eps[4])/9 - (2*A^2*nf*G1eps[4])/27 + 
   (41*A^2*xi*G1eps[4])/54 + (7*A^2*xi^2*G1eps[4])/18 - (8*A^2*G2[1])/27 - 
   (4*A^2*xi*G2[1])/27 - (23*A^2*G2[2])/18 - (A^2*xi*G2[2])/2 - 
   (10*A^2*xi^2*G2[2])/9 + (65*A^2*G2[3])/36 - (41*A^2*xi*G2[3])/36 + 
   (5*A^2*xi^2*G2[3])/27 + (13*A^2*G2[4])/27 + (13*A^2*xi*G2[4])/27 - 
   (179*A^2*G2[5])/108 + (103*A^2*xi*G2[5])/108 - (5*A^2*xi^2*G2[5])/27 + 
   (64*A^2*G2[6])/27 - (28*A^2*xi*G2[6])/27 + (26*A^2*xi^2*G2[6])/81 + 
   (4*A^2*G2[7])/9 + (2*A^2*xi*G2[7])/9 + (8*A^2*G2[8])/27 + 
   (8*A^2*xi*G2[8])/27 + (7*A^2*G2[9])/18 - (7*A^2*xi*G2[9])/18 + 
   (10*A^2*xi^2*G2[9])/9 + (5*A^2*G2[10])/9 + (2*A^2*xi*G2[10])/9 + 
   (7*A^2*G2[11])/24 + (119*A^2*xi*G2[11])/216 - (5*A^2*G2[12])/72 + 
   (143*A^2*xi*G2[12])/216 - (A^2*xi^2*G2[12])/18 - (7*A^2*G2[13])/6 - 
   (A^2*xi*G2[13])/2 + (5*A^2*G2[15])/72 - (143*A^2*xi*G2[15])/216 + 
   (A^2*xi^2*G2[15])/18 + (A^2*G2[16])/18 - (7*A^2*xi*G2[16])/54 + 
   (2179*A^2*G2[17])/648 + (2*A^2*nf*G2[17])/27 - (133*A^2*xi*G2[17])/216 - 
   (A^2*xi^2*G2[17])/9 - (A^2*G2[18])/2 + (A^2*xi*G2[18])/9 - 
   (A^2*xi^2*G2[18])/18 - (137*A^2*G2[19])/324 + (37*A^2*xi*G2[19])/108 - 
   (2*A^2*xi^2*G2[19])/27 + (23*A^2*G2[20])/648 + (367*A^2*xi*G2[20])/216 - 
   (17*A^2*xi^2*G2[20])/54 - (A^2*G2[21])/9 - (38*A^2*xi*G2[21])/27 + 
   (A^2*xi^2*G2[21])/9 + (8*A^2*G2[22])/3 + (8*A^2*xi*G2[22])/9 - 
   (14*A^2*G2[23])/9 - (4*A^2*xi*G2[23])/9 + (167*A^2*G2[24])/27 - 
   (65*A^2*xi*G2[24])/27 + (20*A^2*xi^2*G2[24])/27 - (19*A^2*G2[25])/27 - 
   (A^2*xi*G2[25])/9 - (19*A^2*G2[26])/9 + (77*A^2*xi*G2[26])/54 - 
   (10*A^2*xi^2*G2[26])/27 - (115*A^2*G2[27])/27 + (95*A^2*xi*G2[27])/54 - 
   (10*A^2*xi^2*G2[27])/27 - (145*A^2*G2[28])/54 + (89*A^2*xi*G2[28])/54 - 
   (10*A^2*xi^2*G2[28])/27 + (145*A^2*G2[30])/54 - (89*A^2*xi*G2[30])/54 + 
   (10*A^2*xi^2*G2[30])/27 + (14*A^2*G2[31])/27 + (2*A^2*xi*G2[31])/9 - 
   (14*A^2*G2[32])/27 - (2*A^2*xi*G2[32])/9 + (38*A^2*G2[33])/27 + 
   (2*A^2*xi*G2[33])/9 + (4*A^2*G2[34])/3 - (283*A^2*G2[36])/108 - 
   (179*A^2*xi*G2[36])/108 + (10*A^2*xi^2*G2[36])/81 - (5*A^2*G2[37])/9 - 
   (2*A^2*xi*G2[37])/9 - (14*A^2*G2[38])/9 - (4*A^2*xi*G2[38])/9 + 
   (125*A^2*G2[39])/108 - (107*A^2*xi*G2[39])/108 + (20*A^2*xi^2*G2[39])/81 + 
   A^2*G2[40] + (2*A^2*xi*G2[40])/9 + (4*A^2*G2[41])/9 + (2*A^2*G2[42])/9 + 
   (A^2*xi*G2[42])/3 + (A^2*G2[43])/2 + (5*A^2*xi*G2[43])/6, 
 f[52] -> (-118*A^2)/27 - (905*A^2*C01)/216 + (253*A^2*C02)/54 - 
   (A^2*log2)/4 - (7*A^2*xi)/27 - (49*A^2*C01*xi)/648 - (4*A^2*C02*xi)/81 - 
   (A^2*log2*xi)/36 - (2*A^2*G1eps[4])/27 - (2*A^2*xi*G1eps[4])/27 + 
   (A^2*G2[1])/9 + (7*A^2*G2[2])/2 - (7*A^2*xi*G2[2])/18 - 
   (11*A^2*xi^2*G2[2])/9 + (11*A^2*G2[3])/108 - (A^2*xi*G2[3])/36 - 
   (35*A^2*G2[5])/108 + (A^2*xi*G2[5])/36 + 2*A^2*G2[6] - (A^2*xi*G2[6])/81 - 
   (2*A^2*G2[8])/9 - (7*A^2*G2[9])/2 + (7*A^2*xi*G2[9])/18 + 
   (11*A^2*xi^2*G2[9])/9 + (7*A^2*G2[10])/9 - (5*A^2*G2[11])/72 + 
   (A^2*xi*G2[11])/24 - (A^2*G2[12])/3 + (A^2*xi*G2[12])/18 - 
   (4*A^2*G2[13])/27 + (A^2*G2[15])/3 - (A^2*xi*G2[15])/18 + 
   (4*A^2*G2[16])/9 + (43*A^2*G2[17])/36 + (13*A^2*xi*G2[17])/108 - 
   (7*A^2*G2[18])/18 + (A^2*xi*G2[18])/18 - (49*A^2*G2[19])/108 + 
   (7*A^2*xi*G2[19])/108 - (25*A^2*G2[20])/36 + (19*A^2*xi*G2[20])/108 + 
   (A^2*G2[21])/3 - (A^2*xi*G2[21])/9 + (32*A^2*G2[22])/9 - 2*A^2*G2[23] + 
   (73*A^2*G2[24])/27 - (A^2*xi*G2[24])/9 - (5*A^2*G2[25])/9 + 
   (13*A^2*G2[26])/27 + (A^2*xi*G2[26])/18 - (98*A^2*G2[27])/27 + 
   (A^2*xi*G2[27])/18 - (55*A^2*G2[28])/54 + (A^2*xi*G2[28])/18 + 
   (55*A^2*G2[30])/54 - (A^2*xi*G2[30])/18 + (2*A^2*G2[31])/9 - 
   (2*A^2*G2[32])/9 + (10*A^2*G2[33])/9 + (4*A^2*G2[34])/3 - 
   (103*A^2*G2[36])/36 + (49*A^2*xi*G2[36])/324 - (7*A^2*G2[37])/9 - 
   2*A^2*G2[38] - (193*A^2*G2[39])/108 - (67*A^2*xi*G2[39])/324 + 
   (11*A^2*G2[40])/9 + (4*A^2*G2[41])/9, 
 f[53] -> -A/9 - (473*A^2)/54 - (253*A^2*C01)/432 + (263*A^2*C02)/54 - 
   (155*A^2*log2)/108 + (19*A^2*nf)/81 - (2*A^2*C01*nf)/27 - (A^2*xi)/3 - 
   (847*A^2*C01*xi)/1296 + (5*A^2*C02*xi)/18 - (A^2*log2*xi)/12 + 
   (A^2*G1eps[4])/9 - (A^2*xi*G1eps[4])/27 - (A^2*G2[1])/27 + 
   (7*A^2*G2[2])/9 - (7*A^2*xi*G2[2])/3 - (2*A^2*xi^2*G2[2])/3 + 
   (113*A^2*G2[3])/54 + (A^2*xi*G2[3])/18 - (137*A^2*G2[5])/54 - 
   (A^2*xi*G2[5])/18 + (58*A^2*G2[6])/27 + (A^2*xi*G2[6])/9 - A^2*G2[9] + 
   (7*A^2*xi*G2[9])/3 + (2*A^2*xi^2*G2[9])/3 + (A^2*G2[10])/3 - 
   (A^2*G2[11])/27 - (17*A^2*G2[12])/54 - (A^2*xi*G2[12])/36 - 
   (17*A^2*G2[13])/9 + (17*A^2*G2[15])/54 + (A^2*xi*G2[15])/36 + 
   (5*A^2*G2[16])/27 + (89*A^2*G2[17])/81 + (31*A^2*xi*G2[17])/108 - 
   (13*A^2*G2[18])/36 - (A^2*xi*G2[18])/36 - (35*A^2*G2[19])/81 + 
   (A^2*xi*G2[19])/18 - (68*A^2*G2[20])/81 - (A^2*xi*G2[20])/36 + 
   (25*A^2*G2[21])/54 + (A^2*xi*G2[21])/18 + (16*A^2*G2[22])/9 - 
   (10*A^2*G2[23])/9 + (128*A^2*G2[24])/27 + (2*A^2*xi*G2[24])/9 - 
   (13*A^2*G2[25])/27 - (11*A^2*G2[26])/6 - (A^2*xi*G2[26])/9 - 
   (221*A^2*G2[27])/54 - (A^2*xi*G2[27])/9 - (71*A^2*G2[28])/27 - 
   (A^2*xi*G2[28])/9 + (71*A^2*G2[30])/27 + (A^2*xi*G2[30])/9 + 
   (2*A^2*G2[31])/27 - (2*A^2*G2[32])/27 + (26*A^2*G2[33])/27 + 
   (4*A^2*G2[34])/3 - (28*A^2*G2[36])/27 + (A^2*xi*G2[36])/9 - 
   (A^2*G2[37])/3 - (10*A^2*G2[38])/9 + (14*A^2*G2[39])/27 + 
   (7*A^2*G2[40])/9 + (4*A^2*G2[41])/9, 
 f[54] -> (-2*A)/9 - (439*A^2)/27 + (623*A^2*C01)/324 + (1453*A^2*C02)/324 - 
   (203*A^2*log2)/216 + (38*A^2*nf)/81 - (A^2*C01*nf)/9 - (29*A^2*xi)/54 - 
   (659*A^2*C01*xi)/648 + (11*A^2*C02*xi)/18 - (11*A^2*log2*xi)/216 - 
   (A^2*G1eps[4])/54 + (A^2*xi*G1eps[4])/54 - (7*A^2*G2[1])/54 + 
   (2*A^2*G2[2])/3 - (22*A^2*xi*G2[2])/9 - A^2*xi^2*G2[2] + 
   (56*A^2*G2[3])/27 + (5*A^2*xi*G2[3])/54 - (A^2*G2[4])/3 - 
   (127*A^2*G2[5])/54 - (5*A^2*xi*G2[5])/54 + (151*A^2*G2[6])/81 + 
   (11*A^2*xi*G2[6])/54 + (2*A^2*G2[7])/9 + (A^2*G2[8])/9 - 
   (10*A^2*G2[9])/9 + (22*A^2*xi*G2[9])/9 + A^2*xi^2*G2[9] + (A^2*G2[10])/2 - 
   (41*A^2*G2[11])/432 - (A^2*xi*G2[11])/48 - (8*A^2*G2[12])/27 - 
   (A^2*xi*G2[12])/36 - (13*A^2*G2[13])/9 + (8*A^2*G2[15])/27 + 
   (A^2*xi*G2[15])/36 + (4*A^2*G2[16])/27 + (293*A^2*G2[17])/648 + 
   (73*A^2*xi*G2[17])/216 - (13*A^2*G2[18])/36 - (A^2*xi*G2[18])/36 - 
   (77*A^2*G2[19])/162 + (4*A^2*xi*G2[19])/27 - (539*A^2*G2[20])/648 - 
   (A^2*xi*G2[20])/8 + (23*A^2*G2[21])/54 + (A^2*xi*G2[21])/18 + 
   (8*A^2*G2[22])/3 - (5*A^2*G2[23])/3 + (103*A^2*G2[24])/27 + 
   (10*A^2*xi*G2[24])/27 - (43*A^2*G2[25])/54 - (13*A^2*G2[26])/12 - 
   (5*A^2*xi*G2[26])/27 - (455*A^2*G2[27])/108 - (5*A^2*xi*G2[27])/27 - 
   (58*A^2*G2[28])/27 - (5*A^2*xi*G2[28])/27 + (58*A^2*G2[30])/27 + 
   (5*A^2*xi*G2[30])/27 + (7*A^2*G2[31])/27 - (7*A^2*G2[32])/27 + 
   (43*A^2*G2[33])/27 + 2*A^2*G2[34] - (329*A^2*G2[36])/162 + 
   (7*A^2*xi*G2[36])/54 - (A^2*G2[37])/2 - (5*A^2*G2[38])/3 - 
   (32*A^2*G2[39])/81 + (A^2*xi*G2[39])/18 + (7*A^2*G2[40])/6 + 
   (2*A^2*G2[41])/3, f[55] -> (-133*A^2)/27 - (4925*A^2*C01)/1296 + 
   (581*A^2*C02)/324 - (7*A^2*log2)/8 - (7*A^2*xi)/54 - 
   (145*A^2*C01*xi)/1296 + (A^2*C02*xi)/18 - (13*A^2*log2*xi)/216 - 
   (A^2*G1eps[1])/3 - (A^2*G1eps[2])/18 + (A^2*G1eps[3])/3 + 
   (A^2*G1eps[4])/54 - (A^2*xi*G1eps[4])/54 + (A^2*G2[1])/18 + 
   (11*A^2*G2[2])/9 - (4*A^2*xi*G2[2])/3 - (A^2*xi^2*G2[2])/3 + 
   (5*A^2*G2[3])/27 + (A^2*xi*G2[3])/54 - (8*A^2*G2[5])/27 - 
   (A^2*xi*G2[5])/54 + (89*A^2*G2[6])/81 + (A^2*xi*G2[6])/54 - 
   (A^2*G2[8])/9 - (11*A^2*G2[9])/9 + (4*A^2*xi*G2[9])/3 + 
   (A^2*xi^2*G2[9])/3 + (A^2*G2[10])/6 + (A^2*G2[11])/48 - 
   (A^2*xi*G2[11])/144 - (A^2*G2[12])/9 + (A^2*xi*G2[12])/36 + 
   (A^2*G2[15])/9 - (A^2*xi*G2[15])/36 + (2*A^2*G2[16])/9 + 
   (7*A^2*G2[17])/8 + (19*A^2*xi*G2[17])/216 - (5*A^2*G2[18])/36 + 
   (A^2*xi*G2[18])/36 - (4*A^2*G2[19])/27 + (A^2*xi*G2[19])/54 - 
   (17*A^2*G2[20])/72 + (11*A^2*xi*G2[20])/216 + (A^2*G2[21])/18 - 
   (A^2*xi*G2[21])/18 + (8*A^2*G2[22])/9 - (5*A^2*G2[23])/9 + 
   (47*A^2*G2[24])/27 + (2*A^2*xi*G2[24])/27 - (5*A^2*G2[25])/18 - 
   (55*A^2*G2[26])/108 - (A^2*xi*G2[26])/27 - (181*A^2*G2[27])/108 - 
   (A^2*xi*G2[27])/27 - (25*A^2*G2[28])/27 - (A^2*xi*G2[28])/27 + 
   (25*A^2*G2[30])/27 + (A^2*xi*G2[30])/27 + (A^2*G2[31])/9 - 
   (A^2*G2[32])/9 + (8*A^2*G2[33])/9 + (2*A^2*G2[34])/3 - 
   (26*A^2*G2[36])/81 + (A^2*xi*G2[36])/27 - (A^2*G2[37])/6 - 
   (5*A^2*G2[38])/9 - (16*A^2*G2[39])/81 + (7*A^2*G2[40])/18 + 
   (5*A^2*G2[41])/9, f[56] -> (-151*A^2)/27 - (1417*A^2*C01)/432 + 
   (196*A^2*C02)/81 - (7*A^2*log2)/108 - (7*A^2*xi)/27 - 
   (251*A^2*C01*xi)/1296 + (4*A^2*C02*xi)/27 - (A^2*log2*xi)/108 + 
   (A^2*G1eps[4])/9 - (A^2*xi*G1eps[4])/27 - (2*A^2*G2[1])/9 + 
   (31*A^2*G2[2])/9 + (A^2*xi*G2[2])/9 - (2*A^2*xi^2*G2[2])/3 - 
   (A^2*G2[3])/54 - (23*A^2*G2[5])/54 + (49*A^2*G2[6])/81 + 
   (A^2*xi*G2[6])/27 + (2*A^2*G2[7])/9 + (2*A^2*G2[8])/9 - (37*A^2*G2[9])/9 - 
   (A^2*xi*G2[9])/9 + (2*A^2*xi^2*G2[9])/3 + (A^2*G2[10])/3 + 
   (A^2*G2[11])/4 - (A^2*xi*G2[11])/36 - (A^2*G2[12])/6 - 
   (A^2*xi*G2[12])/36 + (5*A^2*G2[13])/27 + (A^2*G2[15])/6 + 
   (A^2*xi*G2[15])/36 + (A^2*G2[16])/9 + (23*A^2*G2[17])/27 + 
   (13*A^2*xi*G2[17])/108 - (A^2*G2[18])/4 - (A^2*xi*G2[18])/36 - 
   (13*A^2*G2[19])/54 + (2*A^2*xi*G2[19])/27 - (11*A^2*G2[20])/54 - 
   (5*A^2*xi*G2[20])/108 + (A^2*G2[21])/6 + (A^2*xi*G2[21])/18 + 
   (16*A^2*G2[22])/9 - (10*A^2*G2[23])/9 + (16*A^2*G2[24])/9 - 
   (2*A^2*G2[25])/3 - (7*A^2*G2[26])/18 - (11*A^2*G2[27])/6 - 
   (7*A^2*G2[28])/9 + (7*A^2*G2[30])/9 + (4*A^2*G2[31])/9 - 
   (4*A^2*G2[32])/9 + (4*A^2*G2[33])/3 + (4*A^2*G2[34])/3 - 
   (184*A^2*G2[36])/81 + (2*A^2*xi*G2[36])/27 - (A^2*G2[37])/3 - 
   (10*A^2*G2[38])/9 + (22*A^2*G2[39])/81 - (2*A^2*xi*G2[39])/27 + 
   (7*A^2*G2[40])/9 + (4*A^2*G2[41])/9, 
 f[57] -> (-112*A^2)/27 - (1087*A^2*C01)/162 + (307*A^2*C02)/162 - 
   (A^2*log2)/24 + (41*A^2*xi)/54 - (125*A^2*C01*xi)/648 + 
   (23*A^2*C02*xi)/108 + (47*A^2*log2*xi)/216 + (2*A^2*G1eps[1])/9 + 
   (A^2*xi*G1eps[1])/9 - (A^2*G1eps[2])/18 - (2*A^2*G1eps[3])/9 - 
   (A^2*xi*G1eps[3])/9 + (A^2*G1eps[4])/54 - (A^2*xi*G1eps[4])/54 - 
   (13*A^2*G2[1])/18 + (13*A^2*G2[2])/18 - (23*A^2*xi*G2[2])/18 - 
   (A^2*xi^2*G2[2])/3 - (17*A^2*G2[3])/108 - (A^2*xi*G2[3])/108 - 
   (67*A^2*G2[5])/108 + (A^2*xi*G2[5])/108 - (43*A^2*G2[6])/81 - 
   (A^2*xi*G2[6])/54 + (2*A^2*G2[7])/3 + (7*A^2*G2[8])/9 - 
   (49*A^2*G2[9])/18 + (23*A^2*xi*G2[9])/18 + (A^2*xi^2*G2[9])/3 + 
   (A^2*G2[10])/6 + (151*A^2*G2[11])/144 - (A^2*xi*G2[11])/144 + 
   (3*A^2*G2[12])/4 + (A^2*xi*G2[12])/36 - (4*A^2*G2[13])/9 - 
   (3*A^2*G2[15])/4 - (A^2*xi*G2[15])/36 - (A^2*G2[16])/9 + 
   (683*A^2*G2[17])/216 + (5*A^2*xi*G2[17])/72 - (5*A^2*G2[18])/12 + 
   (A^2*xi*G2[18])/36 + (19*A^2*G2[19])/108 + (11*A^2*xi*G2[19])/108 + 
   (427*A^2*G2[20])/216 + (7*A^2*xi*G2[20])/216 - (3*A^2*G2[21])/2 - 
   (A^2*xi*G2[21])/18 + (8*A^2*G2[22])/9 - (5*A^2*G2[23])/9 + 
   (46*A^2*G2[24])/27 - (A^2*xi*G2[24])/27 - (11*A^2*G2[25])/18 - 
   (125*A^2*G2[26])/108 + (A^2*xi*G2[26])/54 + (37*A^2*G2[27])/108 + 
   (A^2*xi*G2[27])/54 - (13*A^2*G2[28])/54 + (A^2*xi*G2[28])/54 + 
   (13*A^2*G2[30])/54 - (A^2*xi*G2[30])/54 + (7*A^2*G2[31])/9 - 
   (7*A^2*G2[32])/9 + A^2*G2[33] - (A^2*xi*G2[33])/9 + (2*A^2*G2[34])/3 - 
   (463*A^2*G2[36])/162 - (5*A^2*xi*G2[36])/54 - (A^2*G2[37])/6 - 
   (5*A^2*G2[38])/9 + (188*A^2*G2[39])/81 + (2*A^2*xi*G2[39])/27 + 
   (7*A^2*G2[40])/18 - (A^2*xi*G2[41])/9 + (5*A^2*G2[42])/9 + 
   (4*A^2*G2[43])/3, f[58] -> (-169*A^2)/27 - (949*A^2*C01)/1296 + 
   (527*A^2*C02)/162 + (7*A^2*log2)/72 - (7*A^2*xi)/18 - 
   (427*A^2*C01*xi)/432 + (145*A^2*C02*xi)/324 - (11*A^2*log2*xi)/216 + 
   (A^2*G1eps[4])/18 - (A^2*xi*G1eps[4])/18 - (A^2*G2[1])/6 + 
   (77*A^2*G2[2])/18 - (13*A^2*xi*G2[2])/18 - A^2*xi^2*G2[2] + 
   (13*A^2*G2[3])/108 + (7*A^2*xi*G2[3])/108 - (49*A^2*G2[5])/108 - 
   (7*A^2*xi*G2[5])/108 + (55*A^2*G2[6])/81 + (23*A^2*xi*G2[6])/162 + 
   (2*A^2*G2[7])/9 + (A^2*G2[8])/9 - (89*A^2*G2[9])/18 + 
   (13*A^2*xi*G2[9])/18 + A^2*xi^2*G2[9] + (A^2*G2[10])/2 - 
   (11*A^2*G2[11])/144 + (A^2*xi*G2[11])/144 - (13*A^2*G2[12])/36 + 
   (A^2*xi*G2[12])/36 + (A^2*G2[13])/27 + (13*A^2*G2[15])/36 - 
   (A^2*xi*G2[15])/36 + (A^2*G2[16])/3 - (31*A^2*G2[17])/216 + 
   (85*A^2*xi*G2[17])/216 - (17*A^2*G2[18])/36 + (A^2*xi*G2[18])/36 - 
   (59*A^2*G2[19])/108 + (13*A^2*xi*G2[19])/108 - (215*A^2*G2[20])/216 + 
   (17*A^2*xi*G2[20])/216 + (7*A^2*G2[21])/18 - (A^2*xi*G2[21])/18 + 
   (8*A^2*G2[22])/3 - (5*A^2*G2[23])/3 + (50*A^2*G2[24])/27 + 
   (7*A^2*xi*G2[24])/27 - (5*A^2*G2[25])/6 - (19*A^2*G2[26])/108 - 
   (7*A^2*xi*G2[26])/54 - (325*A^2*G2[27])/108 - (7*A^2*xi*G2[27])/54 - 
   (59*A^2*G2[28])/54 - (7*A^2*xi*G2[28])/54 + (59*A^2*G2[30])/54 + 
   (7*A^2*xi*G2[30])/54 + (A^2*G2[31])/3 - (A^2*G2[32])/3 + 
   (5*A^2*G2[33])/3 + 2*A^2*G2[34] - (533*A^2*G2[36])/162 + 
   (13*A^2*xi*G2[36])/162 - (A^2*G2[37])/2 - (5*A^2*G2[38])/3 - 
   (19*A^2*G2[39])/162 + (4*A^2*xi*G2[39])/81 + (7*A^2*G2[40])/6 + 
   (2*A^2*G2[41])/3, f[59] -> (4*A)/9 + (47*A^2)/9 - (2*A*C01)/9 + 
   (7007*A^2*C01)/324 - (562*A^2*C02)/81 + (119*A^2*log2)/27 - 
   (40*A^2*nf)/81 - (4*A^2*C01*nf)/81 - (4*A*xi)/9 - (64*A^2*xi)/9 + 
   (2*A*C01*xi)/9 - (2237*A^2*C01*xi)/108 + (254*A^2*C02*xi)/27 - 
   (119*A^2*log2*xi)/27 - (43*A^2*xi^2)/27 + (478*A^2*C01*xi^2)/81 - 
   (634*A^2*C02*xi^2)/243 + (82*A^2*log2*xi^2)/81 + (64*A^2*G1eps[4])/27 - 
   (4*A^2*nf*G1eps[4])/27 - (13*A^2*xi*G1eps[4])/27 - 
   (7*A^2*xi^2*G1eps[4])/9 + (8*A^2*G2[1])/9 + (2*A^2*xi*G2[1])/9 + 
   (113*A^2*G2[2])/9 - (125*A^2*xi*G2[2])/9 + (4*A^2*xi^2*G2[2])/9 - 
   (67*A^2*G2[3])/27 + (109*A^2*xi*G2[3])/27 - (2*A^2*xi^2*G2[3])/3 + 
   (26*A^2*G2[4])/27 - (26*A^2*xi*G2[4])/27 + (77*A^2*G2[5])/27 - 
   (101*A^2*xi*G2[5])/27 + (2*A^2*xi^2*G2[5])/3 - (196*A^2*G2[6])/81 + 
   (142*A^2*xi*G2[6])/27 - (280*A^2*xi^2*G2[6])/243 - (8*A^2*G2[7])/9 - 
   (4*A^2*xi*G2[7])/9 - (8*A^2*G2[8])/27 - (16*A^2*xi*G2[8])/27 - 
   (101*A^2*G2[9])/9 + (133*A^2*xi*G2[9])/9 - (4*A^2*xi^2*G2[9])/9 + 
   (A^2*G2[10])/3 - (A^2*xi*G2[10])/3 - (17*A^2*G2[11])/27 - 
   (22*A^2*xi*G2[11])/27 - (A^2*xi^2*G2[11])/9 - (53*A^2*G2[12])/108 - 
   (91*A^2*xi*G2[12])/108 + (16*A^2*G2[13])/27 + (50*A^2*xi*G2[13])/27 - 
   (10*A^2*G2[14])/27 + (53*A^2*G2[15])/108 + (91*A^2*xi*G2[15])/108 - 
   (5*A^2*G2[16])/27 + (5*A^2*xi*G2[16])/27 - (3149*A^2*G2[17])/324 + 
   (4*A^2*nf*G2[17])/27 + (2249*A^2*xi*G2[17])/324 - 
   (101*A^2*xi^2*G2[17])/81 + (2*A^2*G2[18])/3 + (2*A^2*xi*G2[18])/3 - 
   (40*A^2*G2[19])/81 - (26*A^2*xi*G2[19])/81 - (8*A^2*xi^2*G2[19])/81 - 
   (145*A^2*G2[20])/324 - (743*A^2*xi*G2[20])/324 + (2*A^2*xi^2*G2[20])/27 + 
   (22*A^2*G2[21])/27 + (50*A^2*xi*G2[21])/27 + (14*A^2*G2[22])/9 - 
   (14*A^2*xi*G2[22])/9 - (8*A^2*G2[23])/9 + (8*A^2*xi*G2[23])/9 - 
   (250*A^2*G2[24])/27 + (346*A^2*xi*G2[24])/27 - (8*A^2*xi^2*G2[24])/3 - 
   (22*A^2*G2[25])/27 - (8*A^2*xi*G2[25])/27 + (25*A^2*G2[26])/6 - 
   (131*A^2*xi*G2[26])/18 + (4*A^2*xi^2*G2[26])/3 - (95*A^2*G2[27])/54 - 
   (385*A^2*xi*G2[27])/54 + (4*A^2*xi^2*G2[27])/3 + (46*A^2*G2[28])/27 - 
   (202*A^2*xi*G2[28])/27 + (4*A^2*xi^2*G2[28])/3 - (46*A^2*G2[30])/27 + 
   (202*A^2*xi*G2[30])/27 - (4*A^2*xi^2*G2[30])/3 - (28*A^2*G2[31])/27 - 
   (8*A^2*xi*G2[31])/27 + (28*A^2*G2[32])/27 + (8*A^2*xi*G2[32])/27 + 
   (44*A^2*G2[33])/27 + (16*A^2*xi*G2[33])/27 + (10*A^2*G2[34])/3 + 
   (2*A^2*xi*G2[34])/9 + (107*A^2*G2[36])/162 + (53*A^2*xi*G2[36])/18 - 
   (62*A^2*xi^2*G2[36])/243 - (A^2*G2[37])/3 + (A^2*xi*G2[37])/3 - 
   (4*A^2*G2[38])/3 + (4*A^2*xi*G2[38])/3 - (1163*A^2*G2[39])/162 + 
   (313*A^2*xi*G2[39])/54 - (262*A^2*xi^2*G2[39])/243 + A^2*G2[40] - 
   A^2*xi*G2[40] + (4*A^2*G2[41])/3 + (4*A^2*xi*G2[41])/9 - 
   (5*A^2*G2[42])/9 - A^2*xi*G2[42] - A^2*G2[43] - (5*A^2*xi*G2[43])/3, 
 f[60] -> (-235*A^2)/27 - (2189*A^2*C01)/324 - (439*A^2*C02)/81 + 
   (23*A^2*log2)/36 + (7*A^2*xi)/27 - (253*A^2*C01*xi)/324 + 
   (55*A^2*C02*xi)/18 - (119*A^2*log2*xi)/108 + (A^2*C01*xi^2)/2 - 
   (26*A^2*C02*xi^2)/81 + (8*A^2*log2*xi^2)/27 - (A^2*G1eps[4])/27 + 
   (A^2*xi*G1eps[4])/27 - (4*A^2*G2[1])/9 - (4*A^2*xi*G2[1])/9 - 
   (44*A^2*G2[2])/9 + (10*A^2*xi*G2[2])/9 + (4*A^2*xi^2*G2[2])/9 - 
   (A^2*G2[3])/18 + (A^2*xi*G2[3])/2 - (A^2*xi^2*G2[3])/9 - (5*A^2*G2[5])/6 - 
   (A^2*xi*G2[5])/2 + (A^2*xi^2*G2[5])/9 - (184*A^2*G2[6])/81 + 
   (2*A^2*xi*G2[6])/3 - (20*A^2*xi^2*G2[6])/81 + (4*A^2*G2[7])/9 + 
   (4*A^2*xi*G2[7])/9 + (2*A^2*G2[8])/9 + (2*A^2*xi*G2[8])/9 + 
   (34*A^2*G2[9])/9 - (4*A^2*xi*G2[9])/3 - (4*A^2*xi^2*G2[9])/9 - 
   A^2*G2[10] + (2*A^2*xi*G2[10])/9 + (59*A^2*G2[11])/72 - 
   (A^2*xi*G2[11])/8 + (A^2*xi^2*G2[11])/9 + (11*A^2*G2[12])/72 + 
   (13*A^2*xi*G2[12])/72 - (A^2*G2[13])/6 - (19*A^2*xi*G2[13])/18 - 
   (11*A^2*G2[15])/72 - (13*A^2*xi*G2[15])/72 - (A^2*G2[16])/18 + 
   (A^2*xi*G2[16])/18 + (139*A^2*G2[17])/72 + (91*A^2*xi*G2[17])/216 - 
   (5*A^2*xi^2*G2[17])/27 - (A^2*G2[18])/2 - (A^2*xi*G2[18])/2 + 
   (A^2*G2[19])/2 + (19*A^2*xi*G2[19])/54 + (265*A^2*G2[20])/216 - 
   (133*A^2*xi*G2[20])/216 + (4*A^2*xi^2*G2[20])/27 - (7*A^2*G2[21])/18 - 
   (5*A^2*xi*G2[21])/18 - (40*A^2*G2[22])/9 + (8*A^2*xi*G2[22])/9 + 
   (22*A^2*G2[23])/9 - (4*A^2*xi*G2[23])/9 + (2*A^2*G2[24])/3 + 
   (8*A^2*xi*G2[24])/9 - (4*A^2*xi^2*G2[24])/9 - (8*A^2*G2[25])/9 - 
   (67*A^2*G2[26])/18 - (A^2*xi*G2[26])/3 + (2*A^2*xi^2*G2[26])/9 + 
   (43*A^2*G2[27])/18 - (11*A^2*xi*G2[27])/9 + (2*A^2*xi^2*G2[27])/9 - 
   (11*A^2*G2[28])/9 - (5*A^2*xi*G2[28])/9 + (2*A^2*xi^2*G2[28])/9 + 
   (11*A^2*G2[30])/9 + (5*A^2*xi*G2[30])/9 - (2*A^2*xi^2*G2[30])/9 + 
   (8*A^2*G2[31])/9 - (8*A^2*G2[32])/9 + (16*A^2*G2[33])/9 + 
   (8*A^2*G2[34])/9 + (4*A^2*xi*G2[34])/9 + (125*A^2*G2[36])/162 - 
   (7*A^2*xi*G2[36])/18 - (16*A^2*xi^2*G2[36])/81 + A^2*G2[37] - 
   (2*A^2*xi*G2[37])/9 + (8*A^2*G2[38])/3 - (2*A^2*xi*G2[38])/3 + 
   (1171*A^2*G2[39])/162 - (7*A^2*xi*G2[39])/18 - (2*A^2*xi^2*G2[39])/81 - 
   (5*A^2*G2[40])/3 + (4*A^2*xi*G2[40])/9 + (4*A^2*G2[41])/9 + 
   (4*A^2*G2[42])/9 + (A^2*xi*G2[42])/3 + (2*A^2*G2[43])/3 + 
   (2*A^2*xi*G2[43])/3, f[61] -> (64*A^2)/9 + (151*A^2*C01)/72 + 
   (281*A^2*C02)/81 + (17*A^2*log2)/54 - (77*A^2*C01*xi)/72 + 
   (47*A^2*C02*xi)/81 - (A^2*log2*xi)/54 + (43*A^2*G2[2])/9 - 
   (29*A^2*xi*G2[2])/9 + (10*A^2*xi^2*G2[2])/9 - (37*A^2*G2[3])/54 + 
   (5*A^2*xi*G2[3])/54 + (37*A^2*G2[5])/54 - (5*A^2*xi*G2[5])/54 + 
   (44*A^2*G2[6])/81 + (8*A^2*xi*G2[6])/81 - (43*A^2*G2[9])/9 + 
   (29*A^2*xi*G2[9])/9 - (10*A^2*xi^2*G2[9])/9 + (2*A^2*G2[10])/3 - 
   (A^2*G2[12])/18 - (A^2*xi*G2[12])/18 + (4*A^2*G2[13])/9 + 
   (A^2*G2[15])/18 + (A^2*xi*G2[15])/18 - (7*A^2*G2[17])/54 + 
   (17*A^2*xi*G2[17])/54 - (A^2*G2[18])/18 - (A^2*xi*G2[18])/18 - 
   (19*A^2*G2[19])/54 + (A^2*xi*G2[19])/18 - (A^2*G2[20])/18 - 
   (7*A^2*xi*G2[20])/54 + (A^2*G2[21])/9 + (A^2*xi*G2[21])/9 + 
   (32*A^2*G2[22])/9 - (20*A^2*G2[23])/9 - (14*A^2*G2[24])/27 + 
   (10*A^2*xi*G2[24])/27 + (8*A^2*G2[25])/9 + (88*A^2*G2[26])/27 - 
   (5*A^2*xi*G2[26])/27 + (10*A^2*G2[27])/27 - (5*A^2*xi*G2[27])/27 + 
   (61*A^2*G2[28])/27 - (5*A^2*xi*G2[28])/27 - (61*A^2*G2[30])/27 + 
   (5*A^2*xi*G2[30])/27 - (16*A^2*G2[33])/9 - (8*A^2*G2[34])/9 - 
   (529*A^2*G2[36])/162 - (25*A^2*xi*G2[36])/162 - (2*A^2*G2[37])/3 - 
   (20*A^2*G2[38])/9 - (521*A^2*G2[39])/162 + (55*A^2*xi*G2[39])/162 + 
   (14*A^2*G2[40])/9 - (8*A^2*G2[41])/9, 
 f[62] -> (-109*A^2)/27 - (137*A^2*C01)/324 - (283*A^2*C02)/81 - 
   (17*A^2*log2)/36 + (7*A^2*xi)/27 + (65*A^2*C01*xi)/324 - 
   (23*A^2*C02*xi)/54 + (A^2*log2*xi)/108 - (A^2*G1eps[4])/27 + 
   (A^2*xi*G1eps[4])/27 - (10*A^2*G2[1])/9 - (20*A^2*G2[2])/9 + 
   (8*A^2*xi*G2[2])/9 + (2*A^2*xi^2*G2[2])/3 - (25*A^2*G2[3])/54 + 
   (A^2*xi*G2[3])/54 - (47*A^2*G2[5])/54 - (A^2*xi*G2[5])/54 - 
   (187*A^2*G2[6])/81 + (A^2*xi*G2[6])/27 + (4*A^2*G2[7])/3 + 
   (8*A^2*G2[8])/9 - (8*A^2*xi*G2[9])/9 - (2*A^2*xi^2*G2[9])/3 - 
   (A^2*G2[10])/3 + (109*A^2*G2[11])/72 + (A^2*xi*G2[11])/72 + 
   (23*A^2*G2[12])/18 - (A^2*xi*G2[12])/18 - (28*A^2*G2[13])/9 - 
   (23*A^2*G2[15])/18 + (A^2*xi*G2[15])/18 + (43*A^2*G2[17])/36 - 
   (A^2*xi*G2[17])/36 - (25*A^2*G2[18])/18 - (A^2*xi*G2[18])/18 + 
   (37*A^2*G2[19])/54 - (5*A^2*xi*G2[19])/54 + (29*A^2*G2[20])/12 - 
   (7*A^2*xi*G2[20])/108 - (23*A^2*G2[21])/9 + (A^2*xi*G2[21])/9 - 
   (16*A^2*G2[22])/9 + (10*A^2*G2[23])/9 - (32*A^2*G2[24])/27 + 
   (2*A^2*xi*G2[24])/27 - (2*A^2*G2[25])/9 - (25*A^2*G2[26])/54 - 
   (A^2*xi*G2[26])/27 + (305*A^2*G2[27])/54 - (A^2*xi*G2[27])/27 + 
   (61*A^2*G2[28])/27 - (A^2*xi*G2[28])/27 - (61*A^2*G2[30])/27 + 
   (A^2*xi*G2[30])/27 + (4*A^2*G2[31])/3 - (4*A^2*G2[32])/3 + 
   (4*A^2*G2[33])/9 - (4*A^2*G2[34])/3 - (128*A^2*G2[36])/81 + 
   (2*A^2*xi*G2[36])/27 + (A^2*G2[37])/3 + (10*A^2*G2[38])/9 + 
   (314*A^2*G2[39])/81 - (A^2*xi*G2[39])/27 - (7*A^2*G2[40])/9 - 
   (4*A^2*G2[41])/9 + (14*A^2*G2[42])/9 + (8*A^2*G2[43])/3, 
 f[63] -> (-161*A^2)/54 + (295*A^2*C01)/324 + (386*A^2*C02)/81 + 
   (A^2*log2)/6 + (41*A^2*xi)/54 - (49*A^2*C01*xi)/324 + (A^2*C02*xi)/9 + 
   (5*A^2*log2*xi)/54 - (A^2*G1eps[1])/9 + (A^2*xi*G1eps[1])/9 - 
   (A^2*G1eps[2])/9 + (A^2*xi*G1eps[2])/9 + (A^2*G1eps[3])/9 - 
   (A^2*xi*G1eps[3])/9 + (2*A^2*G1eps[4])/27 - (2*A^2*xi*G1eps[4])/27 + 
   (8*A^2*G2[1])/9 + (58*A^2*G2[2])/9 - (22*A^2*xi*G2[2])/9 - 
   (4*A^2*xi^2*G2[2])/3 + (2*A^2*G2[3])/3 + (2*A^2*G2[5])/9 + 
   (200*A^2*G2[6])/81 - (8*A^2*G2[7])/9 - (4*A^2*G2[8])/9 - 
   (46*A^2*G2[9])/9 + (22*A^2*xi*G2[9])/9 + (4*A^2*xi^2*G2[9])/3 + 
   (2*A^2*G2[10])/3 - (7*A^2*G2[11])/9 - (2*A^2*G2[12])/9 + 
   (5*A^2*G2[13])/9 + (2*A^2*G2[15])/9 - (29*A^2*G2[17])/54 + 
   (A^2*xi*G2[17])/6 + (10*A^2*G2[18])/9 - (37*A^2*G2[19])/54 + 
   (5*A^2*xi*G2[19])/54 - (4*A^2*G2[20])/9 + (4*A^2*G2[21])/9 + 
   (32*A^2*G2[22])/9 - (20*A^2*G2[23])/9 + (4*A^2*G2[24])/3 - 
   (4*A^2*G2[25])/9 + (7*A^2*G2[26])/9 - (59*A^2*G2[27])/9 - 
   (20*A^2*G2[28])/9 + (20*A^2*G2[30])/9 - (8*A^2*G2[31])/9 + 
   (8*A^2*G2[32])/9 + A^2*G2[33] - (A^2*xi*G2[33])/9 + (8*A^2*G2[34])/3 + 
   (7*A^2*G2[36])/81 - (A^2*xi*G2[36])/9 - (2*A^2*G2[37])/3 - 
   (20*A^2*G2[38])/9 - (412*A^2*G2[39])/81 + (14*A^2*G2[40])/9 + A^2*G2[41] - 
   (A^2*xi*G2[41])/9 - (7*A^2*G2[42])/9 - (4*A^2*G2[43])/3, 
 f[64] -> (89*A^2)/27 + (473*A^2*C01)/648 - (158*A^2*C02)/81 - 
   (11*A^2*log2)/108 + (7*A^2*xi)/27 + (559*A^2*C01*xi)/648 - 
   (71*A^2*C02*xi)/162 + (17*A^2*log2*xi)/108 - (A^2*G1eps[4])/27 + 
   (A^2*xi*G1eps[4])/27 - (7*A^2*G2[2])/3 + (13*A^2*xi*G2[2])/9 + 
   (2*A^2*xi^2*G2[2])/3 - (11*A^2*G2[3])/54 - (5*A^2*xi*G2[3])/54 + 
   (11*A^2*G2[5])/54 + (5*A^2*xi*G2[5])/54 - (65*A^2*G2[6])/81 - 
   (13*A^2*xi*G2[6])/81 + (7*A^2*G2[9])/3 - (13*A^2*xi*G2[9])/9 - 
   (2*A^2*xi^2*G2[9])/3 - (A^2*G2[10])/3 + (A^2*G2[11])/72 + 
   (A^2*xi*G2[11])/72 - (A^2*G2[12])/18 + (A^2*xi*G2[12])/18 + 
   (2*A^2*G2[13])/9 + (A^2*G2[15])/18 - (A^2*xi*G2[15])/18 - 
   (47*A^2*G2[17])/108 - (35*A^2*xi*G2[17])/108 - (A^2*G2[18])/18 + 
   (A^2*xi*G2[18])/18 + (19*A^2*G2[19])/54 - (A^2*xi*G2[19])/18 - 
   (11*A^2*G2[20])/108 + (17*A^2*xi*G2[20])/108 + (A^2*G2[21])/9 - 
   (A^2*xi*G2[21])/9 - (16*A^2*G2[22])/9 + (10*A^2*G2[23])/9 - 
   (28*A^2*G2[24])/27 - (10*A^2*xi*G2[24])/27 + (4*A^2*G2[25])/9 - 
   (5*A^2*G2[26])/54 + (5*A^2*xi*G2[26])/27 + (133*A^2*G2[27])/54 + 
   (5*A^2*xi*G2[27])/27 + (23*A^2*G2[28])/27 + (5*A^2*xi*G2[28])/27 - 
   (23*A^2*G2[30])/27 - (5*A^2*xi*G2[30])/27 - (8*A^2*G2[33])/9 - 
   (4*A^2*G2[34])/3 + (101*A^2*G2[36])/81 - (5*A^2*xi*G2[36])/81 + 
   (A^2*G2[37])/3 + (10*A^2*G2[38])/9 + (91*A^2*G2[39])/81 - 
   (10*A^2*xi*G2[39])/81 - (7*A^2*G2[40])/9 - (4*A^2*G2[41])/9, 
 f[65] -> (14*A^2)/27 - (197*A^2*C01)/72 + (7*A^2*C02)/3 - (7*A^2*log2)/18 - 
   (140*A^2*xi)/27 - (1303*A^2*C01*xi)/216 + (371*A^2*C02*xi)/81 - 
   (55*A^2*log2*xi)/54 + (43*A^2*C01*xi^2)/27 - (26*A^2*C02*xi^2)/81 + 
   (14*A^2*log2*xi^2)/27 + (26*A^2*G2[1])/27 - (4*A^2*xi*G2[1])/9 + 
   (14*A^2*G2[2])/9 - 4*A^2*xi*G2[2] + (4*A^2*xi^2*G2[2])/3 - 
   (7*A^2*G2[3])/54 + (49*A^2*xi*G2[3])/54 - (2*A^2*xi^2*G2[3])/9 + 
   (47*A^2*G2[5])/54 - (65*A^2*xi*G2[5])/54 + (2*A^2*xi^2*G2[5])/9 + 
   (80*A^2*G2[6])/27 + (50*A^2*xi*G2[6])/81 - (20*A^2*xi^2*G2[6])/81 - 
   (8*A^2*G2[7])/9 + (4*A^2*xi*G2[7])/9 - (32*A^2*G2[8])/27 + 
   (16*A^2*xi*G2[8])/27 + (10*A^2*G2[9])/9 + (8*A^2*xi*G2[9])/3 - 
   (4*A^2*xi^2*G2[9])/3 + (A^2*G2[10])/3 + (A^2*xi*G2[10])/3 - 2*A^2*G2[11] + 
   (2*A^2*xi*G2[11])/3 - (16*A^2*G2[12])/9 + (8*A^2*xi*G2[12])/9 - 
   (A^2*xi^2*G2[12])/9 + (35*A^2*G2[13])/9 - (37*A^2*xi*G2[13])/27 + 
   (16*A^2*G2[15])/9 - (8*A^2*xi*G2[15])/9 + (A^2*xi^2*G2[15])/9 + 
   (2*A^2*G2[16])/9 - (2*A^2*xi*G2[16])/9 - (11*A^2*G2[17])/9 + 
   (98*A^2*xi*G2[17])/27 - (7*A^2*xi^2*G2[17])/9 + (49*A^2*G2[18])/54 + 
   (A^2*xi*G2[18])/18 - (A^2*xi^2*G2[18])/9 - (5*A^2*G2[19])/54 - 
   (31*A^2*xi*G2[19])/54 + (4*A^2*xi^2*G2[19])/27 - (101*A^2*G2[20])/27 + 
   (23*A^2*xi*G2[20])/9 - (13*A^2*xi^2*G2[20])/27 + (32*A^2*G2[21])/9 - 
   (16*A^2*xi*G2[21])/9 + (2*A^2*xi^2*G2[21])/9 + (14*A^2*G2[22])/9 + 
   2*A^2*xi*G2[22] - (8*A^2*G2[23])/9 - (4*A^2*xi*G2[23])/3 + 
   (44*A^2*G2[24])/27 + (92*A^2*xi*G2[24])/27 - (8*A^2*xi^2*G2[24])/9 - 
   (2*A^2*G2[25])/27 - (16*A^2*xi*G2[25])/27 + (23*A^2*G2[26])/54 - 
   (23*A^2*xi*G2[26])/18 + (4*A^2*xi^2*G2[26])/9 - (293*A^2*G2[27])/54 - 
   (125*A^2*xi*G2[27])/54 + (4*A^2*xi^2*G2[27])/9 - (19*A^2*G2[28])/9 - 
   (41*A^2*xi*G2[28])/27 + (4*A^2*xi^2*G2[28])/9 + (19*A^2*G2[30])/9 + 
   (41*A^2*xi*G2[30])/27 - (4*A^2*xi^2*G2[30])/9 - (20*A^2*G2[31])/27 + 
   (8*A^2*xi*G2[31])/27 + (20*A^2*G2[32])/27 - (8*A^2*xi*G2[32])/27 + 
   (4*A^2*G2[33])/27 + (32*A^2*xi*G2[33])/27 + (14*A^2*G2[34])/9 + 
   (10*A^2*xi*G2[34])/9 + (16*A^2*G2[36])/9 - (209*A^2*xi*G2[36])/81 + 
   (2*A^2*xi^2*G2[36])/81 - (A^2*G2[37])/3 - (A^2*xi*G2[37])/3 - 
   (4*A^2*G2[38])/3 - (8*A^2*xi*G2[38])/9 - (83*A^2*G2[39])/27 + 
   (50*A^2*xi*G2[39])/81 - (38*A^2*xi^2*G2[39])/81 + A^2*G2[40] + 
   (5*A^2*xi*G2[40])/9 + (4*A^2*G2[41])/9 + (4*A^2*xi*G2[41])/9 - 
   (43*A^2*G2[42])/27 + (5*A^2*xi*G2[42])/9 - (29*A^2*G2[43])/9 + 
   A^2*xi*G2[43], f[66] -> (152*A^2)/27 + (125*A^2*C01)/648 - 
   (221*A^2*C02)/162 - (77*A^2*log2)/36 + (136*A^2*xi)/27 + 
   (7525*A^2*C01*xi)/648 - (439*A^2*C02*xi)/81 + (197*A^2*log2*xi)/108 - 
   (179*A^2*C01*xi^2)/108 + (32*A^2*C02*xi^2)/81 - (14*A^2*log2*xi^2)/27 - 
   (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 - (13*A^2*G2[1])/27 + 
   (5*A^2*xi*G2[1])/9 - A^2*G2[2] + (5*A^2*xi*G2[2])/3 + 
   (2*A^2*xi^2*G2[2])/3 + (A^2*G2[3])/6 - (29*A^2*xi*G2[3])/54 + 
   (4*A^2*xi^2*G2[3])/27 - (7*A^2*G2[5])/18 + (41*A^2*xi*G2[5])/54 - 
   (4*A^2*xi^2*G2[5])/27 - (49*A^2*G2[6])/81 - (91*A^2*xi*G2[6])/81 + 
   (20*A^2*xi^2*G2[6])/81 + (2*A^2*G2[7])/3 - (2*A^2*xi*G2[7])/3 + 
   (14*A^2*G2[8])/27 - (2*A^2*xi*G2[8])/3 + (5*A^2*G2[9])/9 - 
   (A^2*xi*G2[9])/3 - (2*A^2*xi^2*G2[9])/3 - (4*A^2*G2[10])/9 - 
   (A^2*xi*G2[10])/3 + (43*A^2*G2[11])/72 - (19*A^2*xi*G2[11])/24 + 
   (A^2*xi^2*G2[11])/18 + (79*A^2*G2[12])/72 - (103*A^2*xi*G2[12])/72 + 
   (2*A^2*xi^2*G2[12])/9 - (25*A^2*G2[13])/18 + (37*A^2*xi*G2[13])/54 - 
   (79*A^2*G2[15])/72 + (103*A^2*xi*G2[15])/72 - (2*A^2*xi^2*G2[15])/9 - 
   (A^2*G2[16])/6 + (A^2*xi*G2[16])/6 + (55*A^2*G2[17])/72 - 
   (1049*A^2*xi*G2[17])/216 + (17*A^2*xi^2*G2[17])/27 + (19*A^2*G2[18])/54 - 
   (A^2*xi*G2[18])/2 + (2*A^2*xi^2*G2[18])/9 + (7*A^2*G2[19])/18 - 
   (19*A^2*xi*G2[19])/54 - (2*A^2*xi^2*G2[19])/27 + (167*A^2*G2[20])/72 - 
   (251*A^2*xi*G2[20])/72 + (19*A^2*xi^2*G2[20])/27 - (19*A^2*G2[21])/9 + 
   (25*A^2*xi*G2[21])/9 - (4*A^2*xi^2*G2[21])/9 - (16*A^2*G2[22])/9 - 
   (16*A^2*xi*G2[22])/9 + (8*A^2*G2[23])/9 + (10*A^2*xi*G2[23])/9 - 
   (16*A^2*G2[24])/27 - (86*A^2*xi*G2[24])/27 + (16*A^2*xi^2*G2[24])/27 + 
   (7*A^2*G2[25])/9 + (5*A^2*xi*G2[25])/9 + (8*A^2*G2[26])/27 + 
   (89*A^2*xi*G2[26])/54 - (8*A^2*xi^2*G2[26])/27 + (113*A^2*G2[27])/27 + 
   (137*A^2*xi*G2[27])/54 - (8*A^2*xi^2*G2[27])/27 + (47*A^2*G2[28])/27 + 
   (49*A^2*xi*G2[28])/27 - (8*A^2*xi^2*G2[28])/27 - (47*A^2*G2[30])/27 - 
   (49*A^2*xi*G2[30])/27 + (8*A^2*xi^2*G2[30])/27 + (2*A^2*G2[31])/9 - 
   (2*A^2*xi*G2[31])/9 - (2*A^2*G2[32])/9 + (2*A^2*xi*G2[32])/9 - 
   (14*A^2*G2[33])/9 - (10*A^2*xi*G2[33])/9 - (8*A^2*G2[34])/3 - 
   (4*A^2*xi*G2[34])/3 + (251*A^2*G2[36])/162 + (263*A^2*xi*G2[36])/162 - 
   (2*A^2*xi^2*G2[36])/81 + (4*A^2*G2[37])/9 + (A^2*xi*G2[37])/3 + 
   (10*A^2*G2[38])/9 + (8*A^2*xi*G2[38])/9 + (133*A^2*G2[39])/162 - 
   (53*A^2*xi*G2[39])/162 + (26*A^2*xi^2*G2[39])/81 - (2*A^2*G2[40])/3 - 
   (5*A^2*xi*G2[40])/9 - (8*A^2*G2[41])/9 - (4*A^2*xi*G2[41])/9 + 
   (14*A^2*G2[42])/27 - (5*A^2*xi*G2[42])/9 + (17*A^2*G2[43])/18 - 
   (7*A^2*xi*G2[43])/6, f[67] -> 0, 
 f[68] -> (-95*A^2*C01)/216 + (55*A^2*C02)/324 - (A^2*log2)/27 - 
   (5*A^2*C01*xi)/72 - (11*A^2*C02*xi)/324 - (A^2*log2*xi)/27 - 
   (5*A^2*G2[2])/18 - (A^2*xi*G2[2])/9 + (5*A^2*G2[3])/108 + 
   (A^2*xi*G2[3])/54 - (5*A^2*G2[5])/108 - (A^2*xi*G2[5])/54 + 
   (11*A^2*G2[6])/162 + (5*A^2*xi*G2[6])/162 + (5*A^2*G2[9])/18 + 
   (A^2*xi*G2[9])/9 + (4*A^2*G2[17])/27 + (5*A^2*xi*G2[17])/108 + 
   (A^2*G2[19])/108 - (A^2*xi*G2[19])/108 + (5*A^2*G2[24])/27 + 
   (2*A^2*xi*G2[24])/27 - (5*A^2*G2[26])/54 - (A^2*xi*G2[26])/27 - 
   (5*A^2*G2[27])/54 - (A^2*xi*G2[27])/27 - (5*A^2*G2[28])/54 - 
   (A^2*xi*G2[28])/27 + (5*A^2*G2[30])/54 + (A^2*xi*G2[30])/27 - 
   (A^2*G2[36])/81 + (2*A^2*xi*G2[36])/81 + (17*A^2*G2[39])/162 + 
   (A^2*xi*G2[39])/81, f[69] -> (10*A^2)/9 + (11*A^2*C01)/27 + 
   (7*A^2*C02)/36 + (5*A^2*log2)/12 + (A^2*C01*xi)/36 + (5*A^2*C02*xi)/36 - 
   (7*A^2*log2*xi)/36 - (A^2*xi*G1eps[1])/9 + (A^2*xi*G1eps[3])/9 + 
   (A^2*G2[2])/4 + (A^2*xi*G2[2])/36 - (A^2*G2[3])/24 - (A^2*xi*G2[3])/216 + 
   (A^2*G2[5])/24 + (A^2*xi*G2[5])/216 - (A^2*G2[6])/18 - (A^2*xi*G2[6])/54 - 
   (5*A^2*G2[7])/36 - (A^2*G2[9])/4 - (A^2*xi*G2[9])/36 - 
   (23*A^2*G2[17])/216 - (A^2*xi*G2[17])/72 + (A^2*G2[19])/54 - 
   (A^2*G2[24])/6 - (A^2*xi*G2[24])/54 + (5*A^2*G2[25])/36 + 
   (A^2*xi*G2[25])/9 + (A^2*G2[26])/12 + (A^2*xi*G2[26])/108 + 
   (A^2*G2[27])/12 + (A^2*xi*G2[27])/108 + (A^2*G2[28])/12 + 
   (A^2*xi*G2[28])/108 - (A^2*G2[30])/12 - (A^2*xi*G2[30])/108 - 
   (5*A^2*G2[33])/18 - (A^2*xi*G2[33])/9 - (A^2*xi*G2[36])/27 - 
   (A^2*G2[39])/12 + (A^2*xi*G2[39])/36 - (5*A^2*G2[41])/36, 
 f[70] -> (-61*A^2*C01)/216 + (17*A^2*C02)/108 - (17*A^2*C01*xi)/216 - 
   (A^2*C02*xi)/108 + (A^2*G1eps[4])/27 - (2*A^2*G2[2])/9 - 
   (A^2*xi*G2[2])/6 + (A^2*G2[3])/27 + (A^2*xi*G2[3])/36 - (A^2*G2[5])/27 - 
   (A^2*xi*G2[5])/36 + (A^2*G2[6])/18 + (A^2*xi*G2[6])/54 + (2*A^2*G2[9])/9 + 
   (A^2*xi*G2[9])/6 + (A^2*G2[17])/36 + (A^2*xi*G2[17])/18 - 
   (5*A^2*G2[19])/108 - (A^2*xi*G2[19])/36 + (4*A^2*G2[24])/27 + 
   (A^2*xi*G2[24])/9 - (2*A^2*G2[26])/27 - (A^2*xi*G2[26])/18 - 
   (2*A^2*G2[27])/27 - (A^2*xi*G2[27])/18 - (2*A^2*G2[28])/27 - 
   (A^2*xi*G2[28])/18 + (2*A^2*G2[30])/27 + (A^2*xi*G2[30])/18 - 
   (A^2*G2[36])/9 + (A^2*xi*G2[36])/27 + (5*A^2*G2[39])/27 + 
   (A^2*xi*G2[39])/54, f[71] -> 0, f[72] -> 0, f[73] -> 0, 
 f[74] -> (61*A^2*C01)/216 - (17*A^2*C02)/108 + (17*A^2*C01*xi)/216 + 
   (A^2*C02*xi)/108 - (A^2*G1eps[4])/27 - (A^2*G2[3])/27 - 
   (A^2*xi*G2[3])/36 + (A^2*G2[5])/27 + (A^2*xi*G2[5])/36 - (A^2*G2[6])/18 - 
   (A^2*xi*G2[6])/54 - (A^2*G2[17])/36 - (A^2*xi*G2[17])/18 + 
   (5*A^2*G2[19])/108 + (A^2*xi*G2[19])/36 - (4*A^2*G2[24])/27 - 
   (A^2*xi*G2[24])/9 + (2*A^2*G2[26])/27 + (A^2*xi*G2[26])/18 + 
   (2*A^2*G2[27])/27 + (A^2*xi*G2[27])/18 + (2*A^2*G2[28])/27 + 
   (A^2*xi*G2[28])/18 - (2*A^2*G2[30])/27 - (A^2*xi*G2[30])/18 + 
   (A^2*G2[36])/9 - (A^2*xi*G2[36])/27 - (5*A^2*G2[39])/27 - 
   (A^2*xi*G2[39])/54, f[75] -> (-10*A^2)/9 - (11*A^2*C01)/27 - 
   (7*A^2*C02)/36 - (5*A^2*log2)/12 - (A^2*C01*xi)/36 - (5*A^2*C02*xi)/36 + 
   (7*A^2*log2*xi)/36 + (A^2*xi*G1eps[1])/9 - (A^2*xi*G1eps[3])/9 + 
   (A^2*G2[3])/24 + (A^2*xi*G2[3])/216 - (A^2*G2[5])/24 - 
   (A^2*xi*G2[5])/216 + (A^2*G2[6])/18 + (A^2*xi*G2[6])/54 + 
   (5*A^2*G2[7])/36 + (23*A^2*G2[17])/216 + (A^2*xi*G2[17])/72 - 
   (A^2*G2[19])/54 + (A^2*G2[24])/6 + (A^2*xi*G2[24])/54 - 
   (5*A^2*G2[25])/36 - (A^2*xi*G2[25])/9 - (A^2*G2[26])/12 - 
   (A^2*xi*G2[26])/108 - (A^2*G2[27])/12 - (A^2*xi*G2[27])/108 - 
   (A^2*G2[28])/12 - (A^2*xi*G2[28])/108 + (A^2*G2[30])/12 + 
   (A^2*xi*G2[30])/108 + (5*A^2*G2[33])/18 + (A^2*xi*G2[33])/9 + 
   (A^2*xi*G2[36])/27 + (A^2*G2[39])/12 - (A^2*xi*G2[39])/36 + 
   (5*A^2*G2[41])/36, f[76] -> (95*A^2*C01)/216 - (55*A^2*C02)/324 + 
   (A^2*log2)/27 + (5*A^2*C01*xi)/72 + (11*A^2*C02*xi)/324 + 
   (A^2*log2*xi)/27 - (5*A^2*G2[3])/108 - (A^2*xi*G2[3])/54 + 
   (5*A^2*G2[5])/108 + (A^2*xi*G2[5])/54 - (11*A^2*G2[6])/162 - 
   (5*A^2*xi*G2[6])/162 - (4*A^2*G2[17])/27 - (5*A^2*xi*G2[17])/108 - 
   (A^2*G2[19])/108 + (A^2*xi*G2[19])/108 - (5*A^2*G2[24])/27 - 
   (2*A^2*xi*G2[24])/27 + (5*A^2*G2[26])/54 + (A^2*xi*G2[26])/27 + 
   (5*A^2*G2[27])/54 + (A^2*xi*G2[27])/27 + (5*A^2*G2[28])/54 + 
   (A^2*xi*G2[28])/27 - (5*A^2*G2[30])/54 - (A^2*xi*G2[30])/27 + 
   (A^2*G2[36])/81 - (2*A^2*xi*G2[36])/81 - (17*A^2*G2[39])/162 - 
   (A^2*xi*G2[39])/81, f[77] -> 0, f[78] -> 0, f[79] -> 0, 
 f[80] -> (41*A^2*C01)/144 - (23*A^2*C02)/162 + (7*A^2*log2)/108 + 
   (25*A^2*C01*xi)/432 - (A^2*C02*xi)/81 + (A^2*log2*xi)/108 - 
   (A^2*G2[3])/36 - (A^2*xi*G2[3])/108 + (A^2*G2[5])/36 + 
   (A^2*xi*G2[5])/108 - (4*A^2*G2[6])/81 - (A^2*xi*G2[6])/81 - 
   (19*A^2*G2[17])/216 - (5*A^2*xi*G2[17])/216 - (A^2*G2[19])/216 + 
   (A^2*xi*G2[19])/216 - (A^2*G2[24])/9 - (A^2*xi*G2[24])/27 + 
   (A^2*G2[26])/18 + (A^2*xi*G2[26])/54 + (A^2*G2[27])/18 + 
   (A^2*xi*G2[27])/54 + (A^2*G2[28])/18 + (A^2*xi*G2[28])/54 - 
   (A^2*G2[30])/18 - (A^2*xi*G2[30])/54 - (31*A^2*G2[36])/648 - 
   (A^2*xi*G2[36])/648 - (5*A^2*G2[39])/648 - (11*A^2*xi*G2[39])/648, 
 f[81] -> (8*A^2)/9 + (25*A^2*C01)/216 + (13*A^2*C02)/216 + (5*A^2*log2)/36 + 
   (41*A^2*C01*xi)/216 - (17*A^2*C02*xi)/216 + (A^2*log2*xi)/36 + 
   (A^2*G1eps[1])/9 - (A^2*G1eps[3])/9 - (7*A^2*G2[3])/216 - 
   (5*A^2*xi*G2[3])/216 + (7*A^2*G2[5])/216 + (5*A^2*xi*G2[5])/216 - 
   (A^2*G2[6])/18 - (A^2*xi*G2[6])/54 - (A^2*G2[17])/27 - 
   (2*A^2*xi*G2[17])/27 + (13*A^2*G2[19])/216 - (A^2*xi*G2[19])/216 - 
   (7*A^2*G2[24])/54 - (5*A^2*xi*G2[24])/54 + (7*A^2*G2[26])/108 + 
   (5*A^2*xi*G2[26])/108 + (7*A^2*G2[27])/108 + (5*A^2*xi*G2[27])/108 + 
   (7*A^2*G2[28])/108 + (5*A^2*xi*G2[28])/108 - (7*A^2*G2[30])/108 - 
   (5*A^2*xi*G2[30])/108 - (A^2*G2[33])/9 + (A^2*xi*G2[36])/54 - 
   (7*A^2*G2[39])/108 - (7*A^2*xi*G2[39])/108 - (A^2*G2[41])/9, 
 f[82] -> (-37*A^2*C01)/48 + (5*A^2*C02)/36 - (A^2*log2)/36 - 
   (47*A^2*C01*xi)/432 + (A^2*C02*xi)/36 + (A^2*log2*xi)/36 - 
   (A^2*xi*G1eps[4])/27 - (A^2*G2[3])/108 + (A^2*G2[5])/108 + 
   (A^2*G2[6])/27 + (5*A^2*G2[13])/27 + (31*A^2*G2[17])/216 + 
   (11*A^2*xi*G2[17])/216 - (A^2*G2[19])/72 + (A^2*xi*G2[19])/72 + 
   (4*A^2*G2[24])/27 - (2*A^2*G2[26])/27 - (2*A^2*G2[27])/27 - 
   (2*A^2*G2[28])/27 + (2*A^2*G2[30])/27 - (5*A^2*G2[36])/216 - 
   (A^2*xi*G2[36])/72 + (7*A^2*G2[39])/72 + (A^2*xi*G2[39])/72, f[83] -> 0, 
 f[84] -> 0, f[85] -> 0, f[86] -> (37*A^2*C01)/48 - (5*A^2*C02)/36 + 
   (A^2*log2)/36 + (47*A^2*C01*xi)/432 - (A^2*C02*xi)/36 - (A^2*log2*xi)/36 + 
   (A^2*xi*G1eps[4])/27 + (2*A^2*G2[2])/9 + (A^2*G2[3])/108 - 
   (A^2*G2[5])/108 - (A^2*G2[6])/27 - (2*A^2*G2[9])/9 - (5*A^2*G2[13])/27 - 
   (31*A^2*G2[17])/216 - (11*A^2*xi*G2[17])/216 + (A^2*G2[19])/72 - 
   (A^2*xi*G2[19])/72 - (4*A^2*G2[24])/27 + (2*A^2*G2[26])/27 + 
   (2*A^2*G2[27])/27 + (2*A^2*G2[28])/27 - (2*A^2*G2[30])/27 + 
   (5*A^2*G2[36])/216 + (A^2*xi*G2[36])/72 - (7*A^2*G2[39])/72 - 
   (A^2*xi*G2[39])/72, f[87] -> (-8*A^2)/9 - (25*A^2*C01)/216 - 
   (13*A^2*C02)/216 - (5*A^2*log2)/36 - (41*A^2*C01*xi)/216 + 
   (17*A^2*C02*xi)/216 - (A^2*log2*xi)/36 - (A^2*G1eps[1])/9 + 
   (A^2*G1eps[3])/9 - (7*A^2*G2[2])/36 - (5*A^2*xi*G2[2])/36 + 
   (7*A^2*G2[3])/216 + (5*A^2*xi*G2[3])/216 - (7*A^2*G2[5])/216 - 
   (5*A^2*xi*G2[5])/216 + (A^2*G2[6])/18 + (A^2*xi*G2[6])/54 + 
   (7*A^2*G2[9])/36 + (5*A^2*xi*G2[9])/36 + (A^2*G2[17])/27 + 
   (2*A^2*xi*G2[17])/27 - (13*A^2*G2[19])/216 + (A^2*xi*G2[19])/216 + 
   (7*A^2*G2[24])/54 + (5*A^2*xi*G2[24])/54 - (7*A^2*G2[26])/108 - 
   (5*A^2*xi*G2[26])/108 - (7*A^2*G2[27])/108 - (5*A^2*xi*G2[27])/108 - 
   (7*A^2*G2[28])/108 - (5*A^2*xi*G2[28])/108 + (7*A^2*G2[30])/108 + 
   (5*A^2*xi*G2[30])/108 + (A^2*G2[33])/9 - (A^2*xi*G2[36])/54 + 
   (7*A^2*G2[39])/108 + (7*A^2*xi*G2[39])/108 + (A^2*G2[41])/9, 
 f[88] -> (-41*A^2*C01)/144 + (23*A^2*C02)/162 - (7*A^2*log2)/108 - 
   (25*A^2*C01*xi)/432 + (A^2*C02*xi)/81 - (A^2*log2*xi)/108 - 
   (A^2*G2[2])/6 - (A^2*xi*G2[2])/18 + (A^2*G2[3])/36 + (A^2*xi*G2[3])/108 - 
   (A^2*G2[5])/36 - (A^2*xi*G2[5])/108 + (4*A^2*G2[6])/81 + 
   (A^2*xi*G2[6])/81 + (A^2*G2[9])/6 + (A^2*xi*G2[9])/18 + 
   (19*A^2*G2[17])/216 + (5*A^2*xi*G2[17])/216 + (A^2*G2[19])/216 - 
   (A^2*xi*G2[19])/216 + (A^2*G2[24])/9 + (A^2*xi*G2[24])/27 - 
   (A^2*G2[26])/18 - (A^2*xi*G2[26])/54 - (A^2*G2[27])/18 - 
   (A^2*xi*G2[27])/54 - (A^2*G2[28])/18 - (A^2*xi*G2[28])/54 + 
   (A^2*G2[30])/18 + (A^2*xi*G2[30])/54 + (31*A^2*G2[36])/648 + 
   (A^2*xi*G2[36])/648 + (5*A^2*G2[39])/648 + (11*A^2*xi*G2[39])/648, 
 f[89] -> 0, f[90] -> 0, f[91] -> 0, 
 f[92] -> (175*A^2*C01)/864 - (29*A^2*C01*xi)/864 + (A^2*G1eps[4])/27 + 
   (A^2*G2[11])/48 - (A^2*xi*G2[11])/144 - (A^2*G2[12])/24 - 
   (A^2*xi*G2[12])/24 + (A^2*G2[15])/24 + (A^2*xi*G2[15])/24 - 
   (17*A^2*G2[17])/108 + (A^2*xi*G2[17])/36 - (A^2*G2[18])/24 - 
   (A^2*xi*G2[18])/24 - (11*A^2*G2[20])/54 - (A^2*xi*G2[20])/18 + 
   (A^2*G2[21])/12 + (A^2*xi*G2[21])/12, 
 f[93] -> (-121*A^2*C01)/864 + (13*A^2*C01*xi)/864 + (A^2*G2[11])/72 - 
   (A^2*G2[12])/36 + (A^2*G2[15])/36 + (7*A^2*G2[17])/108 - 
   (A^2*xi*G2[17])/108 - (A^2*G2[18])/36 + (A^2*G2[20])/108 - 
   (A^2*xi*G2[20])/108 + (A^2*G2[21])/18, 
 f[94] -> (455*A^2*C01)/864 + (29*A^2*C01*xi)/288 + (A^2*xi*G1eps[4])/27 + 
   (5*A^2*G2[3])/108 - (5*A^2*G2[5])/108 - (A^2*G2[11])/144 - 
   (A^2*xi*G2[11])/144 + (A^2*G2[12])/24 - (A^2*xi*G2[12])/72 - 
   (5*A^2*G2[13])/27 - (A^2*G2[15])/24 + (A^2*xi*G2[15])/72 - 
   (7*A^2*G2[17])/108 - (A^2*xi*G2[17])/18 + (A^2*G2[18])/24 - 
   (A^2*xi*G2[18])/72 + (7*A^2*G2[20])/108 - (5*A^2*xi*G2[20])/108 - 
   (A^2*G2[21])/12 + (A^2*xi*G2[21])/36, f[95] -> 0, f[96] -> 0, f[97] -> 0, 
 f[98] -> (-455*A^2*C01)/864 - (29*A^2*C01*xi)/288 - (A^2*xi*G1eps[4])/27 - 
   (5*A^2*G2[3])/108 + (5*A^2*G2[5])/108 + (A^2*G2[11])/144 + 
   (A^2*xi*G2[11])/144 - (A^2*G2[12])/24 + (A^2*xi*G2[12])/72 + 
   (5*A^2*G2[13])/27 + (A^2*G2[15])/24 - (A^2*xi*G2[15])/72 + 
   (7*A^2*G2[17])/108 + (A^2*xi*G2[17])/18 - (A^2*G2[18])/24 + 
   (A^2*xi*G2[18])/72 - (7*A^2*G2[20])/108 + (5*A^2*xi*G2[20])/108 + 
   (A^2*G2[21])/12 - (A^2*xi*G2[21])/36, 
 f[99] -> (121*A^2*C01)/864 - (13*A^2*C01*xi)/864 - (A^2*G2[11])/72 + 
   (A^2*G2[12])/36 - (A^2*G2[15])/36 - (7*A^2*G2[17])/108 + 
   (A^2*xi*G2[17])/108 + (A^2*G2[18])/36 - (A^2*G2[20])/108 + 
   (A^2*xi*G2[20])/108 - (A^2*G2[21])/18, 
 f[100] -> (-175*A^2*C01)/864 + (29*A^2*C01*xi)/864 - (A^2*G1eps[4])/27 - 
   (A^2*G2[11])/48 + (A^2*xi*G2[11])/144 + (A^2*G2[12])/24 + 
   (A^2*xi*G2[12])/24 - (A^2*G2[15])/24 - (A^2*xi*G2[15])/24 + 
   (17*A^2*G2[17])/108 - (A^2*xi*G2[17])/36 + (A^2*G2[18])/24 + 
   (A^2*xi*G2[18])/24 + (11*A^2*G2[20])/54 + (A^2*xi*G2[20])/18 - 
   (A^2*G2[21])/12 - (A^2*xi*G2[21])/12, f[101] -> 0, f[102] -> 0, 
 f[103] -> 0, f[104] -> -A^2/54 - (A^2*C01)/72 - (A^2*C02)/54 - 
   (A^2*log2)/36 - (A^2*xi)/54 + (A^2*C02*xi)/108 - (A^2*log2*xi)/216 + 
   (A^2*G1eps[1])/216 - (A^2*xi*G1eps[1])/216 - (5*A^2*G1eps[2])/216 - 
   (A^2*xi*G1eps[2])/216 + (5*A^2*G1eps[3])/216 + (A^2*xi*G1eps[3])/216 - 
   (5*A^2*G2[3])/216 - (7*A^2*G2[25])/432 + (A^2*xi*G2[25])/216 + 
   (5*A^2*G2[26])/432 + (A^2*xi*G2[26])/216 - (5*A^2*G2[27])/144 - 
   (5*A^2*G2[28])/216 + (5*A^2*G2[30])/216 + (5*A^2*G2[31])/216 - 
   (5*A^2*G2[32])/216 + (A^2*G2[33])/36 - (A^2*xi*G2[33])/216 + 
   (A^2*G2[41])/72, f[105] -> 0, f[106] -> 0, f[107] -> 0, f[108] -> 0, 
 f[109] -> 0, f[110] -> 0, f[111] -> 0, f[112] -> 0, f[113] -> 0, 
 f[114] -> 0, f[115] -> 0, f[116] -> 0, f[117] -> 0, f[118] -> 0, 
 f[119] -> 0, f[120] -> 0, f[121] -> 0, f[122] -> 0, f[123] -> 0, 
 f[124] -> (47*A^2)/432 - (A^2*C01)/9 - (A^2*xi)/54 + (A^2*C01*xi)/144 + 
   (A^2*G1eps[3])/36 - (A^2*G1eps[4])/72 - (5*A^2*G2[3])/144 + 
   (5*A^2*G2[5])/144 + (7*A^2*G2[17])/144 + (A^2*G2[41])/72, f[125] -> 0, 
 f[126] -> 0, f[127] -> 0, f[128] -> 0, f[129] -> 0, f[130] -> 0, 
 f[131] -> 0, f[132] -> 0, f[133] -> 0, f[134] -> 0, f[135] -> 0, 
 f[136] -> 0, f[137] -> 0, f[138] -> 0, f[139] -> 0, f[140] -> 0, 
 f[141] -> 0, f[142] -> 0, f[143] -> 0, 
 f[144] -> (47*A^2)/432 - (A^2*C01)/9 - (A^2*xi)/54 + (A^2*C01*xi)/144 + 
   (A^2*G1eps[3])/36 - (A^2*G1eps[4])/72 - (5*A^2*G2[3])/144 + 
   (5*A^2*G2[5])/144 + (7*A^2*G2[17])/144 + (A^2*G2[41])/72, f[145] -> 0, 
 f[146] -> 0, f[147] -> 0, f[148] -> 0, f[149] -> 0, f[150] -> 0, 
 f[151] -> 0, f[152] -> 0, f[153] -> 0, f[154] -> 0, f[155] -> 0, 
 f[156] -> 0, f[157] -> 0, f[158] -> 0, f[159] -> 0, f[160] -> 0, 
 f[161] -> 0, f[162] -> 0, f[163] -> 0, 
 f[164] -> (641*A^2)/36 + (716*A^2*C01)/27 - (3473*A^2*C02)/324 + 
   (221*A^2*log2)/216 - (443*A^2*xi)/27 - (50855*A^2*C01*xi)/2592 + 
   (2839*A^2*C02*xi)/324 - (41*A^2*log2*xi)/216 - (2*A^2*xi^2)/9 - 
   (685*A^2*C01*xi^2)/648 + (245*A^2*C02*xi^2)/486 + (7*A^2*log2*xi^2)/162 + 
   (A^2*G1eps[1])/9 - (A^2*xi*G1eps[1])/9 + (A^2*G1eps[2])/9 - 
   (A^2*xi*G1eps[2])/9 - (A^2*G1eps[3])/9 + (A^2*xi*G1eps[3])/9 - 
   (5*A^2*G1eps[4])/54 + (5*A^2*xi*G1eps[4])/54 - (145*A^2*G2[1])/108 + 
   (13*A^2*xi*G2[1])/9 + (61*A^2*G2[2])/6 + (19*A^2*xi*G2[2])/4 - 
   (101*A^2*xi^2*G2[2])/18 + (439*A^2*G2[3])/216 + (139*A^2*xi*G2[3])/216 + 
   (5*A^2*xi^2*G2[3])/54 - (587*A^2*G2[5])/216 + (77*A^2*xi*G2[5])/216 - 
   (5*A^2*xi^2*G2[5])/54 - (2981*A^2*G2[6])/324 + (463*A^2*xi*G2[6])/81 + 
   (16*A^2*xi^2*G2[6])/243 + (3*A^2*G2[7])/2 - (13*A^2*xi*G2[7])/9 + 
   (23*A^2*G2[8])/18 - (13*A^2*xi*G2[8])/9 - (71*A^2*G2[9])/6 - 
   (83*A^2*xi*G2[9])/36 + (101*A^2*xi^2*G2[9])/18 + (5*A^2*G2[10])/9 + 
   (3*A^2*xi*G2[10])/4 + (1499*A^2*G2[11])/432 - (17*A^2*xi*G2[11])/24 - 
   (A^2*xi^2*G2[11])/18 + (359*A^2*G2[12])/108 - (23*A^2*xi*G2[12])/24 - 
   (4*A^2*xi^2*G2[12])/9 - (452*A^2*G2[13])/27 + (68*A^2*xi*G2[13])/27 - 
   (359*A^2*G2[15])/108 + (23*A^2*xi*G2[15])/24 + (4*A^2*xi^2*G2[15])/9 - 
   (40*A^2*G2[16])/27 + (20*A^2*xi*G2[16])/9 - (157*A^2*G2[17])/108 + 
   (961*A^2*xi*G2[17])/648 + (91*A^2*xi^2*G2[17])/162 - 
   (527*A^2*G2[18])/216 - (65*A^2*xi*G2[18])/72 - (4*A^2*xi^2*G2[18])/9 + 
   (212*A^2*G2[19])/27 - (241*A^2*xi*G2[19])/648 + (8*A^2*xi^2*G2[19])/81 + 
   (1331*A^2*G2[20])/216 - (2299*A^2*xi*G2[20])/648 - 
   (19*A^2*xi^2*G2[20])/27 - (691*A^2*G2[21])/108 + (2*A^2*xi*G2[21])/3 + 
   (8*A^2*xi^2*G2[21])/9 - (157*A^2*G2[22])/18 + (7*A^2*xi*G2[22])/2 + 
   (89*A^2*G2[23])/18 - 2*A^2*xi*G2[23] - (821*A^2*G2[24])/54 + 
   (70*A^2*xi*G2[24])/9 + (10*A^2*xi^2*G2[24])/27 + (251*A^2*G2[25])/108 - 
   (41*A^2*xi*G2[25])/18 + 3*A^2*G2[26] - (109*A^2*xi*G2[26])/24 - 
   (5*A^2*xi^2*G2[26])/27 + (1391*A^2*G2[27])/108 - (377*A^2*xi*G2[27])/24 - 
   (5*A^2*xi^2*G2[27])/27 + (853*A^2*G2[28])/108 - (325*A^2*xi*G2[28])/36 - 
   (5*A^2*xi^2*G2[28])/27 - (853*A^2*G2[30])/108 + (325*A^2*xi*G2[30])/36 + 
   (5*A^2*xi^2*G2[30])/27 + (37*A^2*G2[31])/54 - A^2*xi*G2[31] - 
   (37*A^2*G2[32])/54 + A^2*xi*G2[32] - (257*A^2*G2[33])/54 + 
   (14*A^2*xi*G2[33])/3 - (19*A^2*G2[34])/18 + (127*A^2*xi*G2[34])/18 + 
   (107*A^2*G2[36])/81 + (175*A^2*xi*G2[36])/162 + (31*A^2*xi^2*G2[36])/486 - 
   (5*A^2*G2[37])/9 - (3*A^2*xi*G2[37])/4 - (17*A^2*G2[38])/18 - 
   (23*A^2*xi*G2[38])/9 + (1385*A^2*G2[39])/162 - (521*A^2*xi*G2[39])/324 + 
   (59*A^2*xi^2*G2[39])/486 + (41*A^2*G2[40])/18 + (65*A^2*xi*G2[40])/36 - 
   (25*A^2*G2[41])/9 + (26*A^2*xi*G2[41])/9 + (193*A^2*G2[42])/54 - 
   (A^2*xi*G2[42])/2 + (131*A^2*G2[43])/18 - (13*A^2*xi*G2[43])/12, 
 f[165] -> (103*A^2)/54 + (2003*A^2*C01)/2592 - (251*A^2*C02)/486 - 
   (47*A^2*log2)/81 - (A^2*xi)/6 - (2201*A^2*C01*xi)/2592 + 
   (211*A^2*C02*xi)/972 - (11*A^2*log2*xi)/162 + (A^2*G1eps[4])/54 - 
   (A^2*xi*G1eps[4])/54 - (73*A^2*G2[2])/36 + (5*A^2*xi*G2[2])/2 - 
   (A^2*xi^2*G2[2])/3 - (41*A^2*G2[3])/72 + (7*A^2*xi*G2[3])/72 + 
   (41*A^2*G2[5])/72 - (7*A^2*xi*G2[5])/72 + (349*A^2*G2[6])/486 + 
   (77*A^2*xi*G2[6])/486 + (73*A^2*G2[9])/36 - (5*A^2*xi*G2[9])/2 + 
   (A^2*xi^2*G2[9])/3 - (A^2*G2[10])/2 + (A^2*G2[11])/72 + 
   (47*A^2*G2[13])/27 - (245*A^2*G2[17])/324 + (29*A^2*xi*G2[17])/81 - 
   (1639*A^2*G2[19])/648 + (25*A^2*xi*G2[19])/648 + (A^2*G2[20])/54 + 
   (A^2*xi*G2[20])/108 + (4*A^2*G2[22])/3 - (7*A^2*G2[23])/9 + 
   (65*A^2*G2[24])/54 + (7*A^2*xi*G2[24])/18 + (2*A^2*G2[25])/9 + 
   (65*A^2*G2[26])/54 - (7*A^2*xi*G2[26])/36 + (52*A^2*G2[27])/27 - 
   (7*A^2*xi*G2[27])/36 + (121*A^2*G2[28])/108 - (7*A^2*xi*G2[28])/36 - 
   (121*A^2*G2[30])/108 + (7*A^2*xi*G2[30])/36 - (4*A^2*G2[33])/9 - 
   (22*A^2*G2[34])/9 - (811*A^2*G2[36])/1944 + (25*A^2*xi*G2[36])/1944 + 
   (A^2*G2[37])/2 + (11*A^2*G2[38])/9 - (4931*A^2*G2[39])/1944 + 
   (353*A^2*xi*G2[39])/1944 - (25*A^2*G2[40])/18 - (2*A^2*G2[41])/9, 
 f[166] -> (-14*A^2)/9 - (139*A^2*C01)/648 - (2189*A^2*C02)/1944 + 
   (1231*A^2*log2)/1296 + (A^2*xi)/18 + (469*A^2*C01*xi)/2592 + 
   (473*A^2*C02*xi)/1944 - (397*A^2*log2*xi)/1296 + (5*A^2*C01*xi^2)/9 - 
   (5*A^2*C02*xi^2)/36 + (5*A^2*log2*xi^2)/36 + (A^2*G1eps[1])/9 - 
   (A^2*G1eps[3])/9 - (A^2*G1eps[4])/108 + (A^2*xi*G1eps[4])/108 - 
   (A^2*G2[1])/2 + (11*A^2*xi*G2[1])/108 + (55*A^2*G2[2])/72 - 
   (29*A^2*xi*G2[2])/72 - (A^2*xi^2*G2[2])/6 + (85*A^2*G2[3])/216 + 
   (77*A^2*xi*G2[3])/216 - (A^2*xi^2*G2[3])/12 - (205*A^2*G2[5])/216 - 
   (65*A^2*xi*G2[5])/216 + (A^2*xi^2*G2[5])/12 - (2833*A^2*G2[6])/972 + 
   (409*A^2*xi*G2[6])/972 - (A^2*xi^2*G2[6])/9 + (A^2*G2[7])/2 - 
   (A^2*xi*G2[7])/18 + (A^2*G2[8])/2 - (4*A^2*xi*G2[8])/27 - 
   (53*A^2*G2[9])/24 + (53*A^2*xi*G2[9])/72 + (A^2*xi^2*G2[9])/6 + 
   (41*A^2*G2[10])/72 + (7*A^2*xi*G2[10])/72 - (7*A^2*G2[11])/864 - 
   (23*A^2*xi*G2[11])/288 - (295*A^2*G2[12])/864 + (11*A^2*xi*G2[12])/96 - 
   (A^2*xi^2*G2[12])/18 - (463*A^2*G2[13])/216 - (103*A^2*xi*G2[13])/216 + 
   (295*A^2*G2[15])/864 - (11*A^2*xi*G2[15])/96 + (A^2*xi^2*G2[15])/18 + 
   (47*A^2*G2[16])/216 + (11*A^2*xi*G2[16])/72 + (1265*A^2*G2[17])/2592 - 
   (281*A^2*xi*G2[17])/2592 - (25*A^2*xi^2*G2[17])/108 - (5*A^2*G2[18])/12 + 
   (A^2*xi*G2[18])/18 - (A^2*xi^2*G2[18])/18 + (6649*A^2*G2[19])/1296 - 
   (115*A^2*xi*G2[19])/1296 + (A^2*xi^2*G2[19])/54 - (599*A^2*G2[20])/864 - 
   (13*A^2*xi*G2[20])/864 - (A^2*xi^2*G2[20])/9 + (107*A^2*G2[21])/216 - 
   (7*A^2*xi*G2[21])/24 + (A^2*xi^2*G2[21])/9 - (143*A^2*G2[22])/36 + 
   (5*A^2*xi*G2[22])/36 + (41*A^2*G2[23])/18 - (A^2*xi*G2[23])/18 - 
   (355*A^2*G2[24])/108 + (3*A^2*xi*G2[24])/4 - (A^2*xi^2*G2[24])/3 - 
   (A^2*G2[25])/6 - (A^2*xi*G2[25])/36 - (1045*A^2*G2[26])/432 - 
   (11*A^2*xi*G2[26])/48 + (A^2*xi^2*G2[26])/6 + (395*A^2*G2[27])/432 - 
   (47*A^2*xi*G2[27])/48 + (A^2*xi^2*G2[27])/6 - (43*A^2*G2[28])/108 - 
   (19*A^2*xi*G2[28])/36 + (A^2*xi^2*G2[28])/6 + (43*A^2*G2[30])/108 + 
   (19*A^2*xi*G2[30])/36 - (A^2*xi^2*G2[30])/6 + (5*A^2*G2[31])/9 - 
   (A^2*xi*G2[31])/18 - (5*A^2*G2[32])/9 + (A^2*xi*G2[32])/18 + 
   (2*A^2*G2[33])/9 + (A^2*xi*G2[33])/18 + (107*A^2*G2[34])/36 + 
   (A^2*xi*G2[34])/4 + (851*A^2*G2[36])/1944 + (379*A^2*xi*G2[36])/1944 - 
   (A^2*xi^2*G2[36])/36 - (41*A^2*G2[37])/72 - (7*A^2*xi*G2[37])/72 - 
   (13*A^2*G2[38])/9 - (A^2*xi*G2[38])/6 + (14125*A^2*G2[39])/1944 - 
   (109*A^2*xi*G2[39])/1944 - (5*A^2*xi^2*G2[39])/36 + (139*A^2*G2[40])/72 + 
   (13*A^2*xi*G2[40])/72 - (2*A^2*G2[41])/9 + (A^2*xi*G2[41])/18, 
 f[167] -> (13*A^2)/6 + (325*A^2*C01)/288 + (335*A^2*C02)/324 - 
   (79*A^2*log2)/216 + (7*A^2*xi)/54 + (1049*A^2*C01*xi)/864 - 
   (227*A^2*C02*xi)/243 + (595*A^2*log2*xi)/648 - (10*A^2*C01*xi^2)/9 + 
   (5*A^2*C02*xi^2)/18 - (5*A^2*log2*xi^2)/18 + (A^2*G1eps[4])/27 + 
   (5*A^2*G2[1])/9 - (11*A^2*xi*G2[1])/54 - (29*A^2*G2[2])/9 + 
   (263*A^2*xi*G2[2])/36 - (28*A^2*xi^2*G2[2])/9 + (83*A^2*G2[3])/216 - 
   (197*A^2*xi*G2[3])/216 + (A^2*xi^2*G2[3])/6 + (61*A^2*G2[5])/216 + 
   (173*A^2*xi*G2[5])/216 - (A^2*xi^2*G2[5])/6 + (161*A^2*G2[6])/81 - 
   (275*A^2*xi*G2[6])/243 + (2*A^2*xi^2*G2[6])/9 - (5*A^2*G2[7])/9 + 
   (A^2*xi*G2[7])/9 - (5*A^2*G2[8])/9 + (8*A^2*xi*G2[8])/27 + 
   (43*A^2*G2[9])/9 - (287*A^2*xi*G2[9])/36 + (28*A^2*xi^2*G2[9])/9 - 
   (A^2*G2[10])/12 - (7*A^2*xi*G2[10])/36 + (7*A^2*G2[11])/432 + 
   (25*A^2*xi*G2[11])/144 + (307*A^2*G2[12])/432 - (5*A^2*xi*G2[12])/16 + 
   (A^2*xi^2*G2[12])/9 - (A^2*G2[13])/108 + (103*A^2*xi*G2[13])/108 - 
   (307*A^2*G2[15])/432 + (5*A^2*xi*G2[15])/16 - (A^2*xi^2*G2[15])/9 - 
   (47*A^2*G2[16])/108 - (11*A^2*xi*G2[16])/36 + (73*A^2*G2[17])/432 - 
   (583*A^2*xi*G2[17])/1296 + (25*A^2*xi^2*G2[17])/54 + (31*A^2*G2[18])/36 - 
   (7*A^2*xi*G2[18])/36 + (A^2*xi^2*G2[18])/9 - (143*A^2*G2[19])/54 + 
   (25*A^2*xi*G2[19])/162 - (A^2*xi^2*G2[19])/27 + (607*A^2*G2[20])/432 - 
   (71*A^2*xi*G2[20])/432 + (2*A^2*xi^2*G2[20])/9 - (113*A^2*G2[21])/108 + 
   (3*A^2*xi*G2[21])/4 - (2*A^2*xi^2*G2[21])/9 + (43*A^2*G2[22])/18 - 
   (5*A^2*xi*G2[22])/18 - (4*A^2*G2[23])/3 + (A^2*xi*G2[23])/9 + 
   (16*A^2*G2[24])/9 - (62*A^2*xi*G2[24])/27 + (2*A^2*xi^2*G2[24])/3 + 
   (A^2*G2[25])/9 + (A^2*xi*G2[25])/18 + (11*A^2*G2[26])/8 + 
   (185*A^2*xi*G2[26])/216 - (A^2*xi^2*G2[26])/3 - (59*A^2*G2[27])/24 + 
   (509*A^2*xi*G2[27])/216 - (A^2*xi^2*G2[27])/3 - (19*A^2*G2[28])/36 + 
   (157*A^2*xi*G2[28])/108 - (A^2*xi^2*G2[28])/3 + (19*A^2*G2[30])/36 - 
   (157*A^2*xi*G2[30])/108 + (A^2*xi^2*G2[30])/3 - (2*A^2*G2[31])/3 + 
   (A^2*xi*G2[31])/9 + (2*A^2*G2[32])/3 - (A^2*xi*G2[32])/9 - 
   (2*A^2*G2[33])/9 - (A^2*xi*G2[33])/9 - (5*A^2*G2[34])/6 - 
   (A^2*xi*G2[34])/2 + (125*A^2*G2[36])/648 - (653*A^2*xi*G2[36])/1944 + 
   (A^2*xi^2*G2[36])/18 + (A^2*G2[37])/12 + (7*A^2*xi*G2[37])/36 + 
   (A^2*G2[38])/3 + (A^2*xi*G2[38])/3 - (3023*A^2*G2[39])/648 - 
   (661*A^2*xi*G2[39])/1944 + (5*A^2*xi^2*G2[39])/18 - (7*A^2*G2[40])/12 - 
   (13*A^2*xi*G2[40])/36 + (2*A^2*G2[41])/9 - (A^2*xi*G2[41])/9, 
 f[168] -> (566*A^2)/27 + (2411*A^2*C01)/216 - (1367*A^2*C02)/243 - 
   (67*A^2*log2)/81 - (376*A^2*xi)/27 - (680*A^2*C01*xi)/81 + 
   (104*A^2*C02*xi)/27 + (37*A^2*log2*xi)/27 - (4*A^2*xi^2)/9 - 
   (563*A^2*C01*xi^2)/162 + (344*A^2*C02*xi^2)/243 - (20*A^2*log2*xi^2)/81 - 
   (2*A^2*G1eps[4])/27 + (2*A^2*xi*G1eps[4])/27 - (2*A^2*G2[1])/3 + 
   (4*A^2*xi*G2[1])/3 - (2*A^2*G2[2])/3 + (158*A^2*xi*G2[2])/9 - 
   (80*A^2*xi^2*G2[2])/9 + (61*A^2*G2[3])/27 - (19*A^2*xi*G2[3])/27 + 
   (8*A^2*xi^2*G2[3])/27 - (53*A^2*G2[5])/27 + (43*A^2*xi*G2[5])/27 - 
   (8*A^2*xi^2*G2[5])/27 - (884*A^2*G2[6])/243 + (98*A^2*xi*G2[6])/27 + 
   (104*A^2*xi^2*G2[6])/243 + (2*A^2*G2[7])/3 - (4*A^2*xi*G2[7])/3 + 
   (20*A^2*G2[8])/27 - (4*A^2*xi*G2[8])/3 + (2*A^2*G2[9])/3 - 
   (46*A^2*xi*G2[9])/3 + (80*A^2*xi^2*G2[9])/9 - (2*A^2*G2[10])/3 + 
   (2*A^2*xi*G2[10])/3 + (301*A^2*G2[11])/54 - (35*A^2*xi*G2[11])/36 + 
   (521*A^2*G2[12])/108 - (31*A^2*xi*G2[12])/36 - (4*A^2*xi^2*G2[12])/9 - 
   (143*A^2*G2[13])/9 + 3*A^2*xi*G2[13] - (521*A^2*G2[15])/108 + 
   (31*A^2*xi*G2[15])/36 + (4*A^2*xi^2*G2[15])/9 - (37*A^2*G2[16])/27 + 
   (19*A^2*xi*G2[16])/9 + (1109*A^2*G2[17])/324 - (755*A^2*xi*G2[17])/324 + 
   (112*A^2*xi^2*G2[17])/81 - (34*A^2*G2[18])/9 - (20*A^2*xi*G2[18])/27 - 
   (4*A^2*xi^2*G2[18])/9 + (17*A^2*G2[19])/81 - (55*A^2*xi*G2[19])/81 + 
   (16*A^2*xi^2*G2[19])/81 + (365*A^2*G2[20])/36 - (1267*A^2*xi*G2[20])/324 - 
   (16*A^2*xi^2*G2[20])/27 - (256*A^2*G2[21])/27 + (5*A^2*xi*G2[21])/9 + 
   (8*A^2*xi^2*G2[21])/9 - (28*A^2*G2[22])/9 + (28*A^2*xi*G2[22])/9 + 
   (16*A^2*G2[23])/9 - (16*A^2*xi*G2[23])/9 - (196*A^2*G2[24])/27 + 
   (92*A^2*xi*G2[24])/27 + (32*A^2*xi^2*G2[24])/27 + (76*A^2*G2[25])/27 - 
   (20*A^2*xi*G2[25])/9 + (133*A^2*G2[26])/27 - (67*A^2*xi*G2[26])/27 - 
   (16*A^2*xi^2*G2[26])/27 + (317*A^2*G2[27])/27 - (343*A^2*xi*G2[27])/27 - 
   (16*A^2*xi^2*G2[27])/27 + (22*A^2*G2[28])/3 - (178*A^2*xi*G2[28])/27 - 
   (16*A^2*xi^2*G2[28])/27 - (22*A^2*G2[30])/3 + (178*A^2*xi*G2[30])/27 + 
   (16*A^2*xi^2*G2[30])/27 - (8*A^2*G2[31])/27 - (8*A^2*xi*G2[31])/9 + 
   (8*A^2*G2[32])/27 + (8*A^2*xi*G2[32])/9 - (152*A^2*G2[33])/27 + 
   (40*A^2*xi*G2[33])/9 - (20*A^2*G2[34])/3 + (20*A^2*xi*G2[34])/3 + 
   (353*A^2*G2[36])/243 + (17*A^2*xi*G2[36])/27 + (40*A^2*xi^2*G2[36])/243 + 
   (2*A^2*G2[37])/3 - (2*A^2*xi*G2[37])/3 + (20*A^2*G2[38])/9 - 
   (20*A^2*xi*G2[38])/9 - (263*A^2*G2[39])/243 - (79*A^2*xi*G2[39])/27 + 
   (104*A^2*xi^2*G2[39])/243 - (14*A^2*G2[40])/9 + (14*A^2*xi*G2[40])/9 - 
   (8*A^2*G2[41])/3 + (8*A^2*xi*G2[41])/3 + (46*A^2*G2[42])/9 - 
   (14*A^2*xi*G2[42])/27 + (31*A^2*G2[43])/3 - (10*A^2*xi*G2[43])/9, 
 f[169] -> (31*A^2)/3 + (479*A^2*C01)/81 - (1505*A^2*C02)/486 - 
   (41*A^2*log2)/81 - (187*A^2*xi)/27 - (1195*A^2*C01*xi)/324 + 
   (811*A^2*C02*xi)/486 + (67*A^2*log2*xi)/81 - (2*A^2*xi^2)/9 - 
   (563*A^2*C01*xi^2)/324 + (172*A^2*C02*xi^2)/243 - (10*A^2*log2*xi^2)/81 - 
   (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 - (A^2*G2[1])/3 + 
   (2*A^2*xi*G2[1])/3 - (7*A^2*G2[2])/6 + (53*A^2*xi*G2[2])/6 - 
   (40*A^2*xi^2*G2[2])/9 + (10*A^2*G2[3])/9 - (11*A^2*xi*G2[3])/27 + 
   (4*A^2*xi^2*G2[3])/27 - (26*A^2*G2[5])/27 + (23*A^2*xi*G2[5])/27 - 
   (4*A^2*xi^2*G2[5])/27 - (457*A^2*G2[6])/243 + (422*A^2*xi*G2[6])/243 + 
   (52*A^2*xi^2*G2[6])/243 + (A^2*G2[7])/3 - (2*A^2*xi*G2[7])/3 + 
   (10*A^2*G2[8])/27 - (2*A^2*xi*G2[8])/3 + (7*A^2*G2[9])/6 - 
   (139*A^2*xi*G2[9])/18 + (40*A^2*xi^2*G2[9])/9 - (A^2*G2[10])/3 + 
   (A^2*xi*G2[10])/3 + (611*A^2*G2[11])/216 - (35*A^2*xi*G2[11])/72 + 
   (545*A^2*G2[12])/216 - (31*A^2*xi*G2[12])/72 - (2*A^2*xi^2*G2[12])/9 - 
   (143*A^2*G2[13])/18 + (3*A^2*xi*G2[13])/2 - (545*A^2*G2[15])/216 + 
   (31*A^2*xi*G2[15])/72 + (2*A^2*xi^2*G2[15])/9 - (37*A^2*G2[16])/54 + 
   (19*A^2*xi*G2[16])/18 + (1091*A^2*G2[17])/648 - (289*A^2*xi*G2[17])/216 + 
   (56*A^2*xi^2*G2[17])/81 - (16*A^2*G2[18])/9 - (10*A^2*xi*G2[18])/27 - 
   (2*A^2*xi^2*G2[18])/9 + (4*A^2*G2[19])/81 - (28*A^2*xi*G2[19])/81 + 
   (8*A^2*xi^2*G2[19])/81 + (43*A^2*G2[20])/8 - (1267*A^2*xi*G2[20])/648 - 
   (8*A^2*xi^2*G2[20])/27 - (134*A^2*G2[21])/27 + (5*A^2*xi*G2[21])/18 + 
   (4*A^2*xi^2*G2[21])/9 - (14*A^2*G2[22])/9 + (14*A^2*xi*G2[22])/9 + 
   (8*A^2*G2[23])/9 - (8*A^2*xi*G2[23])/9 - (100*A^2*G2[24])/27 + 
   (40*A^2*xi*G2[24])/27 + (16*A^2*xi^2*G2[24])/27 + (38*A^2*G2[25])/27 - 
   (10*A^2*xi*G2[25])/9 + (5*A^2*G2[26])/2 - (61*A^2*xi*G2[26])/54 - 
   (8*A^2*xi^2*G2[26])/27 + (319*A^2*G2[27])/54 - (337*A^2*xi*G2[27])/54 - 
   (8*A^2*xi^2*G2[27])/27 + (100*A^2*G2[28])/27 - (86*A^2*xi*G2[28])/27 - 
   (8*A^2*xi^2*G2[28])/27 - (100*A^2*G2[30])/27 + (86*A^2*xi*G2[30])/27 + 
   (8*A^2*xi^2*G2[30])/27 - (4*A^2*G2[31])/27 - (4*A^2*xi*G2[31])/9 + 
   (4*A^2*G2[32])/27 + (4*A^2*xi*G2[32])/9 - (76*A^2*G2[33])/27 + 
   (20*A^2*xi*G2[33])/9 - (10*A^2*G2[34])/3 + (10*A^2*xi*G2[34])/3 + 
   (329*A^2*G2[36])/486 + (155*A^2*xi*G2[36])/486 + 
   (20*A^2*xi^2*G2[36])/243 + (A^2*G2[37])/3 - (A^2*xi*G2[37])/3 + 
   (10*A^2*G2[38])/9 - (10*A^2*xi*G2[38])/9 - (257*A^2*G2[39])/486 - 
   (767*A^2*xi*G2[39])/486 + (52*A^2*xi^2*G2[39])/243 - (7*A^2*G2[40])/9 + 
   (7*A^2*xi*G2[40])/9 - (4*A^2*G2[41])/3 + (4*A^2*xi*G2[41])/3 + 
   (23*A^2*G2[42])/9 - (7*A^2*xi*G2[42])/27 + (31*A^2*G2[43])/6 - 
   (5*A^2*xi*G2[43])/9, f[170] -> (-239*A^2)/54 + (10405*A^2*C01)/1296 - 
   (584*A^2*C02)/243 + (479*A^2*log2)/324 - (7*A^2*xi)/27 - 
   (199*A^2*C01*xi)/36 + (484*A^2*C02*xi)/243 - (319*A^2*log2*xi)/324 - 
   (A^2*G1eps[4])/27 - (A^2*xi*G1eps[4])/27 - (19*A^2*G2[1])/54 + 
   (137*A^2*G2[2])/9 - (217*A^2*xi*G2[2])/18 + 3*A^2*xi^2*G2[2] - 
   (217*A^2*G2[3])/108 + (67*A^2*xi*G2[3])/108 + (157*A^2*G2[5])/108 - 
   (67*A^2*xi*G2[5])/108 - (427*A^2*G2[6])/486 + (265*A^2*xi*G2[6])/243 + 
   (4*A^2*G2[7])/9 + (7*A^2*G2[8])/27 - (145*A^2*G2[9])/9 + 
   (217*A^2*xi*G2[9])/18 - 3*A^2*xi^2*G2[9] - (5*A^2*G2[10])/18 + 
   (43*A^2*G2[11])/216 - (A^2*xi*G2[11])/18 - (11*A^2*G2[12])/54 + 
   (A^2*xi*G2[12])/9 + (19*A^2*G2[13])/9 + (11*A^2*G2[15])/54 - 
   (A^2*xi*G2[15])/9 + (5*A^2*G2[16])/27 - (1093*A^2*G2[17])/324 + 
   (653*A^2*xi*G2[17])/324 - (A^2*G2[18])/3 + (A^2*xi*G2[18])/9 - 
   (931*A^2*G2[19])/324 + (19*A^2*xi*G2[19])/162 - (5*A^2*G2[20])/36 + 
   (2*A^2*xi*G2[20])/9 + (11*A^2*G2[21])/27 - (2*A^2*xi*G2[21])/9 + 
   (26*A^2*G2[22])/9 - (5*A^2*G2[23])/3 - (56*A^2*G2[24])/27 + 
   (67*A^2*xi*G2[24])/27 - (A^2*G2[25])/2 + (337*A^2*G2[26])/108 - 
   (67*A^2*xi*G2[26])/54 + (307*A^2*G2[27])/108 - (67*A^2*xi*G2[27])/54 + 
   (161*A^2*G2[28])/54 - (67*A^2*xi*G2[28])/54 - (161*A^2*G2[30])/54 + 
   (67*A^2*xi*G2[30])/54 + (5*A^2*G2[31])/9 - (5*A^2*G2[32])/9 + A^2*G2[33] - 
   (4*A^2*G2[34])/3 - (835*A^2*G2[36])/243 + (104*A^2*xi*G2[36])/243 + 
   (5*A^2*G2[37])/18 + (5*A^2*G2[38])/9 - (1010*A^2*G2[39])/243 + 
   (395*A^2*xi*G2[39])/486 - (17*A^2*G2[40])/18 + (2*A^2*G2[41])/9, 
 f[171] -> (-67*A^2)/6 + (959*A^2*C01)/2592 + (1391*A^2*C02)/972 + 
   (1145*A^2*log2)/648 + (35*A^2*xi)/18 + (505*A^2*C01*xi)/648 - 
   (427*A^2*C02*xi)/243 - (619*A^2*log2*xi)/648 + (133*A^2*C01*xi^2)/216 - 
   (13*A^2*C02*xi^2)/162 + (13*A^2*log2*xi^2)/54 - (A^2*G1eps[4])/18 + 
   (A^2*xi*G1eps[4])/54 - (7*A^2*G2[1])/27 - (29*A^2*xi*G2[1])/54 + 
   (80*A^2*G2[2])/9 - (25*A^2*xi*G2[2])/2 + (38*A^2*xi^2*G2[2])/9 + 
   (10*A^2*G2[3])/27 + (7*A^2*xi*G2[3])/108 - (A^2*xi^2*G2[3])/9 - 
   (29*A^2*G2[5])/27 - (59*A^2*xi*G2[5])/108 + (A^2*xi^2*G2[5])/9 - 
   (1121*A^2*G2[6])/486 - (425*A^2*xi*G2[6])/486 - (14*A^2*xi^2*G2[6])/81 + 
   (7*A^2*G2[7])/18 + (5*A^2*xi*G2[7])/9 + (4*A^2*G2[8])/27 + 
   (13*A^2*xi*G2[8])/27 - (89*A^2*G2[9])/9 + (23*A^2*xi*G2[9])/2 - 
   (38*A^2*xi^2*G2[9])/9 + (47*A^2*G2[10])/36 - (5*A^2*xi*G2[10])/36 - 
   (763*A^2*G2[11])/432 + (31*A^2*xi*G2[11])/108 + (A^2*xi^2*G2[11])/36 - 
   (811*A^2*G2[12])/432 + (247*A^2*xi*G2[12])/432 + (8*A^2*G2[13])/27 - 
   (5*A^2*xi*G2[13])/9 + (811*A^2*G2[15])/432 - (247*A^2*xi*G2[15])/432 + 
   (53*A^2*G2[16])/108 - (53*A^2*xi*G2[16])/108 - (151*A^2*G2[17])/144 + 
   (1405*A^2*xi*G2[17])/1296 - (17*A^2*xi^2*G2[17])/54 + (23*A^2*G2[18])/27 + 
   (5*A^2*xi*G2[18])/18 + (4309*A^2*G2[19])/648 - (97*A^2*xi*G2[19])/648 + 
   (2*A^2*xi^2*G2[19])/27 - (4457*A^2*G2[20])/1296 + 
   (593*A^2*xi*G2[20])/432 - (A^2*xi^2*G2[20])/18 + (187*A^2*G2[21])/54 - 
   (23*A^2*xi*G2[21])/27 - (53*A^2*G2[22])/18 - (13*A^2*xi*G2[22])/18 + 
   (5*A^2*G2[23])/3 + (4*A^2*xi*G2[23])/9 - (157*A^2*G2[24])/54 + 
   (11*A^2*xi*G2[24])/54 - (4*A^2*xi^2*G2[24])/9 - (67*A^2*G2[25])/54 + 
   (17*A^2*xi*G2[25])/54 - (83*A^2*G2[26])/24 - (5*A^2*xi*G2[26])/72 + 
   (2*A^2*xi^2*G2[26])/9 - (943*A^2*G2[27])/216 + (653*A^2*xi*G2[27])/216 + 
   (2*A^2*xi^2*G2[27])/9 - (73*A^2*G2[28])/27 + (67*A^2*xi*G2[28])/54 + 
   (2*A^2*xi^2*G2[28])/9 + (73*A^2*G2[30])/27 - (67*A^2*xi*G2[30])/54 - 
   (2*A^2*xi^2*G2[30])/9 + (19*A^2*G2[31])/27 + (13*A^2*xi*G2[31])/27 - 
   (19*A^2*G2[32])/27 - (13*A^2*xi*G2[32])/27 + (67*A^2*G2[33])/27 - 
   (17*A^2*xi*G2[33])/27 + (125*A^2*G2[34])/18 - (25*A^2*xi*G2[34])/18 - 
   (629*A^2*G2[36])/972 - (419*A^2*xi*G2[36])/972 - 
   (17*A^2*xi^2*G2[36])/162 - (47*A^2*G2[37])/36 + (5*A^2*xi*G2[37])/36 - 
   (11*A^2*G2[38])/3 + (5*A^2*xi*G2[38])/9 + (7829*A^2*G2[39])/972 + 
   (1409*A^2*xi*G2[39])/972 - (19*A^2*xi^2*G2[39])/162 + 
   (137*A^2*G2[40])/36 - (5*A^2*xi*G2[40])/12 + (8*A^2*G2[41])/9 - 
   (5*A^2*xi*G2[41])/9 - (169*A^2*G2[42])/108 + (A^2*xi*G2[42])/4 - 
   (119*A^2*G2[43])/36 + (7*A^2*xi*G2[43])/12, 
 f[172] -> (91*A^2)/18 + (317*A^2*C01)/24 - (103*A^2*C02)/18 + 
   (167*A^2*log2)/108 - (64*A^2*xi)/9 - (6527*A^2*C01*xi)/1296 + 
   (139*A^2*C02*xi)/54 + (55*A^2*log2*xi)/108 - (2*A^2*xi^2)/9 - 
   (563*A^2*C01*xi^2)/324 + (172*A^2*C02*xi^2)/243 - (10*A^2*log2*xi^2)/81 + 
   (2*A^2*xi*G1eps[4])/27 - (47*A^2*G2[1])/54 + (2*A^2*xi*G2[1])/3 + 
   10*A^2*G2[2] - (29*A^2*xi*G2[2])/18 - (7*A^2*xi^2*G2[2])/3 + 
   (67*A^2*G2[3])/108 - (11*A^2*xi*G2[3])/36 + (4*A^2*xi^2*G2[3])/27 - 
   (127*A^2*G2[5])/108 + (3*A^2*xi*G2[5])/4 - (4*A^2*xi^2*G2[5])/27 - 
   (283*A^2*G2[6])/54 + (52*A^2*xi*G2[6])/27 + (52*A^2*xi^2*G2[6])/243 + 
   (8*A^2*G2[7])/9 - (2*A^2*xi*G2[7])/3 + (23*A^2*G2[8])/27 - 
   (2*A^2*xi*G2[8])/3 - (34*A^2*G2[9])/3 + (49*A^2*xi*G2[9])/18 + 
   (7*A^2*xi^2*G2[9])/3 + (5*A^2*G2[10])/9 + (A^2*xi*G2[10])/3 + 
   (383*A^2*G2[11])/216 - (A^2*xi*G2[11])/2 + (311*A^2*G2[12])/216 - 
   (31*A^2*xi*G2[12])/72 - (2*A^2*xi^2*G2[12])/9 - (143*A^2*G2[13])/18 + 
   (3*A^2*xi*G2[13])/2 - (311*A^2*G2[15])/216 + (31*A^2*xi*G2[15])/72 + 
   (2*A^2*xi^2*G2[15])/9 - (37*A^2*G2[16])/54 + (19*A^2*xi*G2[16])/18 - 
   (493*A^2*G2[17])/648 - (623*A^2*xi*G2[17])/648 + (56*A^2*xi^2*G2[17])/81 - 
   (29*A^2*G2[18])/27 - (10*A^2*xi*G2[18])/27 - (2*A^2*xi^2*G2[18])/9 + 
   (757*A^2*G2[19])/162 - (17*A^2*xi*G2[19])/81 + (8*A^2*xi^2*G2[19])/81 + 
   (2209*A^2*G2[20])/648 - (1285*A^2*xi*G2[20])/648 - 
   (8*A^2*xi^2*G2[20])/27 - (151*A^2*G2[21])/54 + (5*A^2*xi*G2[21])/18 + 
   (4*A^2*xi^2*G2[21])/9 - 4*A^2*G2[22] + (14*A^2*xi*G2[22])/9 + 
   (20*A^2*G2[23])/9 - (8*A^2*xi*G2[23])/9 - (79*A^2*G2[24])/9 + 
   (17*A^2*xi*G2[24])/9 + (16*A^2*xi^2*G2[24])/27 + (5*A^2*G2[25])/6 - 
   (10*A^2*xi*G2[25])/9 + (31*A^2*G2[26])/18 - (4*A^2*xi*G2[26])/3 - 
   (8*A^2*xi^2*G2[26])/27 + (115*A^2*G2[27])/18 - (58*A^2*xi*G2[27])/9 - 
   (8*A^2*xi^2*G2[27])/27 + (25*A^2*G2[28])/6 - (61*A^2*xi*G2[28])/18 - 
   (8*A^2*xi^2*G2[28])/27 - (25*A^2*G2[30])/6 + (61*A^2*xi*G2[30])/18 + 
   (8*A^2*xi^2*G2[30])/27 + (5*A^2*G2[31])/9 - (4*A^2*xi*G2[31])/9 - 
   (5*A^2*G2[32])/9 + (4*A^2*xi*G2[32])/9 - (5*A^2*G2[33])/3 + 
   (20*A^2*xi*G2[33])/9 + (2*A^2*G2[34])/3 + (10*A^2*xi*G2[34])/3 - 
   (5*A^2*G2[36])/18 + (10*A^2*xi*G2[36])/27 + (20*A^2*xi^2*G2[36])/243 - 
   (5*A^2*G2[37])/9 - (A^2*xi*G2[37])/3 - (4*A^2*G2[38])/3 - 
   (10*A^2*xi*G2[38])/9 + (43*A^2*G2[39])/9 - (77*A^2*xi*G2[39])/54 + 
   (52*A^2*xi^2*G2[39])/243 + (17*A^2*G2[40])/9 + (7*A^2*xi*G2[40])/9 - 
   (10*A^2*G2[41])/9 + (4*A^2*xi*G2[41])/3 + (43*A^2*G2[42])/27 - 
   (7*A^2*xi*G2[42])/27 + (29*A^2*G2[43])/9 - (5*A^2*xi*G2[43])/9, 
 f[173] -> (415*A^2)/18 + (21649*A^2*C01)/648 - (3847*A^2*C02)/243 + 
   (131*A^2*log2)/162 - (1097*A^2*xi)/54 - (61379*A^2*C01*xi)/2592 + 
   (10387*A^2*C02*xi)/972 - (19*A^2*log2*xi)/324 - (A^2*xi^2)/3 - 
   (52*A^2*C01*xi^2)/27 + (139*A^2*C02*xi^2)/162 - (A^2*log2*xi^2)/54 + 
   (A^2*G1eps[1])/9 - (A^2*xi*G1eps[1])/9 + (A^2*G1eps[2])/9 - 
   (A^2*xi*G1eps[2])/9 - (A^2*G1eps[3])/9 + (A^2*xi*G1eps[3])/9 - 
   (2*A^2*G1eps[4])/27 + (2*A^2*xi*G1eps[4])/27 - (89*A^2*G2[1])/54 + 
   (16*A^2*xi*G2[1])/9 + (19*A^2*G2[2])/36 + (57*A^2*xi*G2[2])/4 - 
   9*A^2*xi^2*G2[2] + (49*A^2*G2[3])/54 + (16*A^2*xi*G2[3])/27 + 
   (A^2*xi^2*G2[3])/6 - (95*A^2*G2[5])/54 + (17*A^2*xi*G2[5])/27 - 
   (A^2*xi^2*G2[5])/6 - (4673*A^2*G2[6])/486 + (3329*A^2*xi*G2[6])/486 + 
   (14*A^2*xi^2*G2[6])/81 + (11*A^2*G2[7])/6 - (16*A^2*xi*G2[7])/9 + 
   (5*A^2*G2[8])/3 - (16*A^2*xi*G2[8])/9 - (95*A^2*G2[9])/36 - 
   (45*A^2*xi*G2[9])/4 + 9*A^2*xi^2*G2[9] - (A^2*G2[10])/3 + 
   (11*A^2*xi*G2[10])/12 + (1049*A^2*G2[11])/216 - (133*A^2*xi*G2[11])/144 - 
   (A^2*xi^2*G2[11])/18 + (1981*A^2*G2[12])/432 - (167*A^2*xi*G2[12])/144 - 
   (5*A^2*xi^2*G2[12])/9 - (625*A^2*G2[13])/36 + (353*A^2*xi*G2[13])/108 - 
   (1981*A^2*G2[15])/432 + (167*A^2*xi*G2[15])/144 + (5*A^2*xi^2*G2[15])/9 - 
   (197*A^2*G2[16])/108 + (11*A^2*xi*G2[16])/4 - (1181*A^2*G2[17])/432 + 
   (2087*A^2*xi*G2[17])/1296 + (49*A^2*xi^2*G2[17])/54 - (59*A^2*G2[18])/18 - 
   (29*A^2*xi*G2[18])/27 - (5*A^2*xi^2*G2[18])/9 + (1169*A^2*G2[19])/324 - 
   (251*A^2*xi*G2[19])/648 + (4*A^2*xi^2*G2[19])/27 + 
   (11437*A^2*G2[20])/1296 - (209*A^2*xi*G2[20])/48 - 
   (23*A^2*xi^2*G2[20])/27 - (959*A^2*G2[21])/108 + (7*A^2*xi*G2[21])/9 + 
   (10*A^2*xi^2*G2[21])/9 - (125*A^2*G2[22])/18 + (77*A^2*xi*G2[22])/18 + 
   (71*A^2*G2[23])/18 - (22*A^2*xi*G2[23])/9 - (439*A^2*G2[24])/27 + 
   (493*A^2*xi*G2[24])/54 + (2*A^2*xi^2*G2[24])/3 + (163*A^2*G2[25])/54 - 
   (17*A^2*xi*G2[25])/6 + (119*A^2*G2[26])/18 - (1169*A^2*xi*G2[26])/216 - 
   (A^2*xi^2*G2[26])/3 + (2111*A^2*G2[27])/108 - (4133*A^2*xi*G2[27])/216 - 
   (A^2*xi^2*G2[27])/3 + (325*A^2*G2[28])/27 - (295*A^2*xi*G2[28])/27 - 
   (A^2*xi^2*G2[28])/3 - (325*A^2*G2[30])/27 + (295*A^2*xi*G2[30])/27 + 
   (A^2*xi^2*G2[30])/3 + (23*A^2*G2[31])/27 - (11*A^2*xi*G2[31])/9 - 
   (23*A^2*G2[32])/27 + (11*A^2*xi*G2[32])/9 - (166*A^2*G2[33])/27 + 
   (52*A^2*xi*G2[33])/9 - (109*A^2*G2[34])/18 + (157*A^2*xi*G2[34])/18 + 
   (229*A^2*G2[36])/972 + (649*A^2*xi*G2[36])/486 + 
   (17*A^2*xi^2*G2[36])/162 + (A^2*G2[37])/3 - (11*A^2*xi*G2[37])/12 + 
   (29*A^2*G2[38])/18 - (28*A^2*xi*G2[38])/9 + (917*A^2*G2[39])/243 - 
   (1063*A^2*xi*G2[39])/486 + (37*A^2*xi^2*G2[39])/162 - (7*A^2*G2[40])/18 + 
   (79*A^2*xi*G2[40])/36 - (32*A^2*G2[41])/9 + (32*A^2*xi*G2[41])/9 + 
   (29*A^2*G2[42])/6 - (17*A^2*xi*G2[42])/27 + (59*A^2*G2[43])/6 - 
   (49*A^2*xi*G2[43])/36, f[174] -> (7*A^2)/9 + (24107*A^2*C01)/1296 - 
   (109*A^2*C02)/18 + (139*A^2*log2)/54 - (409*A^2*xi)/54 - 
   (2447*A^2*C01*xi)/288 + (3515*A^2*C02*xi)/972 - (23*A^2*log2*xi)/324 - 
   (2*A^2*xi^2)/9 - (563*A^2*C01*xi^2)/324 + (172*A^2*C02*xi^2)/243 - 
   (10*A^2*log2*xi^2)/81 - (10*A^2*G2[1])/9 + (2*A^2*xi*G2[1])/3 + 
   (193*A^2*G2[2])/18 - (119*A^2*xi*G2[2])/18 + (2*A^2*xi^2*G2[2])/9 - 
   (29*A^2*G2[3])/108 + (5*A^2*xi*G2[3])/108 + (4*A^2*xi^2*G2[3])/27 - 
   (29*A^2*G2[5])/36 + (43*A^2*xi*G2[5])/108 - (4*A^2*xi^2*G2[5])/27 - 
   (343*A^2*G2[6])/54 + (632*A^2*xi*G2[6])/243 + (52*A^2*xi^2*G2[6])/243 + 
   (7*A^2*G2[7])/6 - (2*A^2*xi*G2[7])/3 + (28*A^2*G2[8])/27 - 
   (2*A^2*xi*G2[8])/3 - (233*A^2*G2[9])/18 + (139*A^2*xi*G2[9])/18 - 
   (2*A^2*xi^2*G2[9])/9 + (31*A^2*G2[10])/36 + (A^2*xi*G2[10])/3 - 
   (5*A^2*G2[11])/27 - (77*A^2*xi*G2[11])/144 - (43*A^2*G2[12])/216 - 
   (7*A^2*xi*G2[12])/24 - (2*A^2*xi^2*G2[12])/9 - (92*A^2*G2[13])/27 + 
   (3*A^2*xi*G2[13])/2 + (43*A^2*G2[15])/216 + (7*A^2*xi*G2[15])/24 + 
   (2*A^2*xi^2*G2[15])/9 - (67*A^2*G2[16])/54 + (19*A^2*xi*G2[16])/18 - 
   (28*A^2*G2[17])/9 + (17*A^2*xi*G2[17])/36 + (56*A^2*xi^2*G2[17])/81 + 
   (43*A^2*G2[18])/36 - (25*A^2*xi*G2[18])/108 - (2*A^2*xi^2*G2[18])/9 + 
   (1207*A^2*G2[19])/216 - (17*A^2*xi*G2[19])/162 + (8*A^2*xi^2*G2[19])/81 + 
   (191*A^2*G2[20])/216 - (122*A^2*xi*G2[20])/81 - (8*A^2*xi^2*G2[20])/27 + 
   (133*A^2*G2[21])/108 + (4*A^2*xi^2*G2[21])/9 - (34*A^2*G2[22])/9 + 
   (14*A^2*xi*G2[22])/9 + (37*A^2*G2[23])/18 - (8*A^2*xi*G2[23])/9 - 
   (61*A^2*G2[24])/6 + (89*A^2*xi*G2[24])/27 + (16*A^2*xi^2*G2[24])/27 + 
   (19*A^2*G2[25])/54 - (10*A^2*xi*G2[25])/9 + (401*A^2*G2[26])/216 - 
   (55*A^2*xi*G2[26])/27 - (8*A^2*xi^2*G2[26])/27 + (481*A^2*G2[27])/72 - 
   (193*A^2*xi*G2[27])/27 - (8*A^2*xi^2*G2[27])/27 + (253*A^2*G2[28])/54 - 
   (221*A^2*xi*G2[28])/54 - (8*A^2*xi^2*G2[28])/27 - (253*A^2*G2[30])/54 + 
   (221*A^2*xi*G2[30])/54 + (8*A^2*xi^2*G2[30])/27 + (29*A^2*G2[31])/27 - 
   (4*A^2*xi*G2[31])/9 - (29*A^2*G2[32])/27 + (4*A^2*xi*G2[32])/9 - 
   (19*A^2*G2[33])/27 + (20*A^2*xi*G2[33])/9 + 2*A^2*G2[34] + 
   (10*A^2*xi*G2[34])/3 - (19*A^2*G2[36])/9 + (739*A^2*xi*G2[36])/972 + 
   (20*A^2*xi^2*G2[36])/243 - (31*A^2*G2[37])/36 - (A^2*xi*G2[37])/3 - 
   (41*A^2*G2[38])/18 - (10*A^2*xi*G2[38])/9 + (73*A^2*G2[39])/12 - 
   (1081*A^2*xi*G2[39])/972 + (52*A^2*xi^2*G2[39])/243 + (11*A^2*G2[40])/4 + 
   (7*A^2*xi*G2[40])/9 - (8*A^2*G2[41])/9 + (4*A^2*xi*G2[41])/3 - 
   (A^2*G2[42])/2 - (7*A^2*xi*G2[42])/27 - (13*A^2*G2[43])/12 - 
   (5*A^2*xi*G2[43])/9, f[175] -> (491*A^2)/108 + (671*A^2*C01)/2592 - 
   (1165*A^2*C02)/1944 - (547*A^2*log2)/1296 + (5*A^2*xi)/18 - 
   (5845*A^2*C01*xi)/2592 + (2401*A^2*C02*xi)/1944 - (719*A^2*log2*xi)/1296 + 
   (A^2*xi^2)/9 + (1567*A^2*C01*xi^2)/1296 - (455*A^2*C02*xi^2)/972 + 
   (59*A^2*log2*xi^2)/324 - (A^2*G1eps[1])/9 + (A^2*G1eps[3])/9 + 
   (A^2*G1eps[4])/108 - (A^2*xi*G1eps[4])/108 + (5*A^2*G2[1])/9 + 
   (7*A^2*xi*G2[1])/108 - (305*A^2*G2[2])/72 + (491*A^2*xi*G2[2])/72 - 
   (20*A^2*xi^2*G2[2])/9 - (17*A^2*G2[3])/54 + (55*A^2*xi*G2[3])/108 - 
   (A^2*xi^2*G2[3])/9 + (29*A^2*G2[5])/27 - (49*A^2*xi*G2[5])/108 + 
   (A^2*xi^2*G2[5])/9 + (839*A^2*G2[6])/486 + (140*A^2*xi*G2[6])/243 - 
   (47*A^2*xi^2*G2[6])/243 - (23*A^2*G2[7])/36 - (A^2*xi*G2[7])/18 - 
   (14*A^2*G2[8])/27 - (A^2*xi*G2[8])/54 + (421*A^2*G2[9])/72 - 
   (487*A^2*xi*G2[9])/72 + (20*A^2*xi^2*G2[9])/9 - (41*A^2*G2[10])/72 - 
   (A^2*xi*G2[10])/72 + (95*A^2*G2[11])/144 + (A^2*xi*G2[11])/16 - 
   (A^2*xi^2*G2[11])/72 + (61*A^2*G2[12])/96 + (29*A^2*xi*G2[12])/288 + 
   (17*A^2*G2[13])/108 - (43*A^2*xi*G2[13])/108 - (61*A^2*G2[15])/96 - 
   (29*A^2*xi*G2[15])/288 + (A^2*G2[16])/24 - (A^2*xi*G2[16])/24 - 
   (1109*A^2*G2[17])/2592 + (281*A^2*xi*G2[17])/288 - 
   (139*A^2*xi^2*G2[17])/324 - (5*A^2*G2[18])/8 + (31*A^2*xi*G2[18])/216 - 
   (4633*A^2*G2[19])/1296 + (221*A^2*xi*G2[19])/1296 - 
   (4*A^2*xi^2*G2[19])/81 + (743*A^2*G2[20])/864 + 
   (1031*A^2*xi*G2[20])/2592 - (5*A^2*xi^2*G2[20])/108 - (5*A^2*G2[21])/4 - 
   (2*A^2*xi*G2[21])/9 + (67*A^2*G2[22])/36 - (A^2*xi*G2[22])/36 - 
   (19*A^2*G2[23])/18 + (41*A^2*G2[24])/36 + (113*A^2*xi*G2[24])/108 - 
   (4*A^2*xi^2*G2[24])/9 + (53*A^2*G2[25])/108 + (A^2*xi*G2[25])/12 + 
   (877*A^2*G2[26])/432 - (199*A^2*xi*G2[26])/432 + (2*A^2*xi^2*G2[26])/9 + 
   (11*A^2*G2[27])/144 - (211*A^2*xi*G2[27])/432 + (2*A^2*xi^2*G2[27])/9 + 
   (31*A^2*G2[28])/54 - (13*A^2*xi*G2[28])/27 + (2*A^2*xi^2*G2[28])/9 - 
   (31*A^2*G2[30])/54 + (13*A^2*xi*G2[30])/27 - (2*A^2*xi^2*G2[30])/9 - 
   (41*A^2*G2[31])/54 - (A^2*xi*G2[31])/18 + (41*A^2*G2[32])/54 + 
   (A^2*xi*G2[32])/18 - (47*A^2*G2[33])/54 - (A^2*xi*G2[33])/6 - 
   (95*A^2*G2[34])/36 - (5*A^2*xi*G2[34])/36 + (1801*A^2*G2[36])/1944 + 
   (743*A^2*xi*G2[36])/1944 - (91*A^2*xi^2*G2[36])/972 + (41*A^2*G2[37])/72 + 
   (A^2*xi*G2[37])/72 + (29*A^2*G2[38])/18 - (A^2*xi*G2[38])/18 - 
   (10333*A^2*G2[39])/1944 + (409*A^2*xi*G2[39])/1944 - 
   (125*A^2*xi^2*G2[39])/972 - (127*A^2*G2[40])/72 + (5*A^2*xi*G2[40])/72 - 
   (A^2*xi*G2[41])/18 + (47*A^2*G2[42])/72 + (A^2*xi*G2[42])/216 + 
   (11*A^2*G2[43])/8 - (A^2*xi*G2[43])/72, 
 f[176] -> (2*A^2)/27 - (3563*A^2*C01)/1296 + (313*A^2*C02)/243 - 
   (83*A^2*log2)/162 + (A^2*xi)/27 + (55*A^2*C01*xi)/108 - 
   (125*A^2*C02*xi)/486 + (23*A^2*log2*xi)/162 + (23*A^2*G2[2])/18 + 
   (A^2*xi*G2[2])/18 + (17*A^2*G2[3])/54 - (A^2*xi*G2[3])/18 - 
   (17*A^2*G2[5])/54 + (A^2*xi*G2[5])/18 + (121*A^2*G2[6])/243 - 
   (19*A^2*xi*G2[6])/243 - (23*A^2*G2[9])/18 - (A^2*xi*G2[9])/18 - 
   (A^2*G2[11])/24 + (281*A^2*G2[17])/324 - (14*A^2*xi*G2[17])/81 + 
   (7*A^2*G2[19])/162 - (A^2*xi*G2[19])/162 - (13*A^2*G2[20])/108 + 
   (34*A^2*G2[24])/27 - (2*A^2*xi*G2[24])/9 - (17*A^2*G2[26])/27 + 
   (A^2*xi*G2[26])/9 - (17*A^2*G2[27])/27 + (A^2*xi*G2[27])/9 - 
   (17*A^2*G2[28])/27 + (A^2*xi*G2[28])/9 + (17*A^2*G2[30])/27 - 
   (A^2*xi*G2[30])/9 + (32*A^2*G2[36])/243 + (A^2*xi*G2[36])/243 + 
   (121*A^2*G2[39])/243 - (28*A^2*xi*G2[39])/243, 
 f[177] -> (-2*A^2)/27 - (29*A^2*C01)/12 + (244*A^2*C02)/243 - 
   (49*A^2*log2)/81 + (2*A^2*xi)/27 + (55*A^2*C01*xi)/54 - 
   (125*A^2*C02*xi)/243 + (23*A^2*log2*xi)/81 + (2*A^2*G2[2])/3 + 
   (A^2*xi*G2[2])/9 + (8*A^2*G2[3])/27 - (A^2*xi*G2[3])/9 - 
   (8*A^2*G2[5])/27 + (A^2*xi*G2[5])/9 + (106*A^2*G2[6])/243 - 
   (38*A^2*xi*G2[6])/243 - (2*A^2*G2[9])/3 - (A^2*xi*G2[9])/9 + 
   (A^2*G2[12])/9 - (A^2*G2[15])/9 + (68*A^2*G2[17])/81 - 
   (28*A^2*xi*G2[17])/81 + (A^2*G2[18])/9 - (A^2*G2[19])/81 - 
   (A^2*xi*G2[19])/81 + (5*A^2*G2[20])/27 - (2*A^2*G2[21])/9 + 
   (32*A^2*G2[24])/27 - (4*A^2*xi*G2[24])/9 - (16*A^2*G2[26])/27 + 
   (2*A^2*xi*G2[26])/9 - (16*A^2*G2[27])/27 + (2*A^2*xi*G2[27])/9 - 
   (16*A^2*G2[28])/27 + (2*A^2*xi*G2[28])/9 + (16*A^2*G2[30])/27 - 
   (2*A^2*xi*G2[30])/9 + (20*A^2*G2[36])/243 + (2*A^2*xi*G2[36])/243 + 
   (124*A^2*G2[39])/243 - (56*A^2*xi*G2[39])/243, 
 f[178] -> (145*A^2)/18 + (2209*A^2*C01)/48 - (9653*A^2*C02)/486 + 
   (383*A^2*log2)/162 - (148*A^2*xi)/9 - (60763*A^2*C01*xi)/1296 + 
   (9979*A^2*C02*xi)/486 - (359*A^2*log2*xi)/81 + (A^2*xi^2)/3 + 
   (251*A^2*C01*xi^2)/54 - (271*A^2*C02*xi^2)/162 + (37*A^2*log2*xi^2)/54 + 
   (A^2*G1eps[1])/9 - (A^2*xi*G1eps[1])/9 + (A^2*G1eps[2])/9 - 
   (A^2*xi*G1eps[2])/9 - (A^2*G1eps[3])/9 + (A^2*xi*G1eps[3])/9 - 
   (139*A^2*G2[1])/54 + (4*A^2*xi*G2[1])/3 - (37*A^2*G2[2])/36 + 
   (47*A^2*xi*G2[2])/12 - (31*A^2*xi^2*G2[2])/9 - (427*A^2*G2[3])/108 + 
   (457*A^2*xi*G2[3])/108 - (7*A^2*xi^2*G2[3])/18 + (49*A^2*G2[5])/36 - 
   (349*A^2*xi*G2[5])/108 + (7*A^2*xi^2*G2[5])/18 - (2605*A^2*G2[6])/243 + 
   (5017*A^2*xi*G2[6])/486 - (62*A^2*xi^2*G2[6])/81 + (26*A^2*G2[7])/9 - 
   (4*A^2*xi*G2[7])/3 + (19*A^2*G2[8])/9 - (4*A^2*xi*G2[8])/3 - 
   (15*A^2*G2[9])/4 - (19*A^2*xi*G2[9])/12 + (31*A^2*xi^2*G2[9])/9 - 
   (3*A^2*G2[10])/4 + (3*A^2*xi*G2[10])/4 + (23*A^2*G2[11])/72 - 
   (5*A^2*xi*G2[11])/72 - (A^2*xi^2*G2[11])/6 + (89*A^2*G2[12])/144 - 
   (125*A^2*xi*G2[12])/144 - (A^2*xi^2*G2[12])/3 - (239*A^2*G2[13])/108 + 
   (29*A^2*xi*G2[13])/36 - (89*A^2*G2[15])/144 + (125*A^2*xi*G2[15])/144 + 
   (A^2*xi^2*G2[15])/3 - (29*A^2*G2[16])/36 + (23*A^2*xi*G2[16])/12 - 
   (17215*A^2*G2[17])/1296 + (15859*A^2*xi*G2[17])/1296 - 
   (77*A^2*xi^2*G2[17])/54 - (35*A^2*G2[18])/36 - (35*A^2*xi*G2[18])/36 - 
   (A^2*xi^2*G2[18])/3 - (157*A^2*G2[19])/216 + (551*A^2*xi*G2[19])/648 - 
   (4*A^2*xi^2*G2[19])/27 - (853*A^2*G2[20])/1296 - (805*A^2*xi*G2[20])/432 - 
   (7*A^2*xi^2*G2[20])/9 - (10*A^2*G2[21])/9 + (11*A^2*xi*G2[21])/18 + 
   (2*A^2*xi^2*G2[21])/3 - (7*A^2*G2[22])/2 + (7*A^2*xi*G2[22])/2 + 
   2*A^2*G2[23] - 2*A^2*xi*G2[23] - (821*A^2*G2[24])/54 + 
   (1001*A^2*xi*G2[24])/54 - (14*A^2*xi^2*G2[24])/9 + (28*A^2*G2[25])/27 - 
   (11*A^2*xi*G2[25])/6 + (1595*A^2*G2[26])/216 - (2047*A^2*xi*G2[26])/216 + 
   (7*A^2*xi^2*G2[26])/9 + (4735*A^2*G2[27])/216 - (4315*A^2*xi*G2[27])/216 + 
   (7*A^2*xi^2*G2[27])/9 + (245*A^2*G2[28])/18 - (739*A^2*xi*G2[28])/54 + 
   (7*A^2*xi^2*G2[28])/9 - (245*A^2*G2[30])/18 + (739*A^2*xi*G2[30])/54 - 
   (7*A^2*xi^2*G2[30])/9 + (70*A^2*G2[31])/27 - A^2*xi*G2[31] - 
   (70*A^2*G2[32])/27 + A^2*xi*G2[32] - (59*A^2*G2[33])/27 + 
   (34*A^2*xi*G2[33])/9 - (37*A^2*G2[34])/6 + (37*A^2*xi*G2[34])/6 - 
   (5933*A^2*G2[36])/972 + (2179*A^2*xi*G2[36])/972 - 
   (29*A^2*xi^2*G2[36])/162 + (3*A^2*G2[37])/4 - (3*A^2*xi*G2[37])/4 + 
   (8*A^2*G2[38])/3 - (8*A^2*xi*G2[38])/3 + (2891*A^2*G2[39])/972 + 
   (2483*A^2*xi*G2[39])/972 - (97*A^2*xi^2*G2[39])/162 - (23*A^2*G2[40])/12 + 
   (23*A^2*xi*G2[40])/12 - (22*A^2*G2[41])/9 + (22*A^2*xi*G2[41])/9 + 
   (10*A^2*G2[42])/9 - (A^2*xi*G2[42])/3 + (9*A^2*G2[43])/4 - 
   (3*A^2*xi*G2[43])/4, f[179] -> (419*A^2*C01)/864 - (73*A^2*C02)/243 + 
   (25*A^2*log2)/324 - (A^2*xi)/54 - (55*A^2*C01*xi)/216 + 
   (125*A^2*C02*xi)/972 - (23*A^2*log2*xi)/324 + (29*A^2*G2[2])/36 - 
   (A^2*xi*G2[2])/36 - (A^2*G2[3])/18 + (A^2*xi*G2[3])/36 + (A^2*G2[5])/18 - 
   (A^2*xi*G2[5])/36 - (23*A^2*G2[6])/486 + (19*A^2*xi*G2[6])/486 - 
   (29*A^2*G2[9])/36 + (A^2*xi*G2[9])/36 + (A^2*G2[11])/144 - 
   (97*A^2*G2[17])/648 + (7*A^2*xi*G2[17])/81 - (5*A^2*G2[19])/324 + 
   (A^2*xi*G2[19])/324 + (7*A^2*G2[20])/216 - (2*A^2*G2[24])/9 + 
   (A^2*xi*G2[24])/9 + (A^2*G2[26])/9 - (A^2*xi*G2[26])/18 + (A^2*G2[27])/9 - 
   (A^2*xi*G2[27])/18 + (A^2*G2[28])/9 - (A^2*xi*G2[28])/18 - 
   (A^2*G2[30])/9 + (A^2*xi*G2[30])/18 + (41*A^2*G2[36])/486 - 
   (A^2*xi*G2[36])/486 - (95*A^2*G2[39])/486 + (14*A^2*xi*G2[39])/243, 
 f[180] -> (31*A^2)/9 - (22055*A^2*C01)/648 + (4403*A^2*C02)/243 + 
   (11*A^2*log2)/162 + (182*A^2*xi)/27 + (33815*A^2*C01*xi)/648 - 
   (5666*A^2*C02*xi)/243 + (1075*A^2*log2*xi)/162 - (8*A^2*xi^2)/9 - 
   (1567*A^2*C01*xi^2)/162 + (886*A^2*C02*xi^2)/243 - (94*A^2*log2*xi^2)/81 - 
   (4*A^2*G1eps[4])/27 + (4*A^2*xi*G1eps[4])/27 + (59*A^2*G2[1])/27 - 
   (4*A^2*xi*G2[1])/9 + (400*A^2*G2[2])/9 - (139*A^2*xi*G2[2])/9 + 
   (497*A^2*G2[3])/54 - 6*A^2*xi*G2[3] + (22*A^2*xi^2*G2[3])/27 - 
   (341*A^2*G2[5])/54 + (50*A^2*xi*G2[5])/9 - (22*A^2*xi^2*G2[5])/27 + 
   (401*A^2*G2[6])/243 - (2312*A^2*xi*G2[6])/243 + (352*A^2*xi^2*G2[6])/243 - 
   (22*A^2*G2[7])/9 + (4*A^2*xi*G2[7])/9 - (46*A^2*G2[8])/27 + 
   (4*A^2*xi*G2[8])/9 - (356*A^2*G2[9])/9 + (131*A^2*xi*G2[9])/9 + 
   (29*A^2*G2[10])/9 - (A^2*xi*G2[10])/3 + (133*A^2*G2[11])/36 - 
   (11*A^2*xi*G2[11])/12 + (2*A^2*xi^2*G2[11])/9 + (37*A^2*G2[12])/18 + 
   (A^2*xi*G2[12])/3 - (566*A^2*G2[13])/27 + (52*A^2*xi*G2[13])/27 - 
   (37*A^2*G2[15])/18 - (A^2*xi*G2[15])/3 + (4*A^2*G2[16])/9 - 
   (4*A^2*xi*G2[16])/9 + (2737*A^2*G2[17])/162 - (2911*A^2*xi*G2[17])/162 + 
   (266*A^2*xi^2*G2[17])/81 - (68*A^2*G2[18])/27 + (16*A^2*xi*G2[18])/27 + 
   (160*A^2*G2[19])/9 - (52*A^2*xi*G2[19])/27 + (32*A^2*xi^2*G2[19])/81 + 
   (536*A^2*G2[20])/81 - (247*A^2*xi*G2[20])/162 + (4*A^2*xi^2*G2[20])/9 - 
   (40*A^2*G2[21])/9 - (A^2*xi*G2[21])/3 - (26*A^2*G2[22])/3 - 
   (14*A^2*xi*G2[22])/9 + (44*A^2*G2[23])/9 + (8*A^2*xi*G2[23])/9 - 
   (4*A^2*G2[24])/3 - (538*A^2*xi*G2[24])/27 + (88*A^2*xi^2*G2[24])/27 + 
   (5*A^2*G2[25])/9 + (2*A^2*xi*G2[25])/9 - (19*A^2*G2[26])/2 + 
   (511*A^2*xi*G2[26])/54 - (44*A^2*xi^2*G2[26])/27 - (385*A^2*G2[27])/18 + 
   (715*A^2*xi*G2[27])/54 - (44*A^2*xi^2*G2[27])/27 - (113*A^2*G2[28])/9 + 
   (296*A^2*xi*G2[28])/27 - (44*A^2*xi^2*G2[28])/27 + (113*A^2*G2[30])/9 - 
   (296*A^2*xi*G2[30])/27 + (44*A^2*xi^2*G2[30])/27 - (26*A^2*G2[31])/9 + 
   (4*A^2*xi*G2[31])/9 + (26*A^2*G2[32])/9 - (4*A^2*xi*G2[32])/9 - 
   (10*A^2*G2[33])/9 - (4*A^2*xi*G2[33])/9 + (134*A^2*G2[34])/9 - 
   (14*A^2*xi*G2[34])/9 + (5039*A^2*G2[36])/486 - (947*A^2*xi*G2[36])/486 + 
   (98*A^2*xi^2*G2[36])/243 - (29*A^2*G2[37])/9 + (A^2*xi*G2[37])/3 - 
   (28*A^2*G2[38])/3 + (4*A^2*xi*G2[38])/3 + (6409*A^2*G2[39])/486 - 
   (2869*A^2*xi*G2[39])/486 + (298*A^2*xi^2*G2[39])/243 + (91*A^2*G2[40])/9 - 
   A^2*xi*G2[40] + (8*A^2*G2[41])/9 - (4*A^2*xi*G2[41])/9 + 
   (64*A^2*G2[42])/27 - (2*A^2*xi*G2[42])/27 + (44*A^2*G2[43])/9 - 
   (A^2*xi*G2[43])/9, f[181] -> (104*A^2)/27 - (2881*A^2*C01)/648 + 
   (496*A^2*C02)/243 + (299*A^2*log2)/324 + 4*A^2*xi + 
   (13589*A^2*C01*xi)/1296 - (938*A^2*C02*xi)/243 - (31*A^2*log2*xi)/324 - 
   (4*A^2*C02*xi^2)/81 + (4*A^2*log2*xi^2)/27 - (A^2*G1eps[4])/27 + 
   (A^2*xi*G1eps[4])/27 + (25*A^2*G2[1])/27 + (A^2*xi*G2[1])/27 + 
   (44*A^2*G2[2])/9 + (52*A^2*xi*G2[2])/9 - 4*A^2*xi^2*G2[2] + 
   (13*A^2*G2[3])/54 - (17*A^2*xi*G2[3])/54 - (A^2*xi^2*G2[3])/27 + 
   (47*A^2*G2[5])/54 + (17*A^2*xi*G2[5])/54 + (A^2*xi^2*G2[5])/27 + 
   (466*A^2*G2[6])/243 - (329*A^2*xi*G2[6])/243 - (4*A^2*xi^2*G2[6])/81 - 
   A^2*G2[7] - (26*A^2*G2[8])/27 + (4*A^2*xi*G2[8])/27 - (20*A^2*G2[9])/9 - 
   6*A^2*xi*G2[9] + 4*A^2*xi^2*G2[9] + (4*A^2*G2[10])/9 - 
   (2*A^2*xi*G2[10])/9 + (13*A^2*G2[11])/18 - (13*A^2*xi*G2[11])/72 + 
   (A^2*xi^2*G2[11])/18 + (5*A^2*G2[12])/72 + (23*A^2*xi*G2[12])/72 - 
   (13*A^2*G2[13])/9 - (17*A^2*xi*G2[13])/27 - (5*A^2*G2[15])/72 - 
   (23*A^2*xi*G2[15])/72 + (7*A^2*G2[16])/18 - (7*A^2*xi*G2[16])/18 + 
   (781*A^2*G2[17])/648 - (1763*A^2*xi*G2[17])/648 - (2*A^2*xi^2*G2[17])/27 - 
   (107*A^2*G2[18])/108 + (67*A^2*xi*G2[18])/108 - (31*A^2*G2[19])/324 - 
   (25*A^2*xi*G2[19])/324 + (89*A^2*G2[20])/216 + (13*A^2*xi*G2[20])/24 + 
   (A^2*xi^2*G2[20])/27 - (2*A^2*G2[21])/9 - (5*A^2*xi*G2[21])/9 + 
   (14*A^2*G2[22])/9 - (8*A^2*xi*G2[22])/9 - (8*A^2*G2[23])/9 + 
   (4*A^2*xi*G2[23])/9 - (8*A^2*G2[24])/27 - (86*A^2*xi*G2[24])/27 - 
   (4*A^2*xi^2*G2[24])/27 + (A^2*G2[25])/3 + (4*A^2*xi*G2[25])/9 + 
   (43*A^2*G2[26])/27 + (43*A^2*xi*G2[26])/27 + (2*A^2*xi^2*G2[26])/27 - 
   (110*A^2*G2[27])/27 + (91*A^2*xi*G2[27])/27 + (2*A^2*xi^2*G2[27])/27 - 
   (29*A^2*G2[28])/27 + (61*A^2*xi*G2[28])/27 + (2*A^2*xi^2*G2[28])/27 + 
   (29*A^2*G2[30])/27 - (61*A^2*xi*G2[30])/27 - (2*A^2*xi^2*G2[30])/27 - 
   (10*A^2*G2[31])/9 + (10*A^2*G2[32])/9 - (2*A^2*G2[33])/3 - 
   (8*A^2*xi*G2[33])/9 + (8*A^2*G2[34])/9 - (4*A^2*xi*G2[34])/3 + 
   (1313*A^2*G2[36])/972 + (1199*A^2*xi*G2[36])/972 - 
   (14*A^2*xi^2*G2[36])/81 - (4*A^2*G2[37])/9 + (2*A^2*xi*G2[37])/9 - 
   (10*A^2*G2[38])/9 + (4*A^2*xi*G2[38])/9 - (3617*A^2*G2[39])/972 - 
   (1451*A^2*xi*G2[39])/972 + (8*A^2*xi^2*G2[39])/81 + (8*A^2*G2[40])/9 - 
   (2*A^2*xi*G2[40])/9 + (2*A^2*G2[41])/9 - (4*A^2*xi*G2[41])/9 + 
   (23*A^2*G2[42])/54 - (A^2*xi*G2[42])/54 + (8*A^2*G2[43])/9 - 
   (A^2*xi*G2[43])/9, f[182] -> (-161*A^2)/18 - (2048*A^2*C01)/81 + 
   (6967*A^2*C02)/486 - (77*A^2*log2)/324 + (281*A^2*xi)/27 + 
   (507*A^2*C01*xi)/16 - (380*A^2*C02*xi)/27 + (331*A^2*log2*xi)/108 - 
   (2*A^2*xi^2)/9 - (251*A^2*C01*xi^2)/81 + (271*A^2*C02*xi^2)/243 - 
   (37*A^2*log2*xi^2)/81 + (2*A^2*xi*G1eps[4])/27 + (77*A^2*G2[1])/54 - 
   (8*A^2*xi*G2[1])/9 + (71*A^2*G2[2])/3 - (107*A^2*xi*G2[2])/6 + 
   (40*A^2*xi^2*G2[2])/9 + (413*A^2*G2[3])/108 - (101*A^2*xi*G2[3])/36 + 
   (7*A^2*xi^2*G2[3])/27 - (91*A^2*G2[5])/36 + (77*A^2*xi*G2[5])/36 - 
   (7*A^2*xi^2*G2[5])/27 + (1771*A^2*G2[6])/486 - (185*A^2*xi*G2[6])/27 + 
   (124*A^2*xi^2*G2[6])/243 - (14*A^2*G2[7])/9 + (8*A^2*xi*G2[7])/9 - 
   (11*A^2*G2[8])/9 + (8*A^2*xi*G2[8])/9 - (191*A^2*G2[9])/9 + 
   (293*A^2*xi*G2[9])/18 - (40*A^2*xi^2*G2[9])/9 + (13*A^2*G2[10])/6 - 
   (A^2*xi*G2[10])/2 - (203*A^2*G2[11])/216 + (A^2*xi*G2[11])/36 + 
   (A^2*xi^2*G2[11])/9 - (287*A^2*G2[12])/216 + (43*A^2*xi*G2[12])/72 + 
   (2*A^2*xi^2*G2[12])/9 - (145*A^2*G2[13])/54 - (29*A^2*xi*G2[13])/54 + 
   (287*A^2*G2[15])/216 - (43*A^2*xi*G2[15])/72 - (2*A^2*xi^2*G2[15])/9 + 
   (49*A^2*G2[16])/54 - (23*A^2*xi*G2[16])/18 + (1667*A^2*G2[17])/216 - 
   (5429*A^2*xi*G2[17])/648 + (77*A^2*xi^2*G2[17])/81 + (37*A^2*G2[18])/54 + 
   (2*A^2*xi*G2[18])/3 + (2*A^2*xi^2*G2[18])/9 + (704*A^2*G2[19])/81 - 
   (109*A^2*xi*G2[19])/162 + (8*A^2*xi^2*G2[19])/81 - (1081*A^2*G2[20])/648 + 
   (773*A^2*xi*G2[20])/648 + (14*A^2*xi^2*G2[20])/27 + (65*A^2*G2[21])/27 - 
   (4*A^2*xi*G2[21])/9 - (4*A^2*xi^2*G2[21])/9 - (17*A^2*G2[22])/9 - 
   (7*A^2*xi*G2[22])/3 + (10*A^2*G2[23])/9 + (4*A^2*xi*G2[23])/3 + 
   (40*A^2*G2[24])/9 - (332*A^2*xi*G2[24])/27 + (28*A^2*xi^2*G2[24])/27 - 
   (61*A^2*G2[25])/54 + (11*A^2*xi*G2[25])/9 - (799*A^2*G2[26])/108 + 
   (679*A^2*xi*G2[26])/108 - (14*A^2*xi^2*G2[26])/27 - (641*A^2*G2[27])/36 + 
   (1435*A^2*xi*G2[27])/108 - (14*A^2*xi^2*G2[27])/27 - (565*A^2*G2[28])/54 + 
   (491*A^2*xi*G2[28])/54 - (14*A^2*xi^2*G2[28])/27 + (565*A^2*G2[30])/54 - 
   (491*A^2*xi*G2[30])/54 + (14*A^2*xi^2*G2[30])/27 - (35*A^2*G2[31])/27 + 
   (2*A^2*xi*G2[31])/3 + (35*A^2*G2[32])/27 - (2*A^2*xi*G2[32])/3 + 
   (61*A^2*G2[33])/27 - (22*A^2*xi*G2[33])/9 + (97*A^2*G2[34])/9 - 
   (37*A^2*xi*G2[34])/9 + (4063*A^2*G2[36])/972 - (161*A^2*xi*G2[36])/108 + 
   (29*A^2*xi^2*G2[36])/243 - (13*A^2*G2[37])/6 + (A^2*xi*G2[37])/2 - 
   (56*A^2*G2[38])/9 + (16*A^2*xi*G2[38])/9 + (6251*A^2*G2[39])/972 - 
   (173*A^2*xi*G2[39])/108 + (97*A^2*xi^2*G2[39])/243 + (109*A^2*G2[40])/18 - 
   (23*A^2*xi*G2[40])/18 + (16*A^2*G2[41])/9 - (14*A^2*xi*G2[41])/9 - 
   (37*A^2*G2[42])/27 + (2*A^2*xi*G2[42])/9 - (49*A^2*G2[43])/18 + 
   (A^2*xi*G2[43])/2, f[183] -> (448*A^2)/27 + (1381*A^2*C01)/324 + 
   (37*A^2*C02)/81 - (17*A^2*log2)/54 - (118*A^2*xi)/9 - 
   (2123*A^2*C01*xi)/648 + (463*A^2*C02*xi)/243 + (337*A^2*log2*xi)/162 - 
   (4*A^2*xi^2)/9 - (563*A^2*C01*xi^2)/162 + (344*A^2*C02*xi^2)/243 - 
   (20*A^2*log2*xi^2)/81 - (4*A^2*G1eps[4])/27 + (4*A^2*xi*G1eps[4])/27 - 
   (2*A^2*G2[1])/3 + (4*A^2*xi*G2[1])/3 + (68*A^2*G2[2])/3 + 
   (20*A^2*xi*G2[2])/9 - (68*A^2*xi^2*G2[2])/9 + (91*A^2*G2[3])/18 - 
   (11*A^2*xi*G2[3])/9 + (8*A^2*xi^2*G2[3])/27 - (257*A^2*G2[5])/54 + 
   (19*A^2*xi*G2[5])/9 - (8*A^2*xi^2*G2[5])/27 - (428*A^2*G2[6])/81 + 
   (658*A^2*xi*G2[6])/243 + (104*A^2*xi^2*G2[6])/243 + (2*A^2*G2[7])/3 - 
   (4*A^2*xi*G2[7])/3 + (20*A^2*G2[8])/27 - (4*A^2*xi*G2[8])/3 - 
   (68*A^2*G2[9])/3 + (68*A^2*xi^2*G2[9])/9 + (10*A^2*G2[10])/9 + 
   (2*A^2*xi*G2[10])/3 + (149*A^2*G2[11])/27 - (35*A^2*xi*G2[11])/36 + 
   (521*A^2*G2[12])/108 - (31*A^2*xi*G2[12])/36 - (4*A^2*xi^2*G2[12])/9 - 
   (607*A^2*G2[13])/27 + 3*A^2*xi*G2[13] - (521*A^2*G2[15])/108 + 
   (31*A^2*xi*G2[15])/36 + (4*A^2*xi^2*G2[15])/9 - (37*A^2*G2[16])/27 + 
   (19*A^2*xi*G2[16])/9 + (811*A^2*G2[17])/108 - (17*A^2*xi*G2[17])/4 + 
   (112*A^2*xi^2*G2[17])/81 - (34*A^2*G2[18])/9 - (20*A^2*xi*G2[18])/27 - 
   (4*A^2*xi^2*G2[18])/9 + (527*A^2*G2[19])/54 - (151*A^2*xi*G2[19])/162 + 
   (16*A^2*xi^2*G2[19])/81 + (1079*A^2*G2[20])/108 - 
   (1279*A^2*xi*G2[20])/324 - (16*A^2*xi^2*G2[20])/27 - (256*A^2*G2[21])/27 + 
   (5*A^2*xi*G2[21])/9 + (8*A^2*xi^2*G2[21])/9 - 8*A^2*G2[22] + 
   (28*A^2*xi*G2[22])/9 + (40*A^2*G2[23])/9 - (16*A^2*xi*G2[23])/9 - 
   (266*A^2*G2[24])/27 + (4*A^2*xi*G2[24])/3 + (32*A^2*xi^2*G2[24])/27 + 
   (64*A^2*G2[25])/27 - (20*A^2*xi*G2[25])/9 + (2*A^2*G2[26])/9 - 
   (13*A^2*xi*G2[26])/9 - (16*A^2*xi^2*G2[26])/27 + (121*A^2*G2[27])/27 - 
   (35*A^2*xi*G2[27])/3 - (16*A^2*xi^2*G2[27])/27 + (83*A^2*G2[28])/27 - 
   (50*A^2*xi*G2[28])/9 - (16*A^2*xi^2*G2[28])/27 - (83*A^2*G2[30])/27 + 
   (50*A^2*xi*G2[30])/9 + (16*A^2*xi^2*G2[30])/27 - (8*A^2*G2[31])/27 - 
   (8*A^2*xi*G2[31])/9 + (8*A^2*G2[32])/27 + (8*A^2*xi*G2[32])/9 - 
   (128*A^2*G2[33])/27 + (40*A^2*xi*G2[33])/9 + (4*A^2*G2[34])/3 + 
   (20*A^2*xi*G2[34])/3 + (607*A^2*G2[36])/162 + (115*A^2*xi*G2[36])/486 + 
   (40*A^2*xi^2*G2[36])/243 - (10*A^2*G2[37])/9 - (2*A^2*xi*G2[37])/3 - 
   (8*A^2*G2[38])/3 - (20*A^2*xi*G2[38])/9 + (1313*A^2*G2[39])/162 - 
   (1735*A^2*xi*G2[39])/486 + (104*A^2*xi^2*G2[39])/243 + (34*A^2*G2[40])/9 + 
   (14*A^2*xi*G2[40])/9 - (20*A^2*G2[41])/9 + (8*A^2*xi*G2[41])/3 + 
   (46*A^2*G2[42])/9 - (14*A^2*xi*G2[42])/27 + (31*A^2*G2[43])/3 - 
   (10*A^2*xi*G2[43])/9, f[184] -> (110*A^2)/9 + (2321*A^2*C01)/648 + 
   (2*A^2*C02)/81 - (13*A^2*log2)/12 - (187*A^2*xi)/27 - 
   (1369*A^2*C01*xi)/324 + (787*A^2*C02*xi)/486 + (199*A^2*log2*xi)/324 - 
   (2*A^2*xi^2)/9 - (563*A^2*C01*xi^2)/324 + (172*A^2*C02*xi^2)/243 - 
   (10*A^2*log2*xi^2)/81 - (2*A^2*G1eps[4])/27 - (A^2*G2[1])/3 + 
   (2*A^2*xi*G2[1])/3 + 5*A^2*G2[2] + (35*A^2*xi*G2[2])/9 - 
   (40*A^2*xi^2*G2[2])/9 + (11*A^2*G2[3])/9 - (17*A^2*xi*G2[3])/54 + 
   (4*A^2*xi^2*G2[3])/27 - (29*A^2*G2[5])/27 + (41*A^2*xi*G2[5])/54 - 
   (4*A^2*xi^2*G2[5])/27 - (79*A^2*G2[6])/81 + (455*A^2*xi*G2[6])/243 + 
   (52*A^2*xi^2*G2[6])/243 + (A^2*G2[7])/3 - (2*A^2*xi*G2[7])/3 + 
   (10*A^2*G2[8])/27 - (2*A^2*xi*G2[8])/3 - 5*A^2*G2[9] - 
   (25*A^2*xi*G2[9])/9 + (40*A^2*xi^2*G2[9])/9 - (2*A^2*G2[10])/9 + 
   (A^2*xi*G2[10])/3 + (605*A^2*G2[11])/216 - (35*A^2*xi*G2[11])/72 + 
   (533*A^2*G2[12])/216 - (31*A^2*xi*G2[12])/72 - (2*A^2*xi^2*G2[12])/9 - 
   (137*A^2*G2[13])/18 + (3*A^2*xi*G2[13])/2 - (533*A^2*G2[15])/216 + 
   (31*A^2*xi*G2[15])/72 + (2*A^2*xi^2*G2[15])/9 - (37*A^2*G2[16])/54 + 
   (19*A^2*xi*G2[16])/18 + (533*A^2*G2[17])/216 - (221*A^2*xi*G2[17])/216 + 
   (56*A^2*xi^2*G2[17])/81 - (11*A^2*G2[18])/6 - (10*A^2*xi*G2[18])/27 - 
   (2*A^2*xi^2*G2[18])/9 - (19*A^2*G2[19])/54 - (28*A^2*xi*G2[19])/81 + 
   (8*A^2*xi^2*G2[19])/81 + (1121*A^2*G2[20])/216 - 
   (1267*A^2*xi*G2[20])/648 - (8*A^2*xi^2*G2[20])/27 - (131*A^2*G2[21])/27 + 
   (5*A^2*xi*G2[21])/18 + (4*A^2*xi^2*G2[21])/9 - (4*A^2*G2[22])/9 + 
   (14*A^2*xi*G2[22])/9 + (2*A^2*G2[23])/9 - (8*A^2*xi*G2[23])/9 - 
   (64*A^2*G2[24])/27 + (50*A^2*xi*G2[24])/27 + (16*A^2*xi^2*G2[24])/27 + 
   (44*A^2*G2[25])/27 - (10*A^2*xi*G2[25])/9 + 3*A^2*G2[26] - 
   (71*A^2*xi*G2[26])/54 - (8*A^2*xi^2*G2[26])/27 + (149*A^2*G2[27])/27 - 
   (347*A^2*xi*G2[27])/54 - (8*A^2*xi^2*G2[27])/27 + (106*A^2*G2[28])/27 - 
   (91*A^2*xi*G2[28])/27 - (8*A^2*xi^2*G2[28])/27 - (106*A^2*G2[30])/27 + 
   (91*A^2*xi*G2[30])/27 + (8*A^2*xi^2*G2[30])/27 - (4*A^2*G2[31])/27 - 
   (4*A^2*xi*G2[31])/9 + (4*A^2*G2[32])/27 + (4*A^2*xi*G2[32])/9 - 
   (88*A^2*G2[33])/27 + (20*A^2*xi*G2[33])/9 - (38*A^2*G2[34])/9 + 
   (10*A^2*xi*G2[34])/3 + (19*A^2*G2[36])/81 + (85*A^2*xi*G2[36])/243 + 
   (20*A^2*xi^2*G2[36])/243 + (2*A^2*G2[37])/9 - (A^2*xi*G2[37])/3 + 
   (2*A^2*G2[38])/3 - (10*A^2*xi*G2[38])/9 - (151*A^2*G2[39])/81 - 
   (346*A^2*xi*G2[39])/243 + (52*A^2*xi^2*G2[39])/243 - (2*A^2*G2[40])/3 + 
   (7*A^2*xi*G2[40])/9 - (14*A^2*G2[41])/9 + (4*A^2*xi*G2[41])/3 + 
   (23*A^2*G2[42])/9 - (7*A^2*xi*G2[42])/27 + (31*A^2*G2[43])/6 - 
   (5*A^2*xi*G2[43])/9, f[185] -> (-77*A^2)/54 + (1721*A^2*C01)/648 + 
   (349*A^2*C02)/486 + (1081*A^2*log2)/324 + (A^2*xi)/27 - 
   (2587*A^2*C01*xi)/1296 + (157*A^2*C02*xi)/81 - (67*A^2*log2*xi)/36 + 
   (20*A^2*C01*xi^2)/9 - (5*A^2*C02*xi^2)/9 + (5*A^2*log2*xi^2)/9 - 
   (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 - (A^2*G2[1])/2 + 
   (11*A^2*xi*G2[1])/27 + (167*A^2*G2[2])/9 - (29*A^2*xi*G2[2])/2 + 
   (34*A^2*xi^2*G2[2])/9 + (A^2*G2[3])/36 + (193*A^2*xi*G2[3])/108 - 
   (A^2*xi^2*G2[3])/3 - (5*A^2*G2[5])/36 - (169*A^2*xi*G2[5])/108 + 
   (A^2*xi^2*G2[5])/3 - (2183*A^2*G2[6])/486 + (184*A^2*xi*G2[6])/81 - 
   (4*A^2*xi^2*G2[6])/9 + (2*A^2*G2[7])/9 - (2*A^2*xi*G2[7])/9 + 
   (7*A^2*G2[8])/9 - (16*A^2*xi*G2[8])/27 - (61*A^2*G2[9])/3 + 
   (95*A^2*xi*G2[9])/6 - (34*A^2*xi^2*G2[9])/9 + A^2*G2[10] + 
   (7*A^2*xi*G2[10])/18 + (113*A^2*G2[11])/216 - (5*A^2*xi*G2[11])/12 + 
   (29*A^2*G2[12])/216 + (59*A^2*xi*G2[12])/72 - (2*A^2*xi^2*G2[12])/9 - 
   (59*A^2*G2[13])/18 - (103*A^2*xi*G2[13])/54 - (29*A^2*G2[15])/216 - 
   (59*A^2*xi*G2[15])/72 + (2*A^2*xi^2*G2[15])/9 - (73*A^2*G2[16])/54 + 
   (11*A^2*xi*G2[16])/18 + (1313*A^2*G2[17])/648 + (37*A^2*xi*G2[17])/72 - 
   (25*A^2*xi^2*G2[17])/27 + (23*A^2*G2[18])/36 + (7*A^2*xi*G2[18])/12 - 
   (2*A^2*xi^2*G2[18])/9 + (550*A^2*G2[19])/81 - (31*A^2*xi*G2[19])/108 + 
   (2*A^2*xi^2*G2[19])/27 + (143*A^2*G2[20])/72 + (11*A^2*xi*G2[20])/24 - 
   (4*A^2*xi^2*G2[20])/9 + (13*A^2*G2[21])/27 - (17*A^2*xi*G2[21])/9 + 
   (4*A^2*xi^2*G2[21])/9 - (31*A^2*G2[22])/9 + (5*A^2*xi*G2[22])/9 + 
   (17*A^2*G2[23])/9 - (2*A^2*xi*G2[23])/9 - (229*A^2*G2[24])/27 + 
   (40*A^2*xi*G2[24])/9 - (4*A^2*xi^2*G2[24])/3 - (A^2*G2[25])/18 - 
   (A^2*xi*G2[25])/9 - (23*A^2*G2[26])/54 - (59*A^2*xi*G2[26])/36 + 
   (2*A^2*xi^2*G2[26])/3 + (26*A^2*G2[27])/27 - (167*A^2*xi*G2[27])/36 + 
   (2*A^2*xi^2*G2[27])/3 + (61*A^2*G2[28])/54 - (17*A^2*xi*G2[28])/6 + 
   (2*A^2*xi^2*G2[28])/3 - (61*A^2*G2[30])/54 + (17*A^2*xi*G2[30])/6 - 
   (2*A^2*xi^2*G2[30])/3 + (A^2*G2[31])/9 - (2*A^2*xi*G2[31])/9 - 
   (A^2*G2[32])/9 + (2*A^2*xi*G2[32])/9 + (A^2*G2[33])/9 + 
   (2*A^2*xi*G2[33])/9 + (13*A^2*G2[34])/3 + A^2*xi*G2[34] - 
   (47*A^2*G2[36])/243 + (41*A^2*xi*G2[36])/81 - (A^2*xi^2*G2[36])/9 - 
   A^2*G2[37] - (7*A^2*xi*G2[37])/18 - 3*A^2*G2[38] - (2*A^2*xi*G2[38])/3 + 
   (1244*A^2*G2[39])/243 + (125*A^2*xi*G2[39])/162 - (5*A^2*xi^2*G2[39])/9 + 
   (28*A^2*G2[40])/9 + (13*A^2*xi*G2[40])/18 + (2*A^2*xi*G2[41])/9, 
 f[186] -> (-43*A^2)/9 + (69*A^2*C01)/32 - (233*A^2*C02)/324 + 
   (121*A^2*log2)/54 + (118*A^2*xi)/27 - (4613*A^2*C01*xi)/864 + 
   (1351*A^2*C02*xi)/972 - (371*A^2*log2*xi)/162 + (A^2*xi^2)/3 + 
   (281*A^2*C01*xi^2)/72 - (109*A^2*C02*xi^2)/81 + (16*A^2*log2*xi^2)/27 + 
   (A^2*G1eps[4])/27 + (41*A^2*G2[1])/54 - (41*A^2*xi*G2[1])/54 + 
   (379*A^2*G2[2])/36 - (547*A^2*xi*G2[2])/36 + (125*A^2*xi^2*G2[2])/18 + 
   (7*A^2*G2[3])/54 + (47*A^2*xi*G2[3])/36 - (7*A^2*xi^2*G2[3])/18 + 
   (25*A^2*G2[5])/54 - (205*A^2*xi*G2[5])/108 + (7*A^2*xi^2*G2[5])/18 - 
   (181*A^2*G2[6])/162 - (73*A^2*xi*G2[6])/486 - (52*A^2*xi^2*G2[6])/81 - 
   (7*A^2*G2[7])/9 + (7*A^2*xi*G2[7])/9 - (19*A^2*G2[8])/27 + 
   (19*A^2*xi*G2[8])/27 - (331*A^2*G2[9])/36 + (499*A^2*xi*G2[9])/36 - 
   (125*A^2*xi^2*G2[9])/18 + (17*A^2*G2[10])/18 - (2*A^2*xi*G2[10])/9 - 
   (143*A^2*G2[11])/216 + (155*A^2*xi*G2[11])/216 - (A^2*xi^2*G2[11])/36 - 
   (167*A^2*G2[12])/216 + (149*A^2*xi*G2[12])/216 + (A^2*xi^2*G2[12])/9 - 
   (53*A^2*G2[13])/36 - (193*A^2*xi*G2[13])/108 + (167*A^2*G2[15])/216 - 
   (149*A^2*xi*G2[15])/216 - (A^2*xi^2*G2[15])/9 + (49*A^2*G2[16])/54 - 
   (49*A^2*xi*G2[16])/54 - (119*A^2*G2[17])/54 + (1373*A^2*xi*G2[17])/324 - 
   (40*A^2*xi^2*G2[17])/27 - (83*A^2*G2[18])/216 + (65*A^2*xi*G2[18])/216 + 
   (A^2*xi^2*G2[18])/9 + (919*A^2*G2[19])/216 + (217*A^2*xi*G2[19])/648 - 
   (2*A^2*xi^2*G2[19])/27 - (461*A^2*G2[20])/216 + (55*A^2*xi*G2[20])/24 - 
   (A^2*xi^2*G2[20])/54 + (113*A^2*G2[21])/108 - (95*A^2*xi*G2[21])/108 - 
   (2*A^2*xi^2*G2[21])/9 - (20*A^2*G2[22])/9 - (10*A^2*xi*G2[22])/9 + 
   (11*A^2*G2[23])/9 + (2*A^2*xi*G2[23])/3 - 4*A^2*G2[24] + 
   (70*A^2*xi*G2[24])/27 - (14*A^2*xi^2*G2[24])/9 - (22*A^2*G2[25])/27 + 
   (22*A^2*xi*G2[25])/27 - (179*A^2*G2[26])/108 - (17*A^2*xi*G2[26])/18 + 
   (7*A^2*xi^2*G2[26])/9 - (211*A^2*G2[27])/36 + (203*A^2*xi*G2[27])/54 + 
   (7*A^2*xi^2*G2[27])/9 - (79*A^2*G2[28])/27 + (55*A^2*xi*G2[28])/54 + 
   (7*A^2*xi^2*G2[28])/9 + (79*A^2*G2[30])/27 - (55*A^2*xi*G2[30])/54 - 
   (7*A^2*xi^2*G2[30])/9 - (16*A^2*G2[31])/27 + (16*A^2*xi*G2[31])/27 + 
   (16*A^2*G2[32])/27 - (16*A^2*xi*G2[32])/27 + (44*A^2*G2[33])/27 - 
   (44*A^2*xi*G2[33])/27 + 6*A^2*G2[34] - (8*A^2*xi*G2[34])/3 + 
   (1459*A^2*G2[36])/648 - (1013*A^2*xi*G2[36])/1944 - 
   (20*A^2*xi^2*G2[36])/81 - (17*A^2*G2[37])/18 + (2*A^2*xi*G2[37])/9 - 
   (8*A^2*G2[38])/3 + (7*A^2*xi*G2[38])/9 + (1745*A^2*G2[39])/648 + 
   (6233*A^2*xi*G2[39])/1944 - (43*A^2*xi^2*G2[39])/81 + (17*A^2*G2[40])/6 - 
   (5*A^2*xi*G2[40])/9 + (10*A^2*G2[41])/9 - (10*A^2*xi*G2[41])/9 - 
   (43*A^2*G2[42])/108 + (43*A^2*xi*G2[42])/108 - (8*A^2*G2[43])/9 + 
   (8*A^2*xi*G2[43])/9, f[187] -> (-45*A^2)/2 - (6719*A^2*C01)/1296 + 
   (1489*A^2*C02)/243 + (1363*A^2*log2)/162 + (131*A^2*xi)/9 + 
   (8293*A^2*C01*xi)/1296 - (2797*A^2*C02*xi)/486 - (707*A^2*log2*xi)/162 + 
   (4*A^2*xi^2)/9 + (1945*A^2*C01*xi^2)/324 - (458*A^2*C02*xi^2)/243 + 
   (98*A^2*log2*xi^2)/81 - (A^2*G1eps[4])/9 + (A^2*xi*G1eps[4])/9 + 
   (115*A^2*G2[1])/54 - (58*A^2*xi*G2[1])/27 + (557*A^2*G2[2])/9 - 
   (557*A^2*xi*G2[2])/9 + (58*A^2*xi^2*G2[2])/3 + (65*A^2*G2[3])/27 + 
   (67*A^2*xi*G2[3])/54 - (19*A^2*xi^2*G2[3])/27 - (2*A^2*G2[5])/3 - 
   (163*A^2*xi*G2[5])/54 + (19*A^2*xi^2*G2[5])/27 - (1825*A^2*G2[6])/486 - 
   (938*A^2*xi*G2[6])/243 - (272*A^2*xi^2*G2[6])/243 - (20*A^2*G2[7])/9 + 
   (20*A^2*xi*G2[7])/9 - (53*A^2*G2[8])/27 + (56*A^2*xi*G2[8])/27 - 
   (523*A^2*G2[9])/9 + (521*A^2*xi*G2[9])/9 - (58*A^2*xi^2*G2[9])/3 + 
   (77*A^2*G2[10])/18 - (7*A^2*xi*G2[10])/9 - A^2*G2[11] + 
   (49*A^2*xi*G2[11])/36 + (A^2*xi^2*G2[11])/18 - (55*A^2*G2[12])/24 + 
   (167*A^2*xi*G2[12])/72 + (2*A^2*xi^2*G2[12])/9 - (248*A^2*G2[13])/27 - 
   (107*A^2*xi*G2[13])/27 + (55*A^2*G2[15])/24 - (167*A^2*xi*G2[15])/72 - 
   (2*A^2*xi^2*G2[15])/9 + (47*A^2*G2[16])/18 - (47*A^2*xi*G2[16])/18 - 
   (301*A^2*G2[17])/648 + (2801*A^2*xi*G2[17])/648 - 
   (202*A^2*xi^2*G2[17])/81 - (41*A^2*G2[18])/27 + (79*A^2*xi*G2[18])/54 + 
   (2*A^2*xi^2*G2[18])/9 + (2051*A^2*G2[19])/108 + (A^2*xi*G2[19])/18 + 
   (2*A^2*xi^2*G2[19])/81 - (2959*A^2*G2[20])/648 + 
   (3905*A^2*xi*G2[20])/648 + (A^2*xi^2*G2[20])/27 + (19*A^2*G2[21])/6 - 
   (29*A^2*xi*G2[21])/9 - (4*A^2*xi^2*G2[21])/9 - (22*A^2*G2[22])/3 - 
   (34*A^2*xi*G2[22])/9 + (37*A^2*G2[23])/9 + (20*A^2*xi*G2[23])/9 - 
   (115*A^2*G2[24])/9 - (8*A^2*xi*G2[24])/27 - (76*A^2*xi^2*G2[24])/27 - 
   (169*A^2*G2[25])/54 + (20*A^2*xi*G2[25])/9 - (823*A^2*G2[26])/108 + 
   (41*A^2*xi*G2[26])/54 + (38*A^2*xi^2*G2[26])/27 - (99*A^2*G2[27])/4 + 
   (815*A^2*xi*G2[27])/54 + (38*A^2*xi^2*G2[27])/27 - (323*A^2*G2[28])/27 + 
   (181*A^2*xi*G2[28])/27 + (38*A^2*xi^2*G2[28])/27 + (323*A^2*G2[30])/27 - 
   (181*A^2*xi*G2[30])/27 - (38*A^2*xi^2*G2[30])/27 - (47*A^2*G2[31])/27 + 
   (16*A^2*xi*G2[31])/9 + (47*A^2*G2[32])/27 - (16*A^2*xi*G2[32])/9 + 
   (169*A^2*G2[33])/27 - (40*A^2*xi*G2[33])/9 + (218*A^2*G2[34])/9 - 
   (70*A^2*xi*G2[34])/9 + (1277*A^2*G2[36])/243 - (563*A^2*xi*G2[36])/486 - 
   (142*A^2*xi^2*G2[36])/243 - (77*A^2*G2[37])/18 + (7*A^2*xi*G2[37])/9 - 
   (109*A^2*G2[38])/9 + (8*A^2*xi*G2[38])/3 + (6221*A^2*G2[39])/486 + 
   (2867*A^2*xi*G2[39])/486 - (200*A^2*xi^2*G2[39])/243 + 
   (221*A^2*G2[40])/18 - (17*A^2*xi*G2[40])/9 + 4*A^2*G2[41] - 
   (28*A^2*xi*G2[41])/9 - (55*A^2*G2[42])/54 + (55*A^2*xi*G2[42])/54 - 
   (19*A^2*G2[43])/9 + (41*A^2*xi*G2[43])/18, 
 f[188] -> (445*A^2)/108 + (13973*A^2*C01)/648 - (2555*A^2*C02)/324 + 
   (1099*A^2*log2)/216 - (103*A^2*xi)/27 - (1363*A^2*C01*xi)/108 + 
   (1859*A^2*C02*xi)/324 - (457*A^2*log2*xi)/216 + (2*A^2*xi^2)/9 + 
   (1987*A^2*C01*xi^2)/648 - (259*A^2*C02*xi^2)/243 + (43*A^2*log2*xi^2)/81 + 
   (A^2*G1eps[1])/9 - (A^2*xi*G1eps[1])/9 + (A^2*G1eps[2])/9 - 
   (A^2*xi*G1eps[2])/9 - (A^2*G1eps[3])/9 + (A^2*xi*G1eps[3])/9 - 
   (7*A^2*G1eps[4])/54 + (7*A^2*xi*G1eps[4])/54 + (A^2*G2[1])/12 + 
   (13*A^2*xi*G2[1])/54 + (697*A^2*G2[2])/18 - (517*A^2*xi*G2[2])/18 + 
   (16*A^2*xi^2*G2[2])/3 + (71*A^2*G2[3])/54 + (83*A^2*xi*G2[3])/54 - 
   (8*A^2*xi^2*G2[3])/27 - (25*A^2*G2[5])/27 - (25*A^2*xi*G2[5])/18 + 
   (8*A^2*xi^2*G2[5])/27 - (2855*A^2*G2[6])/324 + (227*A^2*xi*G2[6])/81 - 
   (130*A^2*xi^2*G2[6])/243 - (A^2*G2[7])/18 - (2*A^2*xi*G2[7])/9 - 
   (A^2*G2[8])/18 - (2*A^2*xi*G2[8])/9 - (229*A^2*G2[9])/6 + 
   (523*A^2*xi*G2[9])/18 - (16*A^2*xi^2*G2[9])/3 + (13*A^2*G2[10])/6 + 
   (A^2*xi*G2[10])/6 + (155*A^2*G2[11])/108 + (25*A^2*xi*G2[11])/216 - 
   (A^2*xi^2*G2[11])/18 + (229*A^2*G2[12])/216 + (5*A^2*xi*G2[12])/108 - 
   (A^2*xi^2*G2[12])/9 - (352*A^2*G2[13])/27 - (11*A^2*xi*G2[13])/27 - 
   (229*A^2*G2[15])/216 - (5*A^2*xi*G2[15])/108 + (A^2*xi^2*G2[15])/9 + 
   (A^2*G2[16])/54 + (19*A^2*xi*G2[16])/54 - (2293*A^2*G2[17])/648 + 
   (575*A^2*xi*G2[17])/162 - (86*A^2*xi^2*G2[17])/81 - (40*A^2*G2[18])/27 - 
   (5*A^2*xi*G2[18])/54 - (A^2*xi^2*G2[18])/9 + (4199*A^2*G2[19])/324 + 
   (11*A^2*xi*G2[19])/81 - (5*A^2*xi^2*G2[19])/81 + (1177*A^2*G2[20])/648 - 
   (11*A^2*xi*G2[20])/162 - (A^2*xi^2*G2[20])/3 - (64*A^2*G2[21])/27 - 
   (37*A^2*xi*G2[21])/108 + (2*A^2*xi^2*G2[21])/9 - (82*A^2*G2[22])/9 + 
   (7*A^2*xi*G2[22])/9 + (46*A^2*G2[23])/9 - (4*A^2*xi*G2[23])/9 - 
   (488*A^2*G2[24])/27 + (17*A^2*xi*G2[24])/3 - (32*A^2*xi^2*G2[24])/27 + 
   (11*A^2*G2[25])/36 - (10*A^2*xi*G2[25])/27 + (A^2*G2[26])/27 - 
   (305*A^2*xi*G2[26])/108 + (16*A^2*xi^2*G2[26])/27 - (14*A^2*G2[27])/27 - 
   (173*A^2*xi*G2[27])/36 + (16*A^2*xi^2*G2[27])/27 + (77*A^2*G2[28])/54 - 
   (97*A^2*xi*G2[28])/27 + (16*A^2*xi^2*G2[28])/27 - (77*A^2*G2[30])/54 + 
   (97*A^2*xi*G2[30])/27 - (16*A^2*xi^2*G2[30])/27 - (7*A^2*G2[31])/18 - 
   (4*A^2*xi*G2[31])/27 + (7*A^2*G2[32])/18 + (4*A^2*xi*G2[32])/27 - 
   (13*A^2*G2[33])/18 + (23*A^2*xi*G2[33])/27 + (85*A^2*G2[34])/9 + 
   (11*A^2*xi*G2[34])/9 + (1049*A^2*G2[36])/324 + (205*A^2*xi*G2[36])/324 - 
   (50*A^2*xi^2*G2[36])/243 - (13*A^2*G2[37])/6 - (A^2*xi*G2[37])/6 - 
   (17*A^2*G2[38])/3 - (2*A^2*xi*G2[38])/3 + (3241*A^2*G2[39])/324 + 
   (425*A^2*xi*G2[39])/324 - (94*A^2*xi^2*G2[39])/243 + (121*A^2*G2[40])/18 + 
   (A^2*xi*G2[40])/2 - (2*A^2*G2[41])/9 + (5*A^2*xi*G2[41])/9 + 
   (73*A^2*G2[42])/54 + (A^2*xi*G2[42])/54 + (53*A^2*G2[43])/18 + 
   (A^2*xi*G2[43])/36, f[189] -> (-209*A^2)/12 - (1813*A^2*C01)/324 + 
   (2219*A^2*C02)/486 + (1379*A^2*log2)/324 + (581*A^2*xi)/54 + 
   (13733*A^2*C01*xi)/2592 - (3733*A^2*C02*xi)/972 - (409*A^2*log2*xi)/162 + 
   (A^2*xi^2)/3 + (209*A^2*C01*xi^2)/54 - (35*A^2*C02*xi^2)/27 + 
   (2*A^2*log2*xi^2)/3 - (A^2*G1eps[1])/9 - (A^2*G1eps[2])/18 + 
   (A^2*G1eps[3])/9 - (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 + 
   (133*A^2*G2[1])/108 - (38*A^2*xi*G2[1])/27 + (179*A^2*G2[2])/6 - 
   (106*A^2*xi*G2[2])/3 + (107*A^2*xi^2*G2[2])/9 + (17*A^2*G2[3])/27 + 
   (43*A^2*xi*G2[3])/54 - (23*A^2*xi^2*G2[3])/54 + (A^2*G2[5])/6 - 
   (103*A^2*xi*G2[5])/54 + (23*A^2*xi^2*G2[5])/54 - (893*A^2*G2[6])/972 - 
   (1379*A^2*xi*G2[6])/486 - (2*A^2*xi^2*G2[6])/3 - (23*A^2*G2[7])/18 + 
   (13*A^2*xi*G2[7])/9 - (7*A^2*G2[8])/6 + (37*A^2*xi*G2[8])/27 - 
   (503*A^2*G2[9])/18 + (295*A^2*xi*G2[9])/9 - (107*A^2*xi^2*G2[9])/9 + 
   (83*A^2*G2[10])/36 - (5*A^2*xi*G2[10])/9 - (409*A^2*G2[11])/216 + 
   (133*A^2*xi*G2[11])/144 + (A^2*xi^2*G2[11])/36 - (263*A^2*G2[12])/108 + 
   (11*A^2*xi*G2[12])/8 + (2*A^2*xi^2*G2[12])/9 - (67*A^2*G2[13])/108 - 
   (295*A^2*xi*G2[13])/108 + (263*A^2*G2[15])/108 - (11*A^2*xi*G2[15])/8 - 
   (2*A^2*xi^2*G2[15])/9 + (89*A^2*G2[16])/54 - (11*A^2*xi*G2[16])/6 - 
   (233*A^2*G2[17])/216 + (889*A^2*xi*G2[17])/324 - (43*A^2*xi^2*G2[17])/27 + 
   (11*A^2*G2[18])/108 + (11*A^2*xi*G2[18])/12 + (2*A^2*xi^2*G2[18])/9 + 
   (6137*A^2*G2[19])/648 + (16*A^2*xi*G2[19])/81 - (A^2*xi^2*G2[19])/27 - 
   (403*A^2*G2[20])/81 + (431*A^2*xi*G2[20])/108 + (A^2*xi^2*G2[20])/6 + 
   (445*A^2*G2[21])/108 - (7*A^2*xi*G2[21])/4 - (4*A^2*xi^2*G2[21])/9 - 
   (26*A^2*G2[22])/9 - (8*A^2*xi*G2[22])/3 + (29*A^2*G2[23])/18 + 
   (14*A^2*xi*G2[23])/9 - (83*A^2*G2[24])/18 - A^2*xi*G2[24] - 
   (46*A^2*xi^2*G2[24])/27 - (245*A^2*G2[25])/108 + (5*A^2*xi*G2[25])/3 - 
   (1085*A^2*G2[26])/216 + A^2*xi*G2[26] + (23*A^2*xi^2*G2[26])/27 - 
   (367*A^2*G2[27])/24 + (193*A^2*xi*G2[27])/18 + (23*A^2*xi^2*G2[27])/27 - 
   (421*A^2*G2[28])/54 + 5*A^2*xi*G2[28] + (23*A^2*xi^2*G2[28])/27 + 
   (421*A^2*G2[30])/54 - 5*A^2*xi*G2[30] - (23*A^2*xi^2*G2[30])/27 - 
   (43*A^2*G2[31])/54 + (10*A^2*xi*G2[31])/9 + (43*A^2*G2[32])/54 - 
   (10*A^2*xi*G2[32])/9 + (251*A^2*G2[33])/54 - (10*A^2*xi*G2[33])/3 + 
   (124*A^2*G2[34])/9 - (50*A^2*xi*G2[34])/9 + (2369*A^2*G2[36])/972 - 
   (179*A^2*xi*G2[36])/243 - (A^2*xi^2*G2[36])/3 - (83*A^2*G2[37])/36 + 
   (5*A^2*xi*G2[37])/9 - (119*A^2*G2[38])/18 + (17*A^2*xi*G2[38])/9 + 
   (1588*A^2*G2[39])/243 + (1789*A^2*xi*G2[39])/486 - 
   (14*A^2*xi^2*G2[39])/27 + (235*A^2*G2[40])/36 - (4*A^2*xi*G2[40])/3 + 
   (25*A^2*G2[41])/9 - (20*A^2*xi*G2[41])/9 - (193*A^2*G2[42])/108 + 
   (23*A^2*xi*G2[42])/36 - (131*A^2*G2[43])/36 + (17*A^2*xi*G2[43])/12, 
 f[190] -> (-172*A^2)/27 + (15103*A^2*C01)/1296 - (1871*A^2*C02)/486 + 
   (430*A^2*log2)/81 - (109*A^2*xi)/27 - (917*A^2*C01*xi)/108 + 
   (7*A^2*C02*xi)/2 - (49*A^2*log2*xi)/27 + (35*A^2*C01*xi^2)/27 - 
   (25*A^2*C02*xi^2)/81 + (13*A^2*log2*xi^2)/27 - (A^2*G1eps[4])/9 + 
   (A^2*xi*G1eps[4])/9 - (22*A^2*G2[1])/27 + (7*A^2*xi*G2[1])/27 + 
   (77*A^2*G2[2])/3 - (145*A^2*xi*G2[2])/9 + (A^2*xi^2*G2[2])/3 + 
   (52*A^2*G2[3])/27 + (41*A^2*xi*G2[3])/54 - (5*A^2*xi^2*G2[3])/27 - 
   (8*A^2*G2[5])/3 - (37*A^2*xi*G2[5])/54 + (5*A^2*xi^2*G2[5])/27 - 
   (2242*A^2*G2[6])/243 + (58*A^2*xi*G2[6])/27 - (28*A^2*xi^2*G2[6])/81 + 
   (8*A^2*G2[7])/9 - (2*A^2*xi*G2[7])/9 + (2*A^2*G2[8])/3 - 
   (2*A^2*xi*G2[8])/9 - 27*A^2*G2[9] + (49*A^2*xi*G2[9])/3 - 
   (A^2*xi^2*G2[9])/3 + (26*A^2*G2[10])/9 + (A^2*xi*G2[10])/6 + 
   (89*A^2*G2[11])/72 - (11*A^2*xi*G2[11])/108 + (19*A^2*G2[12])/36 + 
   (37*A^2*xi*G2[12])/108 - (2*A^2*xi^2*G2[12])/9 - (41*A^2*G2[13])/3 + 
   (4*A^2*xi*G2[13])/27 - (19*A^2*G2[15])/36 - (37*A^2*xi*G2[15])/108 + 
   (2*A^2*xi^2*G2[15])/9 - (A^2*G2[16])/9 + (13*A^2*xi*G2[16])/27 + 
   (103*A^2*G2[17])/324 + (197*A^2*xi*G2[17])/108 - (13*A^2*xi^2*G2[17])/27 - 
   (161*A^2*G2[18])/108 + (7*A^2*xi*G2[18])/36 - (2*A^2*xi^2*G2[18])/9 + 
   (5251*A^2*G2[19])/324 - (5*A^2*xi*G2[19])/27 + (2*A^2*xi^2*G2[19])/27 + 
   (67*A^2*G2[20])/54 + (7*A^2*xi*G2[20])/36 - (4*A^2*xi^2*G2[20])/9 - 
   (11*A^2*G2[21])/9 - (55*A^2*xi*G2[21])/54 + (4*A^2*xi^2*G2[21])/9 - 
   (29*A^2*G2[22])/3 + (7*A^2*xi*G2[22])/9 + (49*A^2*G2[23])/9 - 
   (4*A^2*xi*G2[23])/9 - (428*A^2*G2[24])/27 + (37*A^2*xi*G2[24])/9 - 
   (20*A^2*xi^2*G2[24])/27 - (16*A^2*G2[25])/27 - (17*A^2*xi*G2[25])/27 - 
   (82*A^2*G2[26])/27 - (247*A^2*xi*G2[26])/108 + (10*A^2*xi^2*G2[26])/27 - 
   (133*A^2*G2[27])/54 - (157*A^2*xi*G2[27])/36 + (10*A^2*xi^2*G2[27])/27 - 
   (4*A^2*G2[28])/9 - (83*A^2*xi*G2[28])/27 + (10*A^2*xi^2*G2[28])/27 + 
   (4*A^2*G2[30])/9 + (83*A^2*xi*G2[30])/27 - (10*A^2*xi^2*G2[30])/27 + 
   (20*A^2*G2[31])/27 - (2*A^2*xi*G2[31])/27 - (20*A^2*G2[32])/27 + 
   (2*A^2*xi*G2[32])/27 + (32*A^2*G2[33])/27 + (34*A^2*xi*G2[33])/27 + 
   (113*A^2*G2[34])/9 + (5*A^2*xi*G2[34])/3 + (535*A^2*G2[36])/972 + 
   (91*A^2*xi*G2[36])/108 - (17*A^2*xi^2*G2[36])/81 - (26*A^2*G2[37])/9 - 
   (A^2*xi*G2[37])/6 - (67*A^2*G2[38])/9 - (2*A^2*xi*G2[38])/3 + 
   (15791*A^2*G2[39])/972 + (29*A^2*xi*G2[39])/108 - 
   (13*A^2*xi^2*G2[39])/81 + (77*A^2*G2[40])/9 + (A^2*xi*G2[40])/2 + 
   (2*A^2*G2[41])/9 + (2*A^2*xi*G2[41])/3 + (31*A^2*G2[42])/27 + 
   (43*A^2*G2[43])/18, f[191] -> (595*A^2)/36 + (9437*A^2*C01)/288 - 
   (12653*A^2*C02)/972 + (1831*A^2*log2)/648 - (1003*A^2*xi)/54 - 
   (7925*A^2*C01*xi)/324 + (2576*A^2*C02*xi)/243 - (709*A^2*log2*xi)/648 - 
   (2*A^2*xi^2)/9 - (265*A^2*C01*xi^2)/648 + (85*A^2*C02*xi^2)/243 + 
   (23*A^2*log2*xi^2)/81 + (A^2*G1eps[1])/9 - (A^2*xi*G1eps[1])/9 + 
   (A^2*G1eps[2])/9 - (A^2*xi*G1eps[2])/9 - (A^2*G1eps[3])/9 + 
   (A^2*xi*G1eps[3])/9 - (7*A^2*G1eps[4])/54 + (7*A^2*xi*G1eps[4])/54 - 
   (7*A^2*G2[1])/4 + (85*A^2*xi*G2[1])/54 + (47*A^2*G2[2])/3 - 
   (7*A^2*xi*G2[2])/9 - (52*A^2*xi^2*G2[2])/9 + (68*A^2*G2[3])/27 + 
   (59*A^2*xi*G2[3])/54 - (193*A^2*G2[5])/54 - (A^2*xi*G2[5])/18 - 
   (12503*A^2*G2[6])/972 + (1679*A^2*xi*G2[6])/243 - 
   (26*A^2*xi^2*G2[6])/243 + (35*A^2*G2[7])/18 - (14*A^2*xi*G2[7])/9 + 
   (29*A^2*G2[8])/18 - (14*A^2*xi*G2[8])/9 - 18*A^2*G2[9] + 
   (10*A^2*xi*G2[9])/3 + (52*A^2*xi^2*G2[9])/9 + (3*A^2*G2[10])/2 + 
   (5*A^2*xi*G2[10])/6 + (1745*A^2*G2[11])/432 - (41*A^2*xi*G2[11])/54 - 
   (A^2*xi^2*G2[11])/18 + (781*A^2*G2[12])/216 - (85*A^2*xi*G2[12])/108 - 
   (5*A^2*xi^2*G2[12])/9 - (131*A^2*G2[13])/6 + (70*A^2*xi*G2[13])/27 - 
   (781*A^2*G2[15])/216 + (85*A^2*xi*G2[15])/108 + (5*A^2*xi^2*G2[15])/9 - 
   (83*A^2*G2[16])/54 + (133*A^2*xi*G2[16])/54 - (157*A^2*G2[17])/81 + 
   (8*A^2*xi*G2[17])/3 + (26*A^2*xi^2*G2[17])/81 - (341*A^2*G2[18])/108 - 
   (29*A^2*xi*G2[18])/36 - (5*A^2*xi^2*G2[18])/9 + (1088*A^2*G2[19])/81 - 
   (139*A^2*xi*G2[19])/324 + (11*A^2*xi^2*G2[19])/81 + (361*A^2*G2[20])/54 - 
   (1115*A^2*xi*G2[20])/324 - (25*A^2*xi^2*G2[20])/27 - 
   (763*A^2*G2[21])/108 + (17*A^2*xi*G2[21])/108 + (10*A^2*xi^2*G2[21])/9 - 
   (110*A^2*G2[22])/9 + (35*A^2*xi*G2[22])/9 + (62*A^2*G2[23])/9 - 
   (20*A^2*xi*G2[23])/9 - (194*A^2*G2[24])/9 + (91*A^2*xi*G2[24])/9 + 
   (9*A^2*G2[25])/4 - (70*A^2*xi*G2[25])/27 + (5*A^2*G2[26])/2 - 
   (629*A^2*xi*G2[26])/108 + (241*A^2*G2[27])/18 - (649*A^2*xi*G2[27])/36 + 
   (155*A^2*G2[28])/18 - (289*A^2*xi*G2[28])/27 - (155*A^2*G2[30])/18 + 
   (289*A^2*xi*G2[30])/27 + (19*A^2*G2[31])/18 - (28*A^2*xi*G2[31])/27 - 
   (19*A^2*G2[32])/18 + (28*A^2*xi*G2[32])/27 - (83*A^2*G2[33])/18 + 
   (143*A^2*xi*G2[33])/27 + (25*A^2*G2[34])/9 + (71*A^2*xi*G2[34])/9 + 
   (685*A^2*G2[36])/486 + (737*A^2*xi*G2[36])/486 - 
   (10*A^2*xi^2*G2[36])/243 - (3*A^2*G2[37])/2 - (5*A^2*xi*G2[37])/6 - 
   (31*A^2*G2[38])/9 - (26*A^2*xi*G2[38])/9 + (3424*A^2*G2[39])/243 - 
   (328*A^2*xi*G2[39])/243 + (10*A^2*xi^2*G2[39])/243 + (31*A^2*G2[40])/6 + 
   (37*A^2*xi*G2[40])/18 - (26*A^2*G2[41])/9 + (29*A^2*xi*G2[41])/9 + 
   (112*A^2*G2[42])/27 - (A^2*xi*G2[42])/2 + (305*A^2*G2[43])/36 - 
   (13*A^2*xi*G2[43])/12, f[192] -> (-395*A^2)/36 + (14687*A^2*C01)/864 - 
   (1456*A^2*C02)/243 + (1403*A^2*log2)/162 + (17*A^2*xi)/6 - 
   (3925*A^2*C01*xi)/432 + (3503*A^2*C02*xi)/972 - (410*A^2*log2*xi)/81 + 
   (A^2*xi^2)/3 + (1223*A^2*C01*xi^2)/216 - (146*A^2*C02*xi^2)/81 + 
   (32*A^2*log2*xi^2)/27 - (A^2*xi*G1eps[1])/9 + (A^2*G1eps[2])/18 + 
   (A^2*xi*G1eps[3])/9 - (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 - 
   (A^2*G2[1])/12 - (11*A^2*xi*G2[1])/27 + (83*A^2*G2[2])/3 - 
   (521*A^2*xi*G2[2])/18 + (86*A^2*xi^2*G2[2])/9 + (5*A^2*G2[3])/9 + 
   (74*A^2*xi*G2[3])/27 - (2*A^2*xi^2*G2[3])/3 - (37*A^2*G2[5])/54 - 
   (86*A^2*xi*G2[5])/27 + (2*A^2*xi^2*G2[5])/3 - (10159*A^2*G2[6])/972 + 
   (485*A^2*xi*G2[6])/243 - (86*A^2*xi^2*G2[6])/81 - (A^2*G2[7])/18 + 
   (5*A^2*xi*G2[7])/9 + (5*A^2*G2[8])/54 + (10*A^2*xi*G2[8])/27 - 
   (85*A^2*G2[9])/3 + (509*A^2*xi*G2[9])/18 - (86*A^2*xi^2*G2[9])/9 + 
   (19*A^2*G2[10])/6 - (A^2*xi*G2[10])/18 - (197*A^2*G2[11])/216 + 
   (61*A^2*xi*G2[11])/144 - (199*A^2*G2[12])/108 + (119*A^2*xi*G2[12])/72 - 
   (A^2*xi^2*G2[12])/9 - (461*A^2*G2[13])/54 - (161*A^2*xi*G2[13])/54 + 
   (199*A^2*G2[15])/108 - (119*A^2*xi*G2[15])/72 + (A^2*xi^2*G2[15])/9 + 
   (5*A^2*G2[16])/27 - (5*A^2*xi*G2[16])/9 - (112*A^2*G2[17])/27 + 
   (1765*A^2*xi*G2[17])/324 - (20*A^2*xi^2*G2[17])/9 - (13*A^2*G2[18])/54 + 
   (11*A^2*xi*G2[18])/9 - (A^2*xi^2*G2[18])/9 + (1481*A^2*G2[19])/81 + 
   (16*A^2*xi*G2[19])/81 - (523*A^2*G2[20])/162 + (43*A^2*xi*G2[20])/12 - 
   (4*A^2*xi^2*G2[20])/9 + (199*A^2*G2[21])/54 - (55*A^2*xi*G2[21])/18 + 
   (2*A^2*xi^2*G2[21])/9 - (98*A^2*G2[22])/9 - (8*A^2*xi*G2[22])/9 + 
   (55*A^2*G2[23])/9 + (5*A^2*xi*G2[23])/9 - (181*A^2*G2[24])/9 + 
   (59*A^2*xi*G2[24])/9 - (8*A^2*xi^2*G2[24])/3 - (151*A^2*G2[25])/108 + 
   (2*A^2*xi*G2[25])/3 - (98*A^2*G2[26])/27 - (11*A^2*xi*G2[26])/4 + 
   (4*A^2*xi^2*G2[26])/3 - (97*A^2*G2[27])/18 + (11*A^2*xi*G2[27])/36 + 
   (4*A^2*xi^2*G2[27])/3 - (107*A^2*G2[28])/54 - (13*A^2*xi*G2[28])/9 + 
   (4*A^2*xi^2*G2[28])/3 + (107*A^2*G2[30])/54 + (13*A^2*xi*G2[30])/9 - 
   (4*A^2*xi^2*G2[30])/3 + (7*A^2*G2[31])/54 + (4*A^2*xi*G2[31])/9 - 
   (7*A^2*G2[32])/54 - (4*A^2*xi*G2[32])/9 + (151*A^2*G2[33])/54 - 
   (11*A^2*xi*G2[33])/9 + (148*A^2*G2[34])/9 - 2*A^2*xi*G2[34] + 
   (490*A^2*G2[36])/243 + (280*A^2*xi*G2[36])/243 - (40*A^2*xi^2*G2[36])/81 - 
   (19*A^2*G2[37])/6 + (A^2*xi*G2[37])/18 - (77*A^2*G2[38])/9 + 
   (A^2*xi*G2[38])/3 + (8227*A^2*G2[39])/486 + (1573*A^2*xi*G2[39])/486 - 
   (68*A^2*xi^2*G2[39])/81 + (173*A^2*G2[40])/18 - (A^2*xi*G2[40])/18 + 
   (4*A^2*G2[41])/3 - (7*A^2*xi*G2[41])/9 - (26*A^2*G2[42])/27 + 
   (7*A^2*xi*G2[42])/18 - (35*A^2*G2[43])/18 + (5*A^2*xi*G2[43])/6, 
 f[193] -> (11*A^2)/12 + (1921*A^2*C01)/432 - (473*A^2*C02)/243 + 
   (104*A^2*log2)/81 - (101*A^2*xi)/108 + (5297*A^2*C01*xi)/5184 - 
   (355*A^2*C02*xi)/1944 + (31*A^2*log2*xi)/648 - (A^2*xi^2)/18 - 
   (563*A^2*C01*xi^2)/1296 + (40*A^2*C02*xi^2)/243 + (A^2*log2*xi^2)/162 - 
   (19*A^2*G2[1])/108 + (19*A^2*xi*G2[1])/108 - (13*A^2*G2[2])/18 + 
   (103*A^2*xi*G2[2])/18 - (49*A^2*xi^2*G2[2])/18 + (41*A^2*G2[3])/54 - 
   (A^2*xi*G2[3])/6 + (A^2*xi^2*G2[3])/36 - (47*A^2*G2[5])/54 + 
   (5*A^2*xi*G2[5])/18 - (A^2*xi^2*G2[5])/36 - (2525*A^2*G2[6])/972 + 
   (37*A^2*xi*G2[6])/243 + (10*A^2*xi^2*G2[6])/243 + (A^2*G2[7])/6 - 
   (A^2*xi*G2[7])/6 + (7*A^2*G2[8])/54 - (7*A^2*xi*G2[8])/54 + 
   (A^2*G2[9])/2 - (11*A^2*xi*G2[9])/2 + (49*A^2*xi^2*G2[9])/18 + 
   (47*A^2*G2[10])/72 + (A^2*xi*G2[10])/36 + (11*A^2*G2[11])/96 - 
   (7*A^2*xi*G2[11])/48 + (A^2*xi^2*G2[11])/72 - (A^2*G2[12])/48 + 
   (7*A^2*xi*G2[12])/144 - (A^2*xi^2*G2[12])/18 - (751*A^2*G2[13])/216 + 
   (47*A^2*xi*G2[13])/216 + (A^2*G2[15])/48 - (7*A^2*xi*G2[15])/144 + 
   (A^2*xi^2*G2[15])/18 - (A^2*G2[16])/6 + (A^2*xi*G2[16])/6 - 
   (113*A^2*G2[17])/432 - (1007*A^2*xi*G2[17])/1296 + 
   (25*A^2*xi^2*G2[17])/162 - (A^2*G2[18])/9 + (5*A^2*xi*G2[18])/36 - 
   (A^2*xi^2*G2[18])/18 + (5749*A^2*G2[19])/1296 - (11*A^2*xi*G2[19])/216 + 
   (2*A^2*xi^2*G2[19])/81 + (17*A^2*G2[20])/324 - (101*A^2*xi*G2[20])/1296 - 
   (7*A^2*xi^2*G2[20])/108 + (A^2*G2[21])/6 - (2*A^2*xi*G2[21])/9 + 
   (A^2*xi^2*G2[21])/9 - (59*A^2*G2[22])/18 + (A^2*xi*G2[22])/6 + 
   (67*A^2*G2[23])/36 - (A^2*xi*G2[23])/9 - (473*A^2*G2[24])/108 - 
   (10*A^2*xi*G2[24])/27 + (A^2*xi^2*G2[24])/9 + (A^2*G2[25])/6 - 
   (A^2*xi*G2[25])/6 - (335*A^2*G2[26])/432 + (19*A^2*xi*G2[26])/216 - 
   (A^2*xi^2*G2[26])/18 + (223*A^2*G2[27])/432 - (161*A^2*xi*G2[27])/216 - 
   (A^2*xi^2*G2[27])/18 + (11*A^2*G2[28])/54 - (7*A^2*xi*G2[28])/27 - 
   (A^2*xi^2*G2[28])/18 - (11*A^2*G2[30])/54 + (7*A^2*xi*G2[30])/27 + 
   (A^2*xi^2*G2[30])/18 + (A^2*G2[31])/9 - (A^2*xi*G2[31])/9 - 
   (A^2*G2[32])/9 + (A^2*xi*G2[32])/9 - (A^2*G2[33])/3 + (A^2*xi*G2[33])/3 + 
   (47*A^2*G2[34])/18 + (A^2*xi*G2[34])/2 + (179*A^2*G2[36])/243 + 
   (829*A^2*xi*G2[36])/1944 - (11*A^2*xi^2*G2[36])/486 - (47*A^2*G2[37])/72 - 
   (A^2*xi*G2[37])/36 - (19*A^2*G2[38])/12 - (A^2*xi*G2[38])/6 + 
   (9701*A^2*G2[39])/1944 - (1513*A^2*xi*G2[39])/1944 + 
   (19*A^2*xi^2*G2[39])/243 + (49*A^2*G2[40])/24 + (5*A^2*xi*G2[40])/36 - 
   (2*A^2*G2[41])/9 + (2*A^2*xi*G2[41])/9 + (5*A^2*G2[42])/72 - 
   (5*A^2*xi*G2[42])/72 + (A^2*G2[43])/6 - (A^2*xi*G2[43])/6, 
 f[194] -> (-187*A^2)/18 - (21815*A^2*C01)/1296 + (215*A^2*C02)/18 + 
   (59*A^2*log2)/54 + (275*A^2*xi)/27 + (6065*A^2*C01*xi)/216 - 
   (1040*A^2*C02*xi)/81 + (7*A^2*log2*xi)/3 - (2*A^2*xi^2)/9 - 
   (251*A^2*C01*xi^2)/81 + (271*A^2*C02*xi^2)/243 - (37*A^2*log2*xi^2)/81 - 
   (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 + (77*A^2*G2[1])/54 - 
   (8*A^2*xi*G2[1])/9 + (268*A^2*G2[2])/9 - (343*A^2*xi*G2[2])/18 + 
   (41*A^2*xi^2*G2[2])/9 + (211*A^2*G2[3])/108 - (29*A^2*xi*G2[3])/12 + 
   (7*A^2*xi^2*G2[3])/27 - (71*A^2*G2[5])/108 + (7*A^2*xi*G2[5])/4 - 
   (7*A^2*xi^2*G2[5])/27 + (199*A^2*G2[6])/54 - (494*A^2*xi*G2[6])/81 + 
   (124*A^2*xi^2*G2[6])/243 - (14*A^2*G2[7])/9 + (8*A^2*xi*G2[7])/9 - 
   (11*A^2*G2[8])/9 + (8*A^2*xi*G2[8])/9 - (82*A^2*G2[9])/3 + 
   (35*A^2*xi*G2[9])/2 - (41*A^2*xi^2*G2[9])/9 + (25*A^2*G2[10])/18 - 
   (A^2*xi*G2[10])/2 - (191*A^2*G2[11])/216 + (A^2*xi^2*G2[11])/9 - 
   (305*A^2*G2[12])/216 + (5*A^2*xi*G2[12])/8 + (2*A^2*xi^2*G2[12])/9 + 
   (13*A^2*G2[13])/54 - (29*A^2*xi*G2[13])/54 + (305*A^2*G2[15])/216 - 
   (5*A^2*xi*G2[15])/8 - (2*A^2*xi^2*G2[15])/9 + (49*A^2*G2[16])/54 - 
   (23*A^2*xi*G2[16])/18 + (2569*A^2*G2[17])/648 - (4565*A^2*xi*G2[17])/648 + 
   (77*A^2*xi^2*G2[17])/81 + (65*A^2*G2[18])/108 + (25*A^2*xi*G2[18])/36 + 
   (2*A^2*xi^2*G2[18])/9 + (1303*A^2*G2[19])/324 - (161*A^2*xi*G2[19])/324 + 
   (8*A^2*xi^2*G2[19])/81 - (1111*A^2*G2[20])/648 + (779*A^2*xi*G2[20])/648 + 
   (14*A^2*xi^2*G2[20])/27 + (139*A^2*G2[21])/54 - (A^2*xi*G2[21])/2 - 
   (4*A^2*xi^2*G2[21])/9 + (13*A^2*G2[22])/9 - (7*A^2*xi*G2[22])/3 - 
   (8*A^2*G2[23])/9 + (4*A^2*xi*G2[23])/3 + (10*A^2*G2[24])/3 - 
   (290*A^2*xi*G2[24])/27 + (28*A^2*xi^2*G2[24])/27 - (73*A^2*G2[25])/54 + 
   (11*A^2*xi*G2[25])/9 - (409*A^2*G2[26])/108 + (595*A^2*xi*G2[26])/108 - 
   (14*A^2*xi^2*G2[26])/27 - (181*A^2*G2[27])/12 + (1351*A^2*xi*G2[27])/108 - 
   (14*A^2*xi^2*G2[27])/27 - (415*A^2*G2[28])/54 + (449*A^2*xi*G2[28])/54 - 
   (14*A^2*xi^2*G2[28])/27 + (415*A^2*G2[30])/54 - (449*A^2*xi*G2[30])/54 + 
   (14*A^2*xi^2*G2[30])/27 - (35*A^2*G2[31])/27 + (2*A^2*xi*G2[31])/3 + 
   (35*A^2*G2[32])/27 - (2*A^2*xi*G2[32])/3 + (73*A^2*G2[33])/27 - 
   (22*A^2*xi*G2[33])/9 + (73*A^2*G2[34])/9 - (37*A^2*xi*G2[34])/9 + 
   (50*A^2*G2[36])/27 - (179*A^2*xi*G2[36])/162 + (29*A^2*xi^2*G2[36])/243 - 
   (25*A^2*G2[37])/18 + (A^2*xi*G2[37])/2 - (40*A^2*G2[38])/9 + 
   (16*A^2*xi*G2[38])/9 - (A^2*G2[39])/54 - (98*A^2*xi*G2[39])/81 + 
   (97*A^2*xi^2*G2[39])/243 + (71*A^2*G2[40])/18 - (23*A^2*xi*G2[40])/18 + 
   2*A^2*G2[41] - (14*A^2*xi*G2[41])/9 - (37*A^2*G2[42])/27 + 
   (2*A^2*xi*G2[42])/9 - (49*A^2*G2[43])/18 + (A^2*xi*G2[43])/2, 
 f[195] -> (-325*A^2)/54 - (2257*A^2*C01)/1296 + (2413*A^2*C02)/972 + 
   (140*A^2*log2)/81 + (19*A^2*xi)/3 + (349*A^2*C01*xi)/54 - 
   (761*A^2*C02*xi)/324 - (8*A^2*log2*xi)/27 + (A^2*xi^2)/9 + 
   (563*A^2*C01*xi^2)/648 - (92*A^2*C02*xi^2)/243 + (11*A^2*log2*xi^2)/81 + 
   (A^2*xi*G1eps[1])/9 - (A^2*G1eps[2])/18 - (A^2*xi*G1eps[3])/9 + 
   (17*A^2*G2[1])/27 - (17*A^2*xi*G2[1])/54 + (169*A^2*G2[2])/18 - 
   5*A^2*xi*G2[2] + A^2*xi^2*G2[2] - (4*A^2*G2[3])/27 + (2*A^2*xi*G2[3])/27 - 
   (5*A^2*xi^2*G2[3])/54 + (17*A^2*G2[5])/27 - (8*A^2*xi*G2[5])/27 + 
   (5*A^2*xi^2*G2[5])/54 + (341*A^2*G2[6])/486 - (119*A^2*xi*G2[6])/81 - 
   (32*A^2*xi^2*G2[6])/243 - (2*A^2*G2[7])/3 + (A^2*xi*G2[7])/3 - 
   (2*A^2*G2[8])/3 + (11*A^2*xi*G2[8])/27 - (145*A^2*G2[9])/18 + 
   (13*A^2*xi*G2[9])/3 - A^2*xi^2*G2[9] + (8*A^2*G2[10])/9 - 
   (5*A^2*xi*G2[10])/18 - (55*A^2*G2[11])/54 + (A^2*xi*G2[11])/8 + 
   (A^2*xi^2*G2[11])/36 - (32*A^2*G2[12])/27 + (7*A^2*xi*G2[12])/18 + 
   (A^2*xi^2*G2[12])/9 + (145*A^2*G2[13])/108 - (115*A^2*xi*G2[13])/108 + 
   (32*A^2*G2[15])/27 - (7*A^2*xi*G2[15])/18 - (A^2*xi^2*G2[15])/9 + 
   (29*A^2*G2[16])/54 - (13*A^2*xi*G2[16])/18 - (283*A^2*G2[17])/324 - 
   (169*A^2*xi*G2[17])/324 - (31*A^2*xi^2*G2[17])/81 + (47*A^2*G2[18])/108 + 
   (55*A^2*xi*G2[18])/108 + (A^2*xi^2*G2[18])/9 + (695*A^2*G2[19])/324 + 
   (41*A^2*xi*G2[19])/162 - (4*A^2*xi^2*G2[19])/81 - (61*A^2*G2[20])/27 + 
   (403*A^2*xi*G2[20])/324 + (A^2*xi^2*G2[20])/6 + (247*A^2*G2[21])/108 - 
   (4*A^2*xi*G2[21])/9 - (2*A^2*xi^2*G2[21])/9 + (7*A^2*G2[22])/9 - 
   (11*A^2*xi*G2[22])/9 - (5*A^2*G2[23])/9 + (2*A^2*xi*G2[23])/3 - 
   A^2*G2[24] - (20*A^2*xi*G2[24])/9 - (10*A^2*xi^2*G2[24])/27 - 
   (47*A^2*G2[25])/54 + (7*A^2*xi*G2[25])/9 - (31*A^2*G2[26])/54 + 
   (47*A^2*xi*G2[26])/36 + (5*A^2*xi^2*G2[26])/27 - (13*A^2*G2[27])/2 + 
   (19*A^2*xi*G2[27])/4 + (5*A^2*xi^2*G2[27])/27 - (73*A^2*G2[28])/27 + 
   (8*A^2*xi*G2[28])/3 + (5*A^2*xi^2*G2[28])/27 + (73*A^2*G2[30])/27 - 
   (8*A^2*xi*G2[30])/3 - (5*A^2*xi^2*G2[30])/27 - (13*A^2*G2[31])/27 + 
   (2*A^2*xi*G2[31])/9 + (13*A^2*G2[32])/27 - (2*A^2*xi*G2[32])/9 + 
   (47*A^2*G2[33])/27 - (5*A^2*xi*G2[33])/3 + (43*A^2*G2[34])/9 - 
   (7*A^2*xi*G2[34])/3 + (263*A^2*G2[36])/972 + (131*A^2*xi*G2[36])/324 - 
   (31*A^2*xi^2*G2[36])/243 - (8*A^2*G2[37])/9 + (5*A^2*xi*G2[37])/18 - 
   (8*A^2*G2[38])/3 + (7*A^2*xi*G2[38])/9 - (209*A^2*G2[39])/972 + 
   (49*A^2*xi*G2[39])/324 - (14*A^2*xi^2*G2[39])/243 + (22*A^2*G2[40])/9 - 
   (A^2*xi*G2[40])/2 + (10*A^2*G2[41])/9 - A^2*xi*G2[41] - 
   (115*A^2*G2[42])/108 + (13*A^2*xi*G2[42])/108 - (77*A^2*G2[43])/36 + 
   (2*A^2*xi*G2[43])/9, f[196] -> (-85*A^2)/27 + (758*A^2*C01)/81 - 
   (38*A^2*C02)/81 + (161*A^2*log2)/72 - (47*A^2*xi)/54 + 
   (1855*A^2*C01*xi)/2592 - (59*A^2*C02*xi)/108 - (11*A^2*log2*xi)/216 + 
   (A^2*G1eps[1])/9 - (A^2*xi*G1eps[1])/9 + (A^2*G1eps[2])/9 - 
   (A^2*xi*G1eps[2])/9 - (A^2*G1eps[3])/9 + (A^2*xi*G1eps[3])/9 - 
   (A^2*G1eps[4])/18 + (A^2*xi*G1eps[4])/18 - (7*A^2*G2[1])/54 + 
   (155*A^2*G2[2])/6 - (323*A^2*xi*G2[2])/18 + (10*A^2*xi^2*G2[2])/3 + 
   (71*A^2*G2[3])/54 - (A^2*xi*G2[3])/27 - (85*A^2*G2[5])/54 + 
   (A^2*xi*G2[5])/27 - (380*A^2*G2[6])/81 - (A^2*xi*G2[6])/18 + 
   (2*A^2*G2[7])/9 + (A^2*G2[8])/9 - (473*A^2*G2[9])/18 + 
   (323*A^2*xi*G2[9])/18 - (10*A^2*xi^2*G2[9])/3 + (7*A^2*G2[10])/4 - 
   (13*A^2*G2[11])/12 + (A^2*xi*G2[11])/48 - (35*A^2*G2[12])/36 - 
   (127*A^2*G2[13])/27 + (35*A^2*G2[15])/36 - (1219*A^2*G2[17])/648 - 
   (7*A^2*xi*G2[17])/24 + (13*A^2*G2[18])/18 + (6271*A^2*G2[19])/648 - 
   (A^2*xi*G2[19])/9 - (667*A^2*G2[20])/324 - (A^2*xi*G2[20])/72 + 
   (35*A^2*G2[21])/18 - (17*A^2*G2[22])/3 + (19*A^2*G2[23])/6 - 
   (437*A^2*G2[24])/54 - (4*A^2*xi*G2[24])/27 - (25*A^2*G2[25])/54 - 
   (559*A^2*G2[26])/216 + (2*A^2*xi*G2[26])/27 - (749*A^2*G2[27])/216 + 
   (2*A^2*xi*G2[27])/27 - (13*A^2*G2[28])/9 + (2*A^2*xi*G2[28])/27 + 
   (13*A^2*G2[30])/9 - (2*A^2*xi*G2[30])/27 + (7*A^2*G2[31])/27 - 
   (7*A^2*G2[32])/27 + (22*A^2*G2[33])/27 + (A^2*xi*G2[33])/9 + 
   8*A^2*G2[34] + (341*A^2*G2[36])/324 + (A^2*xi*G2[36])/18 - 
   (7*A^2*G2[37])/4 - (29*A^2*G2[38])/6 + (766*A^2*G2[39])/81 - 
   (A^2*xi*G2[39])/54 + (65*A^2*G2[40])/12 + (2*A^2*G2[41])/9 + 
   (A^2*xi*G2[41])/9 - (17*A^2*G2[42])/18 - (11*A^2*G2[43])/6, 
 f[197] -> (-34*A^2)/9 - (2447*A^2*C01)/1296 + (278*A^2*C02)/81 + 
   (11*A^2*log2)/27 + (8*A^2*xi)/27 + (253*A^2*C01*xi)/648 - 
   (95*A^2*C02*xi)/486 + (4*A^2*log2*xi)/81 - (A^2*G1eps[4])/27 + 
   (A^2*xi*G1eps[4])/27 + (157*A^2*G2[2])/9 - (175*A^2*xi*G2[2])/18 + 
   (14*A^2*xi^2*G2[2])/9 + (35*A^2*G2[3])/108 - (A^2*xi*G2[3])/108 - 
   (35*A^2*G2[5])/108 + (A^2*xi*G2[5])/108 - (A^2*G2[6])/81 - 
   (4*A^2*xi*G2[6])/243 - (157*A^2*G2[9])/9 + (175*A^2*xi*G2[9])/18 - 
   (14*A^2*xi^2*G2[9])/9 + (11*A^2*G2[10])/18 + (A^2*G2[11])/24 - 
   (A^2*xi*G2[11])/36 - (A^2*G2[12])/6 - (34*A^2*G2[13])/27 + 
   (A^2*G2[15])/6 + (17*A^2*G2[17])/18 - (31*A^2*xi*G2[17])/162 - 
   (A^2*G2[18])/6 + (49*A^2*G2[19])/27 - (17*A^2*xi*G2[19])/324 - 
   (A^2*G2[20])/4 - (2*A^2*xi*G2[20])/27 + (A^2*G2[21])/3 + 
   (4*A^2*G2[22])/9 - (A^2*G2[23])/3 - (2*A^2*G2[24])/3 - 
   (A^2*xi*G2[24])/27 - (4*A^2*G2[25])/9 - (5*A^2*G2[26])/12 + 
   (A^2*xi*G2[26])/54 - (13*A^2*G2[27])/4 + (A^2*xi*G2[27])/54 - 
   (19*A^2*G2[28])/18 + (A^2*xi*G2[28])/54 + (19*A^2*G2[30])/18 - 
   (A^2*xi*G2[30])/54 + (8*A^2*G2[33])/9 + (8*A^2*G2[34])/3 - 
   (185*A^2*G2[36])/324 - (29*A^2*xi*G2[36])/972 - (11*A^2*G2[37])/18 - 
   (17*A^2*G2[38])/9 + (77*A^2*G2[39])/324 + (11*A^2*xi*G2[39])/972 + 
   (31*A^2*G2[40])/18 + (4*A^2*G2[41])/9, 
 f[198] -> (-37*A^2)/54 - (391*A^2*C01)/96 + (3679*A^2*C02)/972 - 
   (433*A^2*log2)/324 - (2*A^2*xi)/27 - (887*A^2*C01*xi)/864 + 
   (203*A^2*C02*xi)/972 - (5*A^2*log2*xi)/81 + (A^2*G1eps[1])/9 + 
   (A^2*G1eps[2])/18 - (A^2*G1eps[3])/9 + (4*A^2*G2[2])/3 - 
   (19*A^2*xi*G2[2])/18 - (2*A^2*xi^2*G2[2])/9 - (31*A^2*G2[3])/27 + 
   (7*A^2*xi*G2[3])/54 + (31*A^2*G2[5])/27 - (7*A^2*xi*G2[5])/54 + 
   (1649*A^2*G2[6])/486 + (56*A^2*xi*G2[6])/243 - (4*A^2*G2[9])/3 + 
   (19*A^2*xi*G2[9])/18 + (2*A^2*xi^2*G2[9])/9 - (3*A^2*G2[10])/4 + 
   (A^2*G2[11])/24 - (A^2*xi*G2[11])/72 + (A^2*G2[12])/18 + 
   (119*A^2*G2[13])/27 - (A^2*G2[15])/18 + (169*A^2*G2[17])/648 + 
   (133*A^2*xi*G2[17])/324 + (A^2*G2[18])/18 - (4193*A^2*G2[19])/648 + 
   (5*A^2*xi*G2[19])/162 + (17*A^2*G2[20])/108 - (A^2*xi*G2[20])/108 - 
   (A^2*G2[21])/9 + (52*A^2*G2[22])/9 - (61*A^2*G2[23])/18 + 
   (299*A^2*G2[24])/54 + (14*A^2*xi*G2[24])/27 - (2*A^2*G2[25])/9 + 
   (491*A^2*G2[26])/216 - (7*A^2*xi*G2[26])/27 - (43*A^2*G2[27])/216 - 
   (7*A^2*xi*G2[27])/27 + (19*A^2*G2[28])/27 - (7*A^2*xi*G2[28])/27 - 
   (19*A^2*G2[30])/27 + (7*A^2*xi*G2[30])/27 + (A^2*G2[33])/3 - 
   (34*A^2*G2[34])/9 - (1343*A^2*G2[36])/486 + (55*A^2*xi*G2[36])/972 + 
   (3*A^2*G2[37])/4 + (29*A^2*G2[38])/18 - (7637*A^2*G2[39])/972 + 
   (197*A^2*xi*G2[39])/972 - (29*A^2*G2[40])/12 + (A^2*G2[41])/9, 
 f[199] -> (181*A^2)/27 + (72521*A^2*C01)/2592 - (2351*A^2*C02)/243 + 
   (1495*A^2*log2)/648 - (362*A^2*xi)/27 - (19099*A^2*C01*xi)/864 + 
   (2414*A^2*C02*xi)/243 - (1291*A^2*log2*xi)/648 - (A^2*xi^2)/9 + 
   (299*A^2*C01*xi^2)/324 - (31*A^2*C02*xi^2)/243 + (31*A^2*log2*xi^2)/81 + 
   (A^2*G1eps[1])/9 - (A^2*xi*G1eps[1])/9 + (A^2*G1eps[2])/9 - 
   (A^2*xi*G1eps[2])/9 - (A^2*G1eps[3])/9 + (A^2*xi*G1eps[3])/9 - 
   (A^2*G1eps[4])/18 + (A^2*xi*G1eps[4])/18 - (35*A^2*G2[1])/18 + 
   (71*A^2*xi*G2[1])/54 + (124*A^2*G2[2])/9 - (80*A^2*xi*G2[2])/9 + 
   2*A^2*xi^2*G2[2] + (11*A^2*G2[3])/27 + (56*A^2*xi*G2[3])/27 - 
   (4*A^2*xi^2*G2[3])/27 - (19*A^2*G2[5])/9 - (32*A^2*xi*G2[5])/27 + 
   (4*A^2*xi^2*G2[5])/27 - (2570*A^2*G2[6])/243 + (1598*A^2*xi*G2[6])/243 - 
   (64*A^2*xi^2*G2[6])/243 + (19*A^2*G2[7])/9 - (11*A^2*xi*G2[7])/9 + 
   (50*A^2*G2[8])/27 - (38*A^2*xi*G2[8])/27 - (157*A^2*G2[9])/9 + 
   (103*A^2*xi*G2[9])/9 - 2*A^2*xi^2*G2[9] + (35*A^2*G2[10])/36 + 
   (7*A^2*xi*G2[10])/9 + (115*A^2*G2[11])/144 - (91*A^2*xi*G2[11])/144 - 
   (A^2*xi^2*G2[11])/18 + (35*A^2*G2[12])/36 - (13*A^2*xi*G2[12])/36 - 
   (4*A^2*xi^2*G2[12])/9 - (551*A^2*G2[13])/54 + (22*A^2*xi*G2[13])/27 - 
   (35*A^2*G2[15])/36 + (13*A^2*xi*G2[15])/36 + (4*A^2*xi^2*G2[15])/9 - 
   2*A^2*G2[16] + 2*A^2*xi*G2[16] - (1099*A^2*G2[17])/324 + 
   (2401*A^2*xi*G2[17])/648 - (20*A^2*xi^2*G2[17])/81 - (11*A^2*G2[18])/108 - 
   (49*A^2*xi*G2[18])/108 - (4*A^2*xi^2*G2[18])/9 + (6373*A^2*G2[19])/648 - 
   (A^2*xi*G2[19])/4 + (7*A^2*xi^2*G2[19])/81 + (427*A^2*G2[20])/216 - 
   (1445*A^2*xi*G2[20])/648 - (7*A^2*xi^2*G2[20])/9 - (49*A^2*G2[21])/36 - 
   (13*A^2*xi*G2[21])/36 + (8*A^2*xi^2*G2[21])/9 - (26*A^2*G2[22])/3 + 
   3*A^2*xi*G2[22] + (29*A^2*G2[23])/6 - (5*A^2*xi*G2[23])/3 - 
   (869*A^2*G2[24])/54 + (286*A^2*xi*G2[24])/27 - (16*A^2*xi^2*G2[24])/27 + 
   (28*A^2*G2[25])/27 - (16*A^2*xi*G2[25])/9 + (329*A^2*G2[26])/216 - 
   (295*A^2*xi*G2[26])/54 + (8*A^2*xi^2*G2[26])/27 + (2587*A^2*G2[27])/216 - 
   (841*A^2*xi*G2[27])/54 + (8*A^2*xi^2*G2[27])/27 + (22*A^2*G2[28])/3 - 
   (257*A^2*xi*G2[28])/27 + (8*A^2*xi^2*G2[28])/27 - (22*A^2*G2[30])/3 + 
   (257*A^2*xi*G2[30])/27 - (8*A^2*xi^2*G2[30])/27 + (46*A^2*G2[31])/27 - 
   (8*A^2*xi*G2[31])/9 - (46*A^2*G2[32])/27 + (8*A^2*xi*G2[32])/9 - 
   (59*A^2*G2[33])/27 + (11*A^2*xi*G2[33])/3 + (19*A^2*G2[34])/9 + 
   (53*A^2*xi*G2[34])/9 - (539*A^2*G2[36])/486 + (1429*A^2*xi*G2[36])/972 - 
   (8*A^2*xi^2*G2[36])/243 - (35*A^2*G2[37])/36 - (7*A^2*xi*G2[37])/9 - 
   (5*A^2*G2[38])/2 - (7*A^2*xi*G2[38])/3 + (11293*A^2*G2[39])/972 - 
   (61*A^2*xi*G2[39])/972 - (64*A^2*xi^2*G2[39])/243 + (131*A^2*G2[40])/36 + 
   (16*A^2*xi*G2[40])/9 - 2*A^2*G2[41] + (7*A^2*xi*G2[41])/3 + 
   (31*A^2*G2[42])/27 - (10*A^2*xi*G2[42])/27 + (83*A^2*G2[43])/36 - 
   (29*A^2*xi*G2[43])/36, f[200] -> A^2/54 - (2681*A^2*C01)/864 + 
   (763*A^2*C02)/972 - (167*A^2*log2)/162 - (A^2*xi)/54 - 
   (229*A^2*C01*xi)/216 + (74*A^2*C02*xi)/243 - (41*A^2*log2*xi)/324 - 
   (A^2*G1eps[4])/27 - (203*A^2*G2[2])/36 + (11*A^2*xi*G2[2])/4 - 
   (5*A^2*xi^2*G2[2])/18 - (19*A^2*G2[3])/27 + (5*A^2*xi*G2[3])/36 + 
   (19*A^2*G2[5])/27 - (5*A^2*xi*G2[5])/36 + (487*A^2*G2[6])/243 + 
   (91*A^2*xi*G2[6])/486 + (203*A^2*G2[9])/36 - (11*A^2*xi*G2[9])/4 + 
   (5*A^2*xi^2*G2[9])/18 - (23*A^2*G2[10])/36 + (A^2*G2[11])/144 - 
   (A^2*G2[12])/72 - (A^2*xi*G2[12])/72 + (80*A^2*G2[13])/27 + 
   (A^2*G2[15])/72 + (A^2*xi*G2[15])/72 + (49*A^2*G2[17])/162 + 
   (71*A^2*xi*G2[17])/162 - (A^2*G2[18])/72 - (A^2*xi*G2[18])/72 - 
   (1285*A^2*G2[19])/324 + (5*A^2*xi*G2[19])/648 - (A^2*G2[20])/27 - 
   (A^2*xi*G2[20])/72 + (A^2*G2[21])/36 + (A^2*xi*G2[21])/36 + 
   (26*A^2*G2[22])/9 - (29*A^2*G2[23])/18 + (191*A^2*G2[24])/54 + 
   (5*A^2*xi*G2[24])/9 + (227*A^2*G2[26])/216 - (5*A^2*xi*G2[26])/18 + 
   (209*A^2*G2[27])/216 - (5*A^2*xi*G2[27])/18 + (13*A^2*G2[28])/27 - 
   (5*A^2*xi*G2[28])/18 - (13*A^2*G2[30])/27 + (5*A^2*xi*G2[30])/18 - 
   (26*A^2*G2[34])/9 - (2159*A^2*G2[36])/1944 + (113*A^2*xi*G2[36])/1944 + 
   (23*A^2*G2[37])/36 + (29*A^2*G2[38])/18 - (7687*A^2*G2[39])/1944 + 
   (427*A^2*xi*G2[39])/1944 - (25*A^2*G2[40])/12, 
 f[201] -> -A^2/9 - (215*A^2*C01)/54 + (127*A^2*C02)/81 - (28*A^2*log2)/27 + 
   (4*A^2*xi)/27 + (71*A^2*C01*xi)/27 - (262*A^2*C02*xi)/243 + 
   (58*A^2*log2*xi)/81 + (4*A^2*xi*G2[2])/3 + (13*A^2*G2[3])/27 - 
   (8*A^2*xi*G2[3])/27 - (13*A^2*G2[5])/27 + (8*A^2*xi*G2[5])/27 + 
   (64*A^2*G2[6])/81 - (124*A^2*xi*G2[6])/243 - (4*A^2*xi*G2[9])/3 + 
   (37*A^2*G2[17])/27 - (74*A^2*xi*G2[17])/81 - (2*A^2*xi*G2[19])/81 - 
   (2*A^2*G2[20])/27 + (52*A^2*G2[24])/27 - (32*A^2*xi*G2[24])/27 - 
   (26*A^2*G2[26])/27 + (16*A^2*xi*G2[26])/27 - (26*A^2*G2[27])/27 + 
   (16*A^2*xi*G2[27])/27 - (26*A^2*G2[28])/27 + (16*A^2*xi*G2[28])/27 + 
   (26*A^2*G2[30])/27 - (16*A^2*xi*G2[30])/27 + (26*A^2*G2[36])/81 - 
   (56*A^2*xi*G2[36])/243 + (52*A^2*G2[39])/81 - (88*A^2*xi*G2[39])/243, 
 f[202] -> (-35*A^2)/9 + (3941*A^2*C01)/324 - (1942*A^2*C02)/243 + 
   (431*A^2*log2)/162 - (4*A^2*xi)/27 - (713*A^2*C01*xi)/324 + 
   (191*A^2*C02*xi)/243 - (73*A^2*log2*xi)/162 - (29*A^2*G2[1])/27 - 
   (13*A^2*G2[2])/9 + (56*A^2*xi*G2[2])/9 - (16*A^2*xi^2*G2[2])/9 - 
   (17*A^2*G2[3])/54 + (11*A^2*xi*G2[3])/54 - (59*A^2*G2[5])/54 - 
   (11*A^2*xi*G2[5])/54 - (1813*A^2*G2[6])/243 + (104*A^2*xi*G2[6])/243 + 
   (10*A^2*G2[7])/9 + (26*A^2*G2[8])/27 - (11*A^2*G2[9])/9 - 
   (56*A^2*xi*G2[9])/9 + (16*A^2*xi^2*G2[9])/9 + (10*A^2*G2[10])/9 - 
   (8*A^2*G2[11])/27 - (38*A^2*G2[12])/27 + (A^2*xi*G2[12])/18 - 
   (116*A^2*G2[13])/27 + (38*A^2*G2[15])/27 - (A^2*xi*G2[15])/18 + 
   (52*A^2*G2[16])/27 - (289*A^2*G2[17])/54 + (64*A^2*xi*G2[17])/81 - 
   (13*A^2*G2[18])/6 + (A^2*xi*G2[18])/18 + (788*A^2*G2[19])/81 + 
   (4*A^2*xi*G2[19])/81 - (338*A^2*G2[20])/81 + (13*A^2*xi*G2[20])/54 + 
   (49*A^2*G2[21])/27 - (A^2*xi*G2[21])/9 - (76*A^2*G2[22])/9 + 
   (44*A^2*G2[23])/9 - (262*A^2*G2[24])/27 + (22*A^2*xi*G2[24])/27 - 
   (7*A^2*G2[25])/27 - 3*A^2*G2[26] - (11*A^2*xi*G2[26])/27 + 
   (125*A^2*G2[27])/27 - (11*A^2*xi*G2[27])/27 + (37*A^2*G2[28])/27 - 
   (11*A^2*xi*G2[28])/27 - (37*A^2*G2[30])/27 + (11*A^2*xi*G2[30])/27 + 
   (38*A^2*G2[31])/27 - (38*A^2*G2[32])/27 + (14*A^2*G2[33])/27 + 
   (16*A^2*G2[34])/3 + (94*A^2*G2[36])/243 + (67*A^2*xi*G2[36])/243 - 
   (10*A^2*G2[37])/9 - (8*A^2*G2[38])/3 + (3479*A^2*G2[39])/243 + 
   (32*A^2*xi*G2[39])/243 + (34*A^2*G2[40])/9 - (4*A^2*G2[41])/9, 
 f[203] -> (89*A^2)/9 + (89*A^2*C01)/81 + (109*A^2*C02)/81 + 
   (16*A^2*log2)/27 + (4*A^2*xi)/9 + (547*A^2*C01*xi)/81 - 
   (512*A^2*C02*xi)/243 + (98*A^2*log2*xi)/81 + (10*A^2*G2[1])/9 - 
   (176*A^2*G2[2])/9 + (94*A^2*xi*G2[2])/3 - (104*A^2*xi^2*G2[2])/9 + 
   (7*A^2*G2[3])/3 - (20*A^2*xi*G2[3])/27 - (11*A^2*G2[5])/27 + 
   (20*A^2*xi*G2[5])/27 + (94*A^2*G2[6])/81 - (308*A^2*xi*G2[6])/243 - 
   (4*A^2*G2[7])/3 - (20*A^2*G2[8])/27 + (200*A^2*G2[9])/9 - 
   (94*A^2*xi*G2[9])/3 + (104*A^2*xi^2*G2[9])/9 + (16*A^2*G2[11])/27 + 
   (79*A^2*G2[12])/27 - (100*A^2*G2[13])/27 - (79*A^2*G2[15])/27 - 
   (104*A^2*G2[16])/27 + (476*A^2*G2[17])/81 - (214*A^2*xi*G2[17])/81 + 
   (40*A^2*G2[18])/9 - (14*A^2*G2[19])/81 - (4*A^2*xi*G2[19])/81 + 
   (703*A^2*G2[20])/81 - (10*A^2*xi*G2[20])/27 - (104*A^2*G2[21])/27 - 
   (20*A^2*G2[24])/9 - (80*A^2*xi*G2[24])/27 + (26*A^2*G2[25])/27 + 
   (40*A^2*G2[26])/27 + (40*A^2*xi*G2[26])/27 - (28*A^2*G2[27])/9 + 
   (40*A^2*xi*G2[27])/27 - (22*A^2*G2[28])/27 + (40*A^2*xi*G2[28])/27 + 
   (22*A^2*G2[30])/27 - (40*A^2*xi*G2[30])/27 - (52*A^2*G2[31])/27 + 
   (52*A^2*G2[32])/27 - (52*A^2*G2[33])/27 + (338*A^2*G2[36])/81 - 
   (160*A^2*xi*G2[36])/243 - (428*A^2*G2[39])/81 - (200*A^2*xi*G2[39])/243, 
 f[204] -> (-551*A^2)/27 + (985*A^2*C01)/81 - (215*A^2*C02)/81 + 
   (164*A^2*log2)/27 + (248*A^2*xi)/27 - (712*A^2*C01*xi)/27 + 
   (202*A^2*C02*xi)/27 - (278*A^2*log2*xi)/27 + (8*A^2*xi^2)/9 + 
   (983*A^2*C01*xi^2)/81 - (988*A^2*C02*xi^2)/243 + (196*A^2*log2*xi^2)/81 + 
   (14*A^2*G2[1])/27 - (44*A^2*xi*G2[1])/27 - (16*A^2*G2[2])/3 - 
   (92*A^2*xi*G2[2])/9 + (16*A^2*xi^2*G2[2])/3 - (155*A^2*G2[3])/27 + 
   (148*A^2*xi*G2[3])/27 - (4*A^2*xi^2*G2[3])/3 + (143*A^2*G2[5])/27 - 
   (188*A^2*xi*G2[5])/27 + (4*A^2*xi^2*G2[5])/3 - (62*A^2*G2[6])/81 + 
   (28*A^2*xi*G2[6])/9 - (544*A^2*xi^2*G2[6])/243 - (4*A^2*G2[7])/9 + 
   (16*A^2*xi*G2[7])/9 - (28*A^2*G2[8])/27 + (16*A^2*xi*G2[8])/9 + 
   (56*A^2*G2[9])/9 + (20*A^2*xi*G2[9])/3 - (16*A^2*xi^2*G2[9])/3 + 
   (2*A^2*G2[10])/3 - (2*A^2*xi*G2[10])/3 - (166*A^2*G2[11])/27 + 
   (46*A^2*xi*G2[11])/27 - (359*A^2*G2[12])/54 + (149*A^2*xi*G2[12])/54 + 
   (454*A^2*G2[13])/27 - (146*A^2*xi*G2[13])/27 + (359*A^2*G2[15])/54 - 
   (149*A^2*xi*G2[15])/54 + (62*A^2*G2[16])/27 - (62*A^2*xi*G2[16])/27 - 
   (745*A^2*G2[17])/54 + (2627*A^2*xi*G2[17])/162 - 
   (380*A^2*xi^2*G2[17])/81 + (4*A^2*G2[18])/3 + (52*A^2*xi*G2[18])/27 - 
   (19*A^2*G2[19])/27 + (83*A^2*xi*G2[19])/81 - (8*A^2*xi^2*G2[19])/81 - 
   (817*A^2*G2[20])/54 + (1357*A^2*xi*G2[20])/162 - (16*A^2*xi^2*G2[20])/27 + 
   (332*A^2*G2[21])/27 - (122*A^2*xi*G2[21])/27 + (28*A^2*G2[22])/9 - 
   (28*A^2*xi*G2[22])/9 - (16*A^2*G2[23])/9 + (16*A^2*xi*G2[23])/9 - 
   (88*A^2*G2[24])/27 + (124*A^2*xi*G2[24])/9 - (16*A^2*xi^2*G2[24])/3 - 
   (26*A^2*G2[25])/9 + (52*A^2*xi*G2[25])/27 + (17*A^2*G2[26])/27 - 
   (169*A^2*xi*G2[26])/27 + (8*A^2*xi^2*G2[26])/3 - (187*A^2*G2[27])/27 + 
   (53*A^2*xi*G2[27])/9 + (8*A^2*xi^2*G2[27])/3 - (58*A^2*G2[28])/27 - 
   (32*A^2*xi*G2[28])/27 + (8*A^2*xi^2*G2[28])/3 + (58*A^2*G2[30])/27 + 
   (32*A^2*xi*G2[30])/27 - (8*A^2*xi^2*G2[30])/3 + (4*A^2*G2[31])/9 + 
   (40*A^2*xi*G2[31])/27 - (4*A^2*G2[32])/9 - (40*A^2*xi*G2[32])/27 + 
   (52*A^2*G2[33])/9 - (104*A^2*xi*G2[33])/27 + (20*A^2*G2[34])/3 - 
   (20*A^2*xi*G2[34])/3 - (388*A^2*G2[36])/81 + (22*A^2*xi*G2[36])/9 - 
   (284*A^2*xi^2*G2[36])/243 - (2*A^2*G2[37])/3 + (2*A^2*xi*G2[37])/3 - 
   (16*A^2*G2[38])/9 + (16*A^2*xi*G2[38])/9 - (86*A^2*G2[39])/81 + 
   (26*A^2*xi*G2[39])/3 - (364*A^2*xi^2*G2[39])/243 + (10*A^2*G2[40])/9 - 
   (10*A^2*xi*G2[40])/9 + (8*A^2*G2[41])/3 - (8*A^2*xi*G2[41])/3 - 
   (44*A^2*G2[42])/9 + (28*A^2*xi*G2[42])/27 - 10*A^2*G2[43] + 
   (20*A^2*xi*G2[43])/9, f[205] -> (-524*A^2)/27 + (4207*A^2*C01)/108 - 
   (1240*A^2*C02)/81 + (13*A^2*log2)/3 - (8*A^2*xi)/9 - 
   (1675*A^2*C01*xi)/27 + (6286*A^2*C02*xi)/243 - (925*A^2*log2*xi)/81 + 
   (4*A^2*xi^2)/3 + (425*A^2*C01*xi^2)/27 - (460*A^2*C02*xi^2)/81 + 
   (64*A^2*log2*xi^2)/27 - 2*A^2*G2[1] - (10*A^2*xi*G2[1])/27 - 
   (218*A^2*G2[2])/9 - (14*A^2*xi*G2[2])/3 + (44*A^2*xi^2*G2[2])/9 - 
   (227*A^2*G2[3])/27 + (77*A^2*xi*G2[3])/9 - (40*A^2*xi^2*G2[3])/27 + 
   (139*A^2*G2[5])/27 - (239*A^2*xi*G2[5])/27 + (40*A^2*xi^2*G2[5])/27 - 
   (604*A^2*G2[6])/81 + (2620*A^2*xi*G2[6])/243 - (208*A^2*xi^2*G2[6])/81 + 
   (20*A^2*G2[7])/9 + (4*A^2*xi*G2[7])/9 + (32*A^2*G2[8])/27 + 
   (4*A^2*xi*G2[8])/9 + (58*A^2*G2[9])/3 + (34*A^2*xi*G2[9])/9 - 
   (44*A^2*xi^2*G2[9])/9 - (941*A^2*G2[11])/108 + (173*A^2*xi*G2[11])/108 - 
   (2*A^2*xi^2*G2[11])/9 - (773*A^2*G2[12])/108 + (113*A^2*xi*G2[12])/108 + 
   (205*A^2*G2[13])/9 - (125*A^2*xi*G2[13])/27 + (773*A^2*G2[15])/108 - 
   (113*A^2*xi*G2[15])/108 + (19*A^2*G2[16])/27 - (19*A^2*xi*G2[16])/27 - 
   (2291*A^2*G2[17])/108 + (7973*A^2*xi*G2[17])/324 - 
   (152*A^2*xi^2*G2[17])/27 + (130*A^2*G2[18])/27 + (10*A^2*xi*G2[18])/27 - 
   (83*A^2*G2[19])/54 + (373*A^2*xi*G2[19])/162 - (4*A^2*xi^2*G2[19])/9 - 
   (209*A^2*G2[20])/12 + (61*A^2*xi*G2[20])/12 - (20*A^2*xi^2*G2[20])/27 + 
   (382*A^2*G2[21])/27 - (52*A^2*xi*G2[21])/27 - (200*A^2*G2[24])/27 + 
   (704*A^2*xi*G2[24])/27 - (160*A^2*xi^2*G2[24])/27 - (68*A^2*G2[25])/27 + 
   (20*A^2*xi*G2[25])/27 + (16*A^2*G2[26])/9 - (110*A^2*xi*G2[26])/9 + 
   (80*A^2*xi^2*G2[26])/27 + (238*A^2*G2[27])/27 - (268*A^2*xi*G2[27])/27 + 
   (80*A^2*xi^2*G2[27])/27 + (146*A^2*G2[28])/27 - (302*A^2*xi*G2[28])/27 + 
   (80*A^2*xi^2*G2[28])/27 - (146*A^2*G2[30])/27 + (302*A^2*xi*G2[30])/27 - 
   (80*A^2*xi^2*G2[30])/27 + (88*A^2*G2[31])/27 + (8*A^2*xi*G2[31])/27 - 
   (88*A^2*G2[32])/27 - (8*A^2*xi*G2[32])/27 + (136*A^2*G2[33])/27 - 
   (40*A^2*xi*G2[33])/27 + (16*A^2*G2[34])/9 - (16*A^2*xi*G2[34])/9 - 
   (1525*A^2*G2[36])/162 + (1483*A^2*xi*G2[36])/486 - 
   (80*A^2*xi^2*G2[36])/81 + (4*A^2*G2[38])/9 - (4*A^2*xi*G2[38])/9 + 
   (925*A^2*G2[39])/162 + (4853*A^2*xi*G2[39])/486 - 
   (160*A^2*xi^2*G2[39])/81 - (4*A^2*G2[40])/9 + (4*A^2*xi*G2[40])/9 + 
   (8*A^2*G2[41])/9 - (8*A^2*xi*G2[41])/9 - (182*A^2*G2[42])/27 + 
   (16*A^2*xi*G2[42])/27 - (121*A^2*G2[43])/9 + (11*A^2*xi*G2[43])/9, 
 f[206] -> (-769*A^2)/27 - (12875*A^2*C01)/648 + (1333*A^2*C02)/243 + 
   (181*A^2*log2)/162 + 24*A^2*xi + (3733*A^2*C01*xi)/648 - 
   (74*A^2*C02*xi)/27 - (29*A^2*log2*xi)/6 + (8*A^2*xi^2)/9 + 
   (1465*A^2*C01*xi^2)/162 - (778*A^2*C02*xi^2)/243 + (94*A^2*log2*xi^2)/81 + 
   (43*A^2*G2[1])/27 - (8*A^2*xi*G2[1])/3 + (68*A^2*G2[2])/9 - 
   (149*A^2*xi*G2[2])/9 + (64*A^2*xi^2*G2[2])/9 - (247*A^2*G2[3])/54 + 
   (133*A^2*xi*G2[3])/54 - (8*A^2*xi^2*G2[3])/9 + (283*A^2*G2[5])/54 - 
   (245*A^2*xi*G2[5])/54 + (8*A^2*xi^2*G2[5])/9 + (2131*A^2*G2[6])/243 - 
   (136*A^2*xi*G2[6])/27 - (316*A^2*xi^2*G2[6])/243 - (14*A^2*G2[7])/9 + 
   (8*A^2*xi*G2[7])/3 - (50*A^2*G2[8])/27 + (76*A^2*xi*G2[8])/27 - 
   (44*A^2*G2[9])/9 + (101*A^2*xi*G2[9])/9 - (64*A^2*xi^2*G2[9])/9 - 
   (7*A^2*G2[10])/9 - A^2*xi*G2[10] - (31*A^2*G2[11])/9 + 
   (23*A^2*xi*G2[11])/9 - (137*A^2*G2[12])/36 + (95*A^2*xi*G2[12])/36 + 
   (5*A^2*xi^2*G2[12])/9 + (157*A^2*G2[13])/9 - (191*A^2*xi*G2[13])/27 + 
   (137*A^2*G2[15])/36 - (95*A^2*xi*G2[15])/36 - (5*A^2*xi^2*G2[15])/9 + 
   (11*A^2*G2[16])/3 - (11*A^2*xi*G2[16])/3 - (179*A^2*G2[17])/36 + 
   (2557*A^2*xi*G2[17])/324 - (299*A^2*xi^2*G2[17])/81 - (7*A^2*G2[18])/9 + 
   (4*A^2*xi*G2[18])/3 + (5*A^2*xi^2*G2[18])/9 - (1621*A^2*G2[19])/162 + 
   (211*A^2*xi*G2[19])/162 - (20*A^2*xi^2*G2[19])/81 - 
   (3355*A^2*G2[20])/324 + (2789*A^2*xi*G2[20])/324 + (A^2*xi^2*G2[20])/3 + 
   (52*A^2*G2[21])/9 - (31*A^2*xi*G2[21])/9 - (10*A^2*xi^2*G2[21])/9 + 
   (86*A^2*G2[22])/9 - (14*A^2*xi*G2[22])/3 - (16*A^2*G2[23])/3 + 
   (8*A^2*xi*G2[23])/3 + (352*A^2*G2[24])/27 - (28*A^2*xi*G2[24])/27 - 
   (32*A^2*xi^2*G2[24])/9 - (37*A^2*G2[25])/9 + (104*A^2*xi*G2[25])/27 - 
   (145*A^2*G2[26])/54 + (37*A^2*xi*G2[26])/18 + (16*A^2*xi^2*G2[26])/9 - 
   (877*A^2*G2[27])/54 + (1147*A^2*xi*G2[27])/54 + (16*A^2*xi^2*G2[27])/9 - 
   (245*A^2*G2[28])/27 + (271*A^2*xi*G2[28])/27 + (16*A^2*xi^2*G2[28])/9 + 
   (245*A^2*G2[30])/27 - (271*A^2*xi*G2[30])/27 - (16*A^2*xi^2*G2[30])/9 - 
   (2*A^2*G2[31])/3 + (56*A^2*xi*G2[31])/27 + (2*A^2*G2[32])/3 - 
   (56*A^2*xi*G2[32])/27 + (74*A^2*G2[33])/9 - (208*A^2*xi*G2[33])/27 + 
   (34*A^2*G2[34])/9 - (106*A^2*xi*G2[34])/9 - (430*A^2*G2[36])/243 - 
   (7*A^2*xi*G2[36])/3 - (134*A^2*xi^2*G2[36])/243 + (7*A^2*G2[37])/9 + 
   A^2*xi*G2[37] + (16*A^2*G2[38])/9 + (28*A^2*xi*G2[38])/9 - 
   (2765*A^2*G2[39])/243 + (208*A^2*xi*G2[39])/27 - 
   (298*A^2*xi^2*G2[39])/243 - (29*A^2*G2[40])/9 - (19*A^2*xi*G2[40])/9 + 
   (40*A^2*G2[41])/9 - (44*A^2*xi*G2[41])/9 - (22*A^2*G2[42])/9 + 
   (14*A^2*xi*G2[42])/9 - 5*A^2*G2[43] + (10*A^2*xi*G2[43])/3, 
 f[207] -> (562*A^2)/27 + (1213*A^2*C01)/216 - (95*A^2*C02)/27 - 2*A^2*log2 - 
   (124*A^2*xi)/9 - (769*A^2*C01*xi)/162 + (626*A^2*C02*xi)/243 + 
   (172*A^2*log2*xi)/81 - (4*A^2*xi^2)/9 - (563*A^2*C01*xi^2)/162 + 
   (344*A^2*C02*xi^2)/243 - (20*A^2*log2*xi^2)/81 - (2*A^2*G1eps[4])/27 + 
   (2*A^2*xi*G1eps[4])/27 - (2*A^2*G2[1])/3 + (4*A^2*xi*G2[1])/3 - 
   (92*A^2*G2[2])/9 + (88*A^2*xi*G2[2])/3 - (128*A^2*xi^2*G2[2])/9 + 
   (82*A^2*G2[3])/27 - (32*A^2*xi*G2[3])/27 + (8*A^2*xi^2*G2[3])/27 - 
   (74*A^2*G2[5])/27 + (56*A^2*xi*G2[5])/27 - (8*A^2*xi^2*G2[5])/27 - 
   (20*A^2*G2[6])/9 + (674*A^2*xi*G2[6])/243 + (104*A^2*xi^2*G2[6])/243 + 
   (2*A^2*G2[7])/3 - (4*A^2*xi*G2[7])/3 + (20*A^2*G2[8])/27 - 
   (4*A^2*xi*G2[8])/3 + (92*A^2*G2[9])/9 - (244*A^2*xi*G2[9])/9 + 
   (128*A^2*xi^2*G2[9])/9 - (2*A^2*G2[10])/3 + (2*A^2*xi*G2[10])/3 + 
   (581*A^2*G2[11])/108 - (8*A^2*xi*G2[11])/9 + (521*A^2*G2[12])/108 - 
   (31*A^2*xi*G2[12])/36 - (4*A^2*xi^2*G2[12])/9 - (143*A^2*G2[13])/9 + 
   3*A^2*xi*G2[13] - (521*A^2*G2[15])/108 + (31*A^2*xi*G2[15])/36 + 
   (4*A^2*xi^2*G2[15])/9 - (37*A^2*G2[16])/27 + (19*A^2*xi*G2[16])/9 + 
   (193*A^2*G2[17])/36 - (1183*A^2*xi*G2[17])/324 + 
   (112*A^2*xi^2*G2[17])/81 - (34*A^2*G2[18])/9 - (20*A^2*xi*G2[18])/27 - 
   (4*A^2*xi^2*G2[18])/9 + (17*A^2*G2[19])/54 - (41*A^2*xi*G2[19])/54 + 
   (16*A^2*xi^2*G2[19])/81 + (347*A^2*G2[20])/36 - (1201*A^2*xi*G2[20])/324 - 
   (16*A^2*xi^2*G2[20])/27 - (256*A^2*G2[21])/27 + (5*A^2*xi*G2[21])/9 + 
   (8*A^2*xi^2*G2[21])/9 - (28*A^2*G2[22])/9 + (28*A^2*xi*G2[22])/9 + 
   (16*A^2*G2[23])/9 - (16*A^2*xi*G2[23])/9 - (112*A^2*G2[24])/27 + 
   (40*A^2*xi*G2[24])/27 + (32*A^2*xi^2*G2[24])/27 + (76*A^2*G2[25])/27 - 
   (20*A^2*xi*G2[25])/9 + (91*A^2*G2[26])/27 - (41*A^2*xi*G2[26])/27 - 
   (16*A^2*xi^2*G2[26])/27 + (275*A^2*G2[27])/27 - (317*A^2*xi*G2[27])/27 - 
   (16*A^2*xi^2*G2[27])/27 + (52*A^2*G2[28])/9 - (152*A^2*xi*G2[28])/27 - 
   (16*A^2*xi^2*G2[28])/27 - (52*A^2*G2[30])/9 + (152*A^2*xi*G2[30])/27 + 
   (16*A^2*xi^2*G2[30])/27 - (8*A^2*G2[31])/27 - (8*A^2*xi*G2[31])/9 + 
   (8*A^2*G2[32])/27 + (8*A^2*xi*G2[32])/9 - (152*A^2*G2[33])/27 + 
   (40*A^2*xi*G2[33])/9 - (20*A^2*G2[34])/3 + (20*A^2*xi*G2[34])/3 + 
   (121*A^2*G2[36])/54 + (119*A^2*xi*G2[36])/486 + (40*A^2*xi^2*G2[36])/243 + 
   (2*A^2*G2[37])/3 - (2*A^2*xi*G2[37])/3 + (20*A^2*G2[38])/9 - 
   (20*A^2*xi*G2[38])/9 - (17*A^2*G2[39])/54 - (1703*A^2*xi*G2[39])/486 + 
   (104*A^2*xi^2*G2[39])/243 - (14*A^2*G2[40])/9 + (14*A^2*xi*G2[40])/9 - 
   (8*A^2*G2[41])/3 + (8*A^2*xi*G2[41])/3 + (46*A^2*G2[42])/9 - 
   (14*A^2*xi*G2[42])/27 + (31*A^2*G2[43])/3 - (10*A^2*xi*G2[43])/9, 
 f[208] -> (-46*A^2)/27 + (5177*A^2*C01)/648 - (1345*A^2*C02)/243 - 
   (11*A^2*log2)/81 - (43*A^2*xi)/9 + (2917*A^2*C01*xi)/1296 - 
   (199*A^2*C02*xi)/486 + (301*A^2*log2*xi)/162 - (2*A^2*xi^2)/9 - 
   (1283*A^2*C01*xi^2)/324 + (295*A^2*C02*xi^2)/243 - (43*A^2*log2*xi^2)/81 - 
   A^2*G2[1] + (5*A^2*xi*G2[1])/27 - (169*A^2*G2[2])/18 + 
   (29*A^2*xi*G2[2])/2 - (46*A^2*xi^2*G2[2])/9 + (95*A^2*G2[3])/54 - 
   (109*A^2*xi*G2[3])/54 + (4*A^2*xi^2*G2[3])/9 - (163*A^2*G2[5])/54 + 
   (109*A^2*xi*G2[5])/54 - (4*A^2*xi^2*G2[5])/9 - (1198*A^2*G2[6])/243 - 
   (53*A^2*xi*G2[6])/243 + (148*A^2*xi^2*G2[6])/243 + (11*A^2*G2[7])/9 - 
   (2*A^2*xi*G2[7])/9 + (14*A^2*G2[8])/27 + (2*A^2*xi*G2[8])/27 + 
   (149*A^2*G2[9])/18 - (265*A^2*xi*G2[9])/18 + (46*A^2*xi^2*G2[9])/9 + 
   A^2*G2[10] + (A^2*xi*G2[10])/6 - (A^2*G2[11])/4 + (19*A^2*xi*G2[11])/216 + 
   (A^2*xi^2*G2[11])/18 - (35*A^2*G2[12])/72 - (119*A^2*xi*G2[12])/216 - 
   (157*A^2*G2[13])/27 + (41*A^2*xi*G2[13])/27 + (35*A^2*G2[15])/72 + 
   (119*A^2*xi*G2[15])/216 + (13*A^2*G2[16])/18 + (25*A^2*xi*G2[16])/54 - 
   (133*A^2*G2[17])/72 - (1471*A^2*xi*G2[17])/648 + 
   (125*A^2*xi^2*G2[17])/81 - (31*A^2*G2[18])/54 - (47*A^2*xi*G2[18])/54 + 
   (608*A^2*G2[19])/81 - (19*A^2*xi*G2[19])/108 + (2*A^2*xi^2*G2[19])/81 - 
   (1153*A^2*G2[20])/648 - (745*A^2*xi*G2[20])/648 + (5*A^2*xi^2*G2[20])/27 + 
   (13*A^2*G2[21])/18 + (37*A^2*xi*G2[21])/54 - (65*A^2*G2[22])/9 + 
   (17*A^2*xi*G2[22])/9 + (37*A^2*G2[23])/9 - (10*A^2*xi*G2[23])/9 - 
   (40*A^2*G2[24])/9 - (89*A^2*xi*G2[24])/27 + (16*A^2*xi^2*G2[24])/9 + 
   (A^2*G2[25])/27 - (2*A^2*xi*G2[25])/3 - (173*A^2*G2[26])/54 + 
   (193*A^2*xi*G2[26])/108 - (8*A^2*xi^2*G2[26])/9 + (8*A^2*G2[27])/3 - 
   (59*A^2*xi*G2[27])/108 - (8*A^2*xi^2*G2[27])/9 + (A^2*G2[28])/27 + 
   (25*A^2*xi*G2[28])/27 - (8*A^2*xi^2*G2[28])/9 - (A^2*G2[30])/27 - 
   (25*A^2*xi*G2[30])/27 + (8*A^2*xi^2*G2[30])/9 + (34*A^2*G2[31])/27 - 
   (34*A^2*G2[32])/27 - (2*A^2*G2[33])/27 + (4*A^2*xi*G2[33])/3 + 
   (35*A^2*G2[34])/9 + (13*A^2*xi*G2[34])/9 + (191*A^2*G2[36])/486 - 
   (154*A^2*xi*G2[36])/243 + (5*A^2*xi^2*G2[36])/243 - A^2*G2[37] - 
   (A^2*xi*G2[37])/6 - (19*A^2*G2[38])/9 - (8*A^2*xi*G2[38])/9 + 
   (3320*A^2*G2[39])/243 - (935*A^2*xi*G2[39])/243 + 
   (211*A^2*xi^2*G2[39])/243 + (10*A^2*G2[40])/3 + (5*A^2*xi*G2[40])/18 - 
   (2*A^2*G2[41])/3 + (2*A^2*xi*G2[41])/3 - (7*A^2*G2[42])/54 + 
   (7*A^2*xi*G2[42])/54 - (A^2*G2[43])/9 + (A^2*xi*G2[43])/9, 
 f[209] -> (11*A^2)/27 - (10573*A^2*C01)/648 + (604*A^2*C02)/81 - 
   (65*A^2*log2)/54 + (278*A^2*xi)/27 + (3575*A^2*C01*xi)/648 - 
   (913*A^2*C02*xi)/243 - (283*A^2*log2*xi)/162 + (4*A^2*xi^2)/9 + 
   (322*A^2*C01*xi^2)/81 - (404*A^2*C02*xi^2)/243 + (44*A^2*log2*xi^2)/81 + 
   (17*A^2*G2[1])/9 - (22*A^2*xi*G2[1])/27 + (25*A^2*G2[2])/9 - 
   (4*A^2*xi*G2[2])/9 - (8*A^2*xi^2*G2[2])/9 - (59*A^2*G2[3])/54 + 
   (19*A^2*xi*G2[3])/18 - (10*A^2*xi^2*G2[3])/27 + (53*A^2*G2[5])/18 - 
   (3*A^2*xi*G2[5])/2 + (10*A^2*xi^2*G2[5])/27 + (667*A^2*G2[6])/81 - 
   (496*A^2*xi*G2[6])/243 - (164*A^2*xi^2*G2[6])/243 - 2*A^2*G2[7] + 
   (8*A^2*xi*G2[7])/9 - (46*A^2*G2[8])/27 + (20*A^2*xi*G2[8])/27 + 
   (7*A^2*G2[9])/9 - (4*A^2*xi*G2[9])/9 + (8*A^2*xi^2*G2[9])/9 - 
   (10*A^2*G2[10])/9 - (2*A^2*xi*G2[10])/3 - (11*A^2*G2[11])/27 + 
   (11*A^2*xi*G2[11])/27 + (37*A^2*G2[12])/108 + (17*A^2*xi*G2[12])/108 + 
   (A^2*xi^2*G2[12])/3 + (22*A^2*G2[13])/3 - (50*A^2*xi*G2[13])/27 - 
   (37*A^2*G2[15])/108 - (17*A^2*xi*G2[15])/108 - (A^2*xi^2*G2[15])/3 + 
   (19*A^2*G2[16])/27 - (43*A^2*xi*G2[16])/27 + (587*A^2*G2[17])/324 + 
   (17*A^2*xi*G2[17])/12 - (115*A^2*xi^2*G2[17])/81 + (2*A^2*G2[18])/9 + 
   (5*A^2*xi*G2[18])/9 + (A^2*xi^2*G2[18])/3 - (761*A^2*G2[19])/81 + 
   (8*A^2*xi*G2[19])/81 - (16*A^2*xi^2*G2[19])/81 + (13*A^2*G2[20])/324 + 
   (577*A^2*xi*G2[20])/324 + (5*A^2*xi^2*G2[20])/9 - (32*A^2*G2[21])/27 + 
   (14*A^2*xi*G2[21])/27 - (2*A^2*xi^2*G2[21])/3 + 8*A^2*G2[22] - 
   (28*A^2*xi*G2[22])/9 - (40*A^2*G2[23])/9 + (16*A^2*xi*G2[23])/9 + 
   (94*A^2*G2[24])/9 - (38*A^2*xi*G2[24])/27 - (40*A^2*xi^2*G2[24])/27 - 
   (11*A^2*G2[25])/27 + (14*A^2*xi*G2[25])/9 + (29*A^2*G2[26])/27 + 
   (28*A^2*xi*G2[26])/27 + (20*A^2*xi^2*G2[26])/27 - (79*A^2*G2[27])/9 + 
   (226*A^2*xi*G2[27])/27 + (20*A^2*xi^2*G2[27])/27 - (113*A^2*G2[28])/27 + 
   (103*A^2*xi*G2[28])/27 + (20*A^2*xi^2*G2[28])/27 + (113*A^2*G2[30])/27 - 
   (103*A^2*xi*G2[30])/27 - (20*A^2*xi^2*G2[30])/27 - (50*A^2*G2[31])/27 + 
   (4*A^2*xi*G2[31])/9 + (50*A^2*G2[32])/27 - (4*A^2*xi*G2[32])/9 + 
   (22*A^2*G2[33])/27 - (28*A^2*xi*G2[33])/9 - (28*A^2*G2[34])/9 - 
   (44*A^2*xi*G2[34])/9 + (83*A^2*G2[36])/81 + (280*A^2*xi*G2[36])/243 - 
   (88*A^2*xi^2*G2[36])/243 + (10*A^2*G2[37])/9 + (2*A^2*xi*G2[37])/3 + 
   (8*A^2*G2[38])/3 + (20*A^2*xi*G2[38])/9 - (1118*A^2*G2[39])/81 + 
   (575*A^2*xi*G2[39])/243 - (92*A^2*xi^2*G2[39])/243 - (34*A^2*G2[40])/9 - 
   (14*A^2*xi*G2[40])/9 + (4*A^2*G2[41])/3 - (16*A^2*xi*G2[41])/9 - 
   (A^2*G2[42])/9 + (A^2*xi*G2[42])/9 - (A^2*G2[43])/3 + (A^2*xi*G2[43])/3, 
 f[210] -> (187*A^2)/27 - (8491*A^2*C01)/648 + (1225*A^2*C02)/243 - 
   (169*A^2*log2)/81 + (4*A^2*xi)/9 + (3559*A^2*C01*xi)/648 - 
   (547*A^2*C02*xi)/243 + (97*A^2*log2*xi)/81 + (29*A^2*G2[1])/27 - 
   (49*A^2*G2[2])/9 + (103*A^2*xi*G2[2])/9 - (28*A^2*xi^2*G2[2])/9 + 
   (70*A^2*G2[3])/27 - (5*A^2*xi*G2[3])/9 - (32*A^2*G2[5])/27 + 
   (5*A^2*xi*G2[5])/9 + (781*A^2*G2[6])/243 - (238*A^2*xi*G2[6])/243 - 
   (10*A^2*G2[7])/9 - (26*A^2*G2[8])/27 + (73*A^2*G2[9])/9 - 
   (103*A^2*xi*G2[9])/9 + (28*A^2*xi^2*G2[9])/9 + (20*A^2*G2[11])/9 + 
   (19*A^2*G2[12])/9 - (A^2*xi*G2[12])/18 - (166*A^2*G2[13])/27 - 
   (19*A^2*G2[15])/9 + (A^2*xi*G2[15])/18 + (323*A^2*G2[17])/54 - 
   (158*A^2*xi*G2[17])/81 - (79*A^2*G2[18])/54 - (A^2*xi*G2[18])/18 - 
   (25*A^2*G2[19])/162 - (19*A^2*xi*G2[19])/162 + (332*A^2*G2[20])/81 - 
   (5*A^2*xi*G2[20])/18 - (38*A^2*G2[21])/9 + (A^2*xi*G2[21])/9 + 
   (32*A^2*G2[24])/9 - (20*A^2*xi*G2[24])/9 + (19*A^2*G2[25])/27 - 
   (31*A^2*G2[26])/27 + (10*A^2*xi*G2[26])/9 - (47*A^2*G2[27])/9 + 
   (10*A^2*xi*G2[27])/9 - (86*A^2*G2[28])/27 + (10*A^2*xi*G2[28])/9 + 
   (86*A^2*G2[30])/27 - (10*A^2*xi*G2[30])/9 - (38*A^2*G2[31])/27 + 
   (38*A^2*G2[32])/27 - (38*A^2*G2[33])/27 + (1849*A^2*G2[36])/486 - 
   (181*A^2*xi*G2[36])/486 - (985*A^2*G2[39])/486 - (359*A^2*xi*G2[39])/486 + 
   (52*A^2*G2[42])/27 + (35*A^2*G2[43])/9, 
 f[211] -> (-17*A^2)/9 - (49841*A^2*C01)/1296 + (4085*A^2*C02)/243 - 
   (361*A^2*log2)/162 + (278*A^2*xi)/27 + (10939*A^2*C01*xi)/324 - 
   (7253*A^2*C02*xi)/486 + (563*A^2*log2*xi)/162 - (2*A^2*xi^2)/9 - 
   (251*A^2*C01*xi^2)/81 + (271*A^2*C02*xi^2)/243 - (37*A^2*log2*xi^2)/81 + 
   (53*A^2*G2[1])/27 - (8*A^2*xi*G2[1])/9 + (25*A^2*G2[2])/18 + 
   (7*A^2*xi*G2[2])/18 + (4*A^2*xi^2*G2[2])/3 + (110*A^2*G2[3])/27 - 
   (83*A^2*xi*G2[3])/27 + (7*A^2*xi^2*G2[3])/27 - (16*A^2*G2[5])/9 + 
   (65*A^2*xi*G2[5])/27 - (7*A^2*xi^2*G2[5])/27 + (2072*A^2*G2[6])/243 - 
   (1765*A^2*xi*G2[6])/243 + (124*A^2*xi^2*G2[6])/243 - (7*A^2*G2[7])/3 + 
   (8*A^2*xi*G2[7])/9 - (50*A^2*G2[8])/27 + (8*A^2*xi*G2[8])/9 + 
   (17*A^2*G2[9])/6 - (35*A^2*xi*G2[9])/18 - (4*A^2*xi^2*G2[9])/3 + 
   (A^2*G2[10])/2 - (A^2*xi*G2[10])/2 + (137*A^2*G2[11])/108 + 
   (A^2*xi*G2[11])/24 + (A^2*xi^2*G2[11])/9 + (151*A^2*G2[12])/216 + 
   (43*A^2*xi*G2[12])/72 + (2*A^2*xi^2*G2[12])/9 - (113*A^2*G2[13])/54 - 
   (29*A^2*xi*G2[13])/54 - (151*A^2*G2[15])/216 - (43*A^2*xi*G2[15])/72 - 
   (2*A^2*xi^2*G2[15])/9 + (49*A^2*G2[16])/54 - (23*A^2*xi*G2[16])/18 + 
   (853*A^2*G2[17])/72 - (1945*A^2*xi*G2[17])/216 + (77*A^2*xi^2*G2[17])/81 - 
   (7*A^2*G2[18])/9 + (2*A^2*xi*G2[18])/3 + (2*A^2*xi^2*G2[18])/9 + 
   (95*A^2*G2[19])/324 - (187*A^2*xi*G2[19])/324 + (8*A^2*xi^2*G2[19])/81 + 
   (1655*A^2*G2[20])/648 + (779*A^2*xi*G2[20])/648 + 
   (14*A^2*xi^2*G2[20])/27 - (89*A^2*G2[21])/54 - (4*A^2*xi*G2[21])/9 - 
   (4*A^2*xi^2*G2[21])/9 + (7*A^2*G2[22])/3 - (7*A^2*xi*G2[22])/3 - 
   (4*A^2*G2[23])/3 + (4*A^2*xi*G2[23])/3 + (37*A^2*G2[24])/3 - 
   (361*A^2*xi*G2[24])/27 + (28*A^2*xi^2*G2[24])/27 - (11*A^2*G2[25])/27 + 
   (11*A^2*xi*G2[25])/9 - (625*A^2*G2[26])/108 + (737*A^2*xi*G2[26])/108 - 
   (14*A^2*xi^2*G2[26])/27 - (205*A^2*G2[27])/12 + (1493*A^2*xi*G2[27])/108 - 
   (14*A^2*xi^2*G2[27])/27 - (290*A^2*G2[28])/27 + (260*A^2*xi*G2[28])/27 - 
   (14*A^2*xi^2*G2[28])/27 + (290*A^2*G2[30])/27 - (260*A^2*xi*G2[30])/27 + 
   (14*A^2*xi^2*G2[30])/27 - (62*A^2*G2[31])/27 + (2*A^2*xi*G2[31])/3 + 
   (62*A^2*G2[32])/27 - (2*A^2*xi*G2[32])/3 + (22*A^2*G2[33])/27 - 
   (22*A^2*xi*G2[33])/9 + (37*A^2*G2[34])/9 - (37*A^2*xi*G2[34])/9 + 
   (1186*A^2*G2[36])/243 - (368*A^2*xi*G2[36])/243 + 
   (29*A^2*xi^2*G2[36])/243 - (A^2*G2[37])/2 + (A^2*xi*G2[37])/2 - 
   (16*A^2*G2[38])/9 + (16*A^2*xi*G2[38])/9 - (430*A^2*G2[39])/243 - 
   (514*A^2*xi*G2[39])/243 + (97*A^2*xi^2*G2[39])/243 + (23*A^2*G2[40])/18 - 
   (23*A^2*xi*G2[40])/18 + (14*A^2*G2[41])/9 - (14*A^2*xi*G2[41])/9 + 
   (5*A^2*G2[42])/9 + (2*A^2*xi*G2[42])/9 + A^2*G2[43] + (A^2*xi*G2[43])/2, 
 f[212] -> (317*A^2)/27 - (725*A^2*C01)/144 + (2669*A^2*C02)/486 - 
   (595*A^2*log2)/324 - (272*A^2*xi)/27 + (503*A^2*C01*xi)/72 - 
   (917*A^2*C02*xi)/243 + (1673*A^2*log2*xi)/324 - (2*A^2*xi^2)/3 - 
   (355*A^2*C01*xi^2)/54 + (71*A^2*C02*xi^2)/27 - A^2*log2*xi^2 - 
   (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 + (A^2*G2[1])/3 + 
   (13*A^2*xi*G2[1])/27 + (59*A^2*G2[2])/6 - (25*A^2*xi*G2[2])/6 + 
   (10*A^2*xi^2*G2[2])/9 + (383*A^2*G2[3])/54 - (187*A^2*xi*G2[3])/54 + 
   (17*A^2*xi^2*G2[3])/27 - (113*A^2*G2[5])/18 + (211*A^2*xi*G2[5])/54 - 
   (17*A^2*xi^2*G2[5])/27 - (734*A^2*G2[6])/243 - (317*A^2*xi*G2[6])/243 + 
   (28*A^2*xi^2*G2[6])/27 - (A^2*G2[7])/3 - (2*A^2*xi*G2[7])/3 + 
   (4*A^2*G2[8])/27 - (20*A^2*xi*G2[8])/27 - (169*A^2*G2[9])/18 + 
   (91*A^2*xi*G2[9])/18 - (10*A^2*xi^2*G2[9])/9 + (31*A^2*G2[10])/18 + 
   (11*A^2*xi*G2[10])/18 + (67*A^2*G2[11])/36 - (13*A^2*xi*G2[11])/24 + 
   (169*A^2*G2[12])/72 - (73*A^2*xi*G2[12])/72 - (2*A^2*xi^2*G2[12])/9 - 
   (899*A^2*G2[13])/54 + (25*A^2*xi*G2[13])/6 - (169*A^2*G2[15])/72 + 
   (73*A^2*xi*G2[15])/72 + (2*A^2*xi^2*G2[15])/9 - (29*A^2*G2[16])/18 + 
   (29*A^2*xi*G2[16])/18 + (5921*A^2*G2[17])/648 - (4379*A^2*xi*G2[17])/648 + 
   (67*A^2*xi^2*G2[17])/27 + (A^2*G2[18])/2 - (77*A^2*xi*G2[18])/54 - 
   (2*A^2*xi^2*G2[18])/9 + (1483*A^2*G2[19])/108 - (409*A^2*xi*G2[19])/324 + 
   (8*A^2*xi^2*G2[19])/27 + (4043*A^2*G2[20])/648 - (95*A^2*xi*G2[20])/24 - 
   (4*A^2*xi^2*G2[20])/27 - (37*A^2*G2[21])/9 + (13*A^2*xi*G2[21])/9 + 
   (4*A^2*xi^2*G2[21])/9 - (89*A^2*G2[22])/9 + (23*A^2*xi*G2[22])/9 + 
   (50*A^2*G2[23])/9 - (4*A^2*xi*G2[23])/3 - (133*A^2*G2[24])/27 - 
   (131*A^2*xi*G2[24])/27 + (68*A^2*xi^2*G2[24])/27 + (47*A^2*G2[25])/27 - 
   (16*A^2*xi*G2[25])/9 - (209*A^2*G2[26])/36 + (193*A^2*xi*G2[26])/108 - 
   (34*A^2*xi^2*G2[26])/27 - (391*A^2*G2[27])/108 - (539*A^2*xi*G2[27])/108 - 
   (34*A^2*xi^2*G2[27])/27 - (95*A^2*G2[28])/27 - (23*A^2*xi*G2[28])/27 - 
   (34*A^2*xi^2*G2[28])/27 + (95*A^2*G2[30])/27 + (23*A^2*xi*G2[30])/27 + 
   (34*A^2*xi^2*G2[30])/27 - (22*A^2*G2[31])/27 - (4*A^2*xi*G2[31])/9 + 
   (22*A^2*G2[32])/27 + (4*A^2*xi*G2[32])/9 - (94*A^2*G2[33])/27 + 
   (32*A^2*xi*G2[33])/9 + (19*A^2*G2[34])/3 + (43*A^2*xi*G2[34])/9 + 
   (1724*A^2*G2[36])/243 - (637*A^2*xi*G2[36])/243 + 
   (17*A^2*xi^2*G2[36])/27 - (31*A^2*G2[37])/18 - (11*A^2*xi*G2[37])/18 - 
   (44*A^2*G2[38])/9 - (4*A^2*xi*G2[38])/3 + (3361*A^2*G2[39])/243 - 
   (884*A^2*xi*G2[39])/243 + (17*A^2*xi^2*G2[39])/27 + (109*A^2*G2[40])/18 + 
   (13*A^2*xi*G2[40])/18 - (4*A^2*G2[41])/3 + 2*A^2*xi*G2[41] + 
   (13*A^2*G2[42])/9 - (7*A^2*xi*G2[42])/27 + (17*A^2*G2[43])/6 - 
   (7*A^2*xi*G2[43])/18, f[213] -> (-4*A^2)/27 - (29*A^2*C01)/6 + 
   (488*A^2*C02)/243 - (98*A^2*log2)/81 + (4*A^2*xi)/27 + 
   (55*A^2*C01*xi)/27 - (250*A^2*C02*xi)/243 + (46*A^2*log2*xi)/81 - 
   (16*A^2*G2[2])/9 + (2*A^2*xi*G2[2])/3 + (16*A^2*G2[3])/27 - 
   (2*A^2*xi*G2[3])/9 - (16*A^2*G2[5])/27 + (2*A^2*xi*G2[5])/9 + 
   (212*A^2*G2[6])/243 - (76*A^2*xi*G2[6])/243 + (16*A^2*G2[9])/9 - 
   (2*A^2*xi*G2[9])/3 + (2*A^2*G2[12])/9 - (2*A^2*G2[15])/9 + 
   (136*A^2*G2[17])/81 - (56*A^2*xi*G2[17])/81 + (2*A^2*G2[18])/9 - 
   (2*A^2*G2[19])/81 - (2*A^2*xi*G2[19])/81 + (10*A^2*G2[20])/27 - 
   (4*A^2*G2[21])/9 + (64*A^2*G2[24])/27 - (8*A^2*xi*G2[24])/9 - 
   (32*A^2*G2[26])/27 + (4*A^2*xi*G2[26])/9 - (32*A^2*G2[27])/27 + 
   (4*A^2*xi*G2[27])/9 - (32*A^2*G2[28])/27 + (4*A^2*xi*G2[28])/9 + 
   (32*A^2*G2[30])/27 - (4*A^2*xi*G2[30])/9 + (40*A^2*G2[36])/243 + 
   (4*A^2*xi*G2[36])/243 + (248*A^2*G2[39])/243 - (112*A^2*xi*G2[39])/243, 
 f[214] -> (65*A^2)/9 + (12655*A^2*C01)/324 - (3227*A^2*C02)/162 + 
   (163*A^2*log2)/108 - (284*A^2*xi)/27 - (3707*A^2*C01*xi)/108 + 
   (2411*A^2*C02*xi)/162 - (365*A^2*log2*xi)/108 + (2*A^2*xi^2)/9 + 
   (251*A^2*C01*xi^2)/81 - (271*A^2*C02*xi^2)/243 + (37*A^2*log2*xi^2)/81 + 
   (A^2*G1eps[4])/27 - (A^2*xi*G1eps[4])/27 - (53*A^2*G2[1])/27 + 
   (8*A^2*xi*G2[1])/9 - (289*A^2*G2[2])/18 + (319*A^2*xi*G2[2])/18 - 
   (56*A^2*xi^2*G2[2])/9 - (113*A^2*G2[3])/27 + (85*A^2*xi*G2[3])/27 - 
   (7*A^2*xi^2*G2[3])/27 + (17*A^2*G2[5])/9 - (67*A^2*xi*G2[5])/27 + 
   (7*A^2*xi^2*G2[5])/27 - (754*A^2*G2[6])/81 + (598*A^2*xi*G2[6])/81 - 
   (124*A^2*xi^2*G2[6])/243 + (7*A^2*G2[7])/3 - (8*A^2*xi*G2[7])/9 + 
   (50*A^2*G2[8])/27 - (8*A^2*xi*G2[8])/9 + (71*A^2*G2[9])/6 - 
   (97*A^2*xi*G2[9])/6 + (56*A^2*xi^2*G2[9])/9 - (17*A^2*G2[10])/18 + 
   (A^2*xi*G2[10])/2 + (151*A^2*G2[11])/216 - (A^2*xi*G2[11])/24 - 
   (A^2*xi^2*G2[11])/9 - (23*A^2*G2[12])/216 - (43*A^2*xi*G2[12])/72 - 
   (2*A^2*xi^2*G2[12])/9 - (85*A^2*G2[13])/54 + (29*A^2*xi*G2[13])/54 + 
   (23*A^2*G2[15])/216 + (43*A^2*xi*G2[15])/72 + (2*A^2*xi^2*G2[15])/9 + 
   (55*A^2*G2[16])/54 + (23*A^2*xi*G2[16])/18 - (8803*A^2*G2[17])/648 + 
   (6035*A^2*xi*G2[17])/648 - (77*A^2*xi^2*G2[17])/81 - (80*A^2*G2[18])/27 - 
   (2*A^2*xi*G2[18])/3 - (2*A^2*xi^2*G2[18])/9 - (193*A^2*G2[19])/324 + 
   (203*A^2*xi*G2[19])/324 - (8*A^2*xi^2*G2[19])/81 - (1769*A^2*G2[20])/648 - 
   (779*A^2*xi*G2[20])/648 - (14*A^2*xi^2*G2[20])/27 - (10*A^2*G2[21])/27 + 
   (4*A^2*xi*G2[21])/9 + (4*A^2*xi^2*G2[21])/9 - (35*A^2*G2[22])/9 + 
   (7*A^2*xi*G2[22])/3 + (20*A^2*G2[23])/9 - (4*A^2*xi*G2[23])/3 - 
   (121*A^2*G2[24])/9 + (41*A^2*xi*G2[24])/3 - (28*A^2*xi^2*G2[24])/27 + 
   (29*A^2*G2[25])/27 - (11*A^2*xi*G2[25])/9 + (685*A^2*G2[26])/108 - 
   (251*A^2*xi*G2[26])/36 + (14*A^2*xi^2*G2[26])/27 + (751*A^2*G2[27])/36 - 
   (503*A^2*xi*G2[27])/36 + (14*A^2*xi^2*G2[27])/27 + (332*A^2*G2[28])/27 - 
   (88*A^2*xi*G2[28])/9 + (14*A^2*xi^2*G2[28])/27 - (332*A^2*G2[30])/27 + 
   (88*A^2*xi*G2[30])/9 - (14*A^2*xi^2*G2[30])/27 + (62*A^2*G2[31])/27 - 
   (2*A^2*xi*G2[31])/3 - (62*A^2*G2[32])/27 + (2*A^2*xi*G2[32])/3 - 
   (58*A^2*G2[33])/27 + (22*A^2*xi*G2[33])/9 - (19*A^2*G2[34])/3 + 
   (37*A^2*xi*G2[34])/9 - (559*A^2*G2[36])/162 + (241*A^2*xi*G2[36])/162 - 
   (29*A^2*xi^2*G2[36])/243 + (17*A^2*G2[37])/18 - (A^2*xi*G2[37])/2 + 
   (26*A^2*G2[38])/9 - (16*A^2*xi*G2[38])/9 + (397*A^2*G2[39])/162 + 
   (371*A^2*xi*G2[39])/162 - (97*A^2*xi^2*G2[39])/243 - (13*A^2*G2[40])/6 + 
   (23*A^2*xi*G2[40])/18 - (20*A^2*G2[41])/9 + (14*A^2*xi*G2[41])/9 + 
   (37*A^2*G2[42])/27 - (2*A^2*xi*G2[42])/9 + (49*A^2*G2[43])/18 - 
   (A^2*xi*G2[43])/2, f[215] -> (-184*A^2)/27 - (2923*A^2*C01)/72 + 
   (4928*A^2*C02)/243 - (14*A^2*log2)/81 + (530*A^2*xi)/27 + 
   (9821*A^2*C01*xi)/162 - (6569*A^2*C02*xi)/243 + (446*A^2*log2*xi)/81 - 
   (4*A^2*xi^2)/9 - (502*A^2*C01*xi^2)/81 + (542*A^2*C02*xi^2)/243 - 
   (74*A^2*log2*xi^2)/81 + (2*A^2*G1eps[4])/27 - (2*A^2*xi*G1eps[4])/27 + 
   (94*A^2*G2[1])/27 - (16*A^2*xi*G2[1])/9 + (7*A^2*G2[2])/3 + 
   (A^2*xi*G2[2])/3 + (8*A^2*xi^2*G2[2])/3 + (40*A^2*G2[3])/9 - 
   (148*A^2*xi*G2[3])/27 + (14*A^2*xi^2*G2[3])/27 - (20*A^2*G2[5])/27 + 
   (112*A^2*xi*G2[5])/27 - (14*A^2*xi^2*G2[5])/27 + (2744*A^2*G2[6])/243 - 
   (3278*A^2*xi*G2[6])/243 + (248*A^2*xi^2*G2[6])/243 - (34*A^2*G2[7])/9 + 
   (16*A^2*xi*G2[7])/9 - (76*A^2*G2[8])/27 + (16*A^2*xi*G2[8])/9 + 
   (13*A^2*G2[9])/3 - (31*A^2*xi*G2[9])/9 - (8*A^2*xi^2*G2[9])/3 + 
   A^2*G2[10] - A^2*xi*G2[10] - (169*A^2*G2[11])/108 + (2*A^2*xi*G2[11])/9 + 
   (2*A^2*xi^2*G2[11])/9 - (A^2*G2[12])/108 + (43*A^2*xi*G2[12])/36 + 
   (4*A^2*xi^2*G2[12])/9 + (95*A^2*G2[13])/27 - (29*A^2*xi*G2[13])/27 + 
   (A^2*G2[15])/108 - (43*A^2*xi*G2[15])/36 - (4*A^2*xi^2*G2[15])/9 - 
   (55*A^2*G2[16])/27 - (23*A^2*xi*G2[16])/9 + (4637*A^2*G2[17])/324 - 
   (1673*A^2*xi*G2[17])/108 + (154*A^2*xi^2*G2[17])/81 + 
   (154*A^2*G2[18])/27 + (4*A^2*xi*G2[18])/3 + (4*A^2*xi^2*G2[18])/9 + 
   (8*A^2*G2[19])/9 - (92*A^2*xi*G2[19])/81 + (16*A^2*xi^2*G2[19])/81 + 
   (1469*A^2*G2[20])/324 + (917*A^2*xi*G2[20])/324 + 
   (28*A^2*xi^2*G2[20])/27 + (32*A^2*G2[21])/27 - (8*A^2*xi*G2[21])/9 - 
   (8*A^2*xi^2*G2[21])/9 + (14*A^2*G2[22])/3 - (14*A^2*xi*G2[22])/3 - 
   (8*A^2*G2[23])/3 + (8*A^2*xi*G2[23])/3 + (322*A^2*G2[24])/27 - 
   (650*A^2*xi*G2[24])/27 + (56*A^2*xi^2*G2[24])/27 - (34*A^2*G2[25])/27 + 
   (22*A^2*xi*G2[25])/9 - (305*A^2*G2[26])/54 + (665*A^2*xi*G2[26])/54 - 
   (28*A^2*xi^2*G2[26])/27 - (1381*A^2*G2[27])/54 + (1421*A^2*xi*G2[27])/54 - 
   (28*A^2*xi^2*G2[27])/27 - (128*A^2*G2[28])/9 + (484*A^2*xi*G2[28])/27 - 
   (28*A^2*xi^2*G2[28])/27 + (128*A^2*G2[30])/9 - (484*A^2*xi*G2[30])/27 + 
   (28*A^2*xi^2*G2[30])/27 - (100*A^2*G2[31])/27 + (4*A^2*xi*G2[31])/3 + 
   (100*A^2*G2[32])/27 - (4*A^2*xi*G2[32])/3 + (68*A^2*G2[33])/27 - 
   (44*A^2*xi*G2[33])/9 + (74*A^2*G2[34])/9 - (74*A^2*xi*G2[34])/9 + 
   (3719*A^2*G2[36])/486 - (1355*A^2*xi*G2[36])/486 + 
   (58*A^2*xi^2*G2[36])/243 - A^2*G2[37] + A^2*xi*G2[37] - 
   (32*A^2*G2[38])/9 + (32*A^2*xi*G2[38])/9 - (3791*A^2*G2[39])/486 - 
   (1525*A^2*xi*G2[39])/486 + (194*A^2*xi^2*G2[39])/243 + (23*A^2*G2[40])/9 - 
   (23*A^2*xi*G2[40])/9 + (28*A^2*G2[41])/9 - (28*A^2*xi*G2[41])/9 - 
   (74*A^2*G2[42])/27 + (4*A^2*xi*G2[42])/9 - (49*A^2*G2[43])/9 + 
   A^2*xi*G2[43], f[216] -> A^2/9 + (215*A^2*C01)/54 - (127*A^2*C02)/81 + 
   (28*A^2*log2)/27 - (4*A^2*xi)/27 - (71*A^2*C01*xi)/27 + 
   (262*A^2*C02*xi)/243 - (58*A^2*log2*xi)/81 + (26*A^2*G2[2])/9 - 
   (4*A^2*xi*G2[2])/9 - (13*A^2*G2[3])/27 + (8*A^2*xi*G2[3])/27 + 
   (13*A^2*G2[5])/27 - (8*A^2*xi*G2[5])/27 - (64*A^2*G2[6])/81 + 
   (124*A^2*xi*G2[6])/243 - (26*A^2*G2[9])/9 + (4*A^2*xi*G2[9])/9 - 
   (37*A^2*G2[17])/27 + (74*A^2*xi*G2[17])/81 + (2*A^2*xi*G2[19])/81 + 
   (2*A^2*G2[20])/27 - (52*A^2*G2[24])/27 + (32*A^2*xi*G2[24])/27 + 
   (26*A^2*G2[26])/27 - (16*A^2*xi*G2[26])/27 + (26*A^2*G2[27])/27 - 
   (16*A^2*xi*G2[27])/27 + (26*A^2*G2[28])/27 - (16*A^2*xi*G2[28])/27 - 
   (26*A^2*G2[30])/27 + (16*A^2*xi*G2[30])/27 - (26*A^2*G2[36])/81 + 
   (56*A^2*xi*G2[36])/243 - (52*A^2*G2[39])/81 + (88*A^2*xi*G2[39])/243, 
 f[217] -> 0, f[218] -> (4*A^2)/27 + (599*A^2*C01)/108 - (512*A^2*C02)/243 + 
   (95*A^2*log2)/81 - (4*A^2*xi)/27 - (197*A^2*C01*xi)/54 + 
   (310*A^2*C02*xi)/243 - (61*A^2*log2*xi)/81 + (4*A^2*G2[2])/3 + 
   (80*A^2*xi*G2[2])/9 - (16*A^2*xi^2*G2[2])/3 - (7*A^2*G2[3])/9 + 
   (13*A^2*xi*G2[3])/27 + (7*A^2*G2[5])/9 - (13*A^2*xi*G2[5])/27 - 
   (344*A^2*G2[6])/243 + (208*A^2*xi*G2[6])/243 - (4*A^2*G2[9])/3 - 
   (80*A^2*xi*G2[9])/9 + (16*A^2*xi^2*G2[9])/3 + (7*A^2*G2[11])/36 - 
   (A^2*xi*G2[11])/12 - (157*A^2*G2[17])/81 + (107*A^2*xi*G2[17])/81 - 
   (17*A^2*G2[19])/162 + (13*A^2*xi*G2[19])/162 + (A^2*G2[20])/2 - 
   (11*A^2*xi*G2[20])/54 - (28*A^2*G2[24])/9 + (52*A^2*xi*G2[24])/27 + 
   (14*A^2*G2[26])/9 - (26*A^2*xi*G2[26])/27 + (14*A^2*G2[27])/9 - 
   (26*A^2*xi*G2[27])/27 + (14*A^2*G2[28])/9 - (26*A^2*xi*G2[28])/27 - 
   (14*A^2*G2[30])/9 + (26*A^2*xi*G2[30])/27 - (383*A^2*G2[36])/486 + 
   (187*A^2*xi*G2[36])/486 - (373*A^2*G2[39])/486 + (281*A^2*xi*G2[39])/486, 
 f[219] -> (-4*A^2)/27 + (1531*A^2*C01)/108 - (2036*A^2*C02)/243 + 
   (380*A^2*log2)/81 + (4*A^2*xi)/27 + (223*A^2*C01*xi)/108 - 
   (130*A^2*C02*xi)/243 + (16*A^2*log2*xi)/81 - (38*A^2*G2[2])/3 + 
   (56*A^2*xi*G2[2])/3 - (8*A^2*xi^2*G2[2])/3 + (23*A^2*G2[3])/9 - 
   (2*A^2*xi*G2[3])/9 - (23*A^2*G2[5])/9 + (2*A^2*xi*G2[5])/9 - 
   (2300*A^2*G2[6])/243 - (100*A^2*xi*G2[6])/243 + (38*A^2*G2[9])/3 - 
   (56*A^2*xi*G2[9])/3 + (8*A^2*xi^2*G2[9])/3 + (26*A^2*G2[10])/9 - 
   (344*A^2*G2[13])/27 - (127*A^2*G2[17])/81 - (65*A^2*xi*G2[17])/81 + 
   (1508*A^2*G2[19])/81 - (5*A^2*xi*G2[19])/81 + (4*A^2*G2[20])/27 - 
   (2*A^2*xi*G2[20])/27 - (40*A^2*G2[22])/3 + (68*A^2*G2[23])/9 - 
   (160*A^2*G2[24])/9 - (8*A^2*xi*G2[24])/9 - (13*A^2*G2[26])/3 + 
   (4*A^2*xi*G2[26])/9 - (16*A^2*G2[27])/9 + (4*A^2*xi*G2[27])/9 - 
   (14*A^2*G2[28])/9 + (4*A^2*xi*G2[28])/9 + (14*A^2*G2[30])/9 - 
   (4*A^2*xi*G2[30])/9 + (40*A^2*G2[34])/3 + (1427*A^2*G2[36])/243 - 
   (53*A^2*xi*G2[36])/243 - (26*A^2*G2[37])/9 - (68*A^2*G2[38])/9 + 
   (4648*A^2*G2[39])/243 - (55*A^2*xi*G2[39])/243 + (82*A^2*G2[40])/9, 
 f[220] -> (-25*A^2)/27 - (4205*A^2*C01)/108 + (3775*A^2*C02)/243 + 
   (47*A^2*log2)/81 + (68*A^2*xi)/9 + (9283*A^2*C01*xi)/162 - 
   (6139*A^2*C02*xi)/243 + (595*A^2*log2*xi)/81 - (8*A^2*xi^2)/9 - 
   (1567*A^2*C01*xi^2)/162 + (886*A^2*C02*xi^2)/243 - (94*A^2*log2*xi^2)/81 - 
   (2*A^2*G1eps[4])/9 + (2*A^2*xi*G1eps[4])/9 + (59*A^2*G2[1])/27 - 
   (4*A^2*xi*G2[1])/9 + (139*A^2*G2[2])/9 + 3*A^2*xi*G2[2] - 
   (4*A^2*xi^2*G2[2])/3 + 12*A^2*G2[3] - (176*A^2*xi*G2[3])/27 + 
   (22*A^2*xi^2*G2[3])/27 - (82*A^2*G2[5])/9 + (164*A^2*xi*G2[5])/27 - 
   (22*A^2*xi^2*G2[5])/27 - (323*A^2*G2[6])/243 - (2536*A^2*xi*G2[6])/243 + 
   (352*A^2*xi^2*G2[6])/243 - (22*A^2*G2[7])/9 + (4*A^2*xi*G2[7])/9 - 
   (46*A^2*G2[8])/27 + (4*A^2*xi*G2[8])/9 - (95*A^2*G2[9])/9 - 
   (35*A^2*xi*G2[9])/9 + (4*A^2*xi^2*G2[9])/3 + (13*A^2*G2[10])/3 - 
   (A^2*xi*G2[10])/3 + (131*A^2*G2[11])/36 - (11*A^2*xi*G2[11])/12 + 
   (2*A^2*xi^2*G2[11])/9 + (37*A^2*G2[12])/18 + (A^2*xi*G2[12])/3 - 
   (248*A^2*G2[13])/9 + (52*A^2*xi*G2[13])/27 - (37*A^2*G2[15])/18 - 
   (A^2*xi*G2[15])/3 + (4*A^2*G2[16])/9 - (4*A^2*xi*G2[16])/9 + 
   (1079*A^2*G2[17])/54 - (179*A^2*xi*G2[17])/9 + (266*A^2*xi^2*G2[17])/81 - 
   (68*A^2*G2[18])/27 + (16*A^2*xi*G2[18])/27 + (4481*A^2*G2[19])/162 - 
   (353*A^2*xi*G2[19])/162 + (32*A^2*xi^2*G2[19])/81 + (524*A^2*G2[20])/81 - 
   (253*A^2*xi*G2[20])/162 + (4*A^2*xi^2*G2[20])/9 - (40*A^2*G2[21])/9 - 
   (A^2*xi*G2[21])/3 - (154*A^2*G2[22])/9 - (14*A^2*xi*G2[22])/9 + 
   (88*A^2*G2[23])/9 + (8*A^2*xi*G2[23])/9 - (142*A^2*G2[24])/27 - 
   22*A^2*xi*G2[24] + (88*A^2*xi^2*G2[24])/27 + (A^2*G2[25])/9 + 
   (2*A^2*xi*G2[25])/9 - (845*A^2*G2[26])/54 + (21*A^2*xi*G2[26])/2 - 
   (44*A^2*xi^2*G2[26])/27 - (1313*A^2*G2[27])/54 + (257*A^2*xi*G2[27])/18 - 
   (44*A^2*xi^2*G2[27])/27 - (454*A^2*G2[28])/27 + 12*A^2*xi*G2[28] - 
   (44*A^2*xi^2*G2[28])/27 + (454*A^2*G2[30])/27 - 12*A^2*xi*G2[30] + 
   (44*A^2*xi^2*G2[30])/27 - (26*A^2*G2[31])/9 + (4*A^2*xi*G2[31])/9 + 
   (26*A^2*G2[32])/9 - (4*A^2*xi*G2[32])/9 - (2*A^2*G2[33])/9 - 
   (4*A^2*xi*G2[33])/9 + 22*A^2*G2[34] - (14*A^2*xi*G2[34])/9 + 
   (3779*A^2*G2[36])/243 - (569*A^2*xi*G2[36])/243 + 
   (98*A^2*xi^2*G2[36])/243 - (13*A^2*G2[37])/3 + (A^2*xi*G2[37])/3 - 
   12*A^2*G2[38] + (4*A^2*xi*G2[38])/3 + (6463*A^2*G2[39])/243 - 
   (1591*A^2*xi*G2[39])/243 + (298*A^2*xi^2*G2[39])/243 + 
   (125*A^2*G2[40])/9 - A^2*xi*G2[40] + (4*A^2*G2[41])/3 - 
   (4*A^2*xi*G2[41])/9 + (64*A^2*G2[42])/27 - (2*A^2*xi*G2[42])/27 + 
   (44*A^2*G2[43])/9 - (A^2*xi*G2[43])/9, 
 f[221] -> (-260*A^2)/27 + (1675*A^2*C01)/72 - (2842*A^2*C02)/243 + 
   (1619*A^2*log2)/162 + (134*A^2*xi)/27 - (5747*A^2*C01*xi)/648 + 
   (745*A^2*C02*xi)/243 - (797*A^2*log2*xi)/162 + (4*A^2*xi^2)/9 + 
   (983*A^2*C01*xi^2)/162 - (494*A^2*C02*xi^2)/243 + (98*A^2*log2*xi^2)/81 + 
   (22*A^2*G2[1])/27 - (22*A^2*xi*G2[1])/27 + (62*A^2*G2[2])/3 - 
   21*A^2*xi*G2[2] + (88*A^2*xi^2*G2[2])/9 + (205*A^2*G2[3])/54 + 
   (119*A^2*xi*G2[3])/54 - (2*A^2*xi^2*G2[3])/3 - (55*A^2*G2[5])/18 - 
   (53*A^2*xi*G2[5])/18 + (2*A^2*xi^2*G2[5])/3 - (3316*A^2*G2[6])/243 + 
   (166*A^2*xi*G2[6])/243 - (272*A^2*xi^2*G2[6])/243 - (8*A^2*G2[7])/9 + 
   (8*A^2*xi*G2[7])/9 - (8*A^2*G2[8])/9 + (8*A^2*xi*G2[8])/9 - 
   (170*A^2*G2[9])/9 + (173*A^2*xi*G2[9])/9 - (88*A^2*xi^2*G2[9])/9 + 
   (13*A^2*G2[10])/3 - (A^2*xi*G2[10])/3 - (23*A^2*G2[11])/27 + 
   (23*A^2*xi*G2[11])/27 - (209*A^2*G2[12])/108 + (185*A^2*xi*G2[12])/108 - 
   (485*A^2*G2[13])/27 - (73*A^2*xi*G2[13])/27 + (209*A^2*G2[15])/108 - 
   (185*A^2*xi*G2[15])/108 + (31*A^2*G2[16])/27 - (31*A^2*xi*G2[16])/27 - 
   (1843*A^2*G2[17])/324 + (1999*A^2*xi*G2[17])/324 - 
   (190*A^2*xi^2*G2[17])/81 - (41*A^2*G2[18])/27 + (35*A^2*xi*G2[18])/27 + 
   (751*A^2*G2[19])/27 + (14*A^2*xi*G2[19])/27 - (4*A^2*xi^2*G2[19])/81 - 
   (1489*A^2*G2[20])/324 + (1465*A^2*xi*G2[20])/324 - 
   (8*A^2*xi^2*G2[20])/27 + (91*A^2*G2[21])/27 - (79*A^2*xi*G2[21])/27 - 
   (182*A^2*G2[22])/9 - (14*A^2*xi*G2[22])/9 + (104*A^2*G2[23])/9 + 
   (8*A^2*xi*G2[23])/9 - (728*A^2*G2[24])/27 + (128*A^2*xi*G2[24])/27 - 
   (8*A^2*xi^2*G2[24])/3 - (38*A^2*G2[25])/27 + (26*A^2*xi*G2[25])/27 - 
   (49*A^2*G2[26])/6 - (37*A^2*xi*G2[26])/18 + (4*A^2*xi^2*G2[26])/3 - 
   (541*A^2*G2[27])/54 + (217*A^2*xi*G2[27])/54 + (4*A^2*xi^2*G2[27])/3 - 
   (163*A^2*G2[28])/27 + (13*A^2*xi*G2[28])/27 + (4*A^2*xi^2*G2[28])/3 + 
   (163*A^2*G2[30])/27 - (13*A^2*xi*G2[30])/27 - (4*A^2*xi^2*G2[30])/3 - 
   (20*A^2*G2[31])/27 + (20*A^2*xi*G2[31])/27 + (20*A^2*G2[32])/27 - 
   (20*A^2*xi*G2[32])/27 + (76*A^2*G2[33])/27 - (52*A^2*xi*G2[33])/27 + 
   (214*A^2*G2[34])/9 - (10*A^2*xi*G2[34])/3 + (4679*A^2*G2[36])/486 + 
   (379*A^2*xi*G2[36])/486 - (142*A^2*xi^2*G2[36])/243 - (13*A^2*G2[37])/3 + 
   (A^2*xi*G2[37])/3 - (100*A^2*G2[38])/9 + (8*A^2*xi*G2[38])/9 + 
   (13447*A^2*G2[39])/486 + (1799*A^2*xi*G2[39])/486 - 
   (182*A^2*xi^2*G2[39])/243 + (121*A^2*G2[40])/9 - (5*A^2*xi*G2[40])/9 + 
   (16*A^2*G2[41])/9 - (4*A^2*xi*G2[41])/3 - (14*A^2*G2[42])/27 + 
   (14*A^2*xi*G2[42])/27 - (10*A^2*G2[43])/9 + (10*A^2*xi*G2[43])/9, 
 f[222] -> (-247*A^2)/27 + (383*A^2*C01)/27 - (1882*A^2*C02)/243 + 
   (229*A^2*log2)/81 + (8*A^2*xi)/3 - (1642*A^2*C01*xi)/81 + 
   (538*A^2*C02*xi)/81 - (163*A^2*log2*xi)/27 + (4*A^2*xi^2)/9 + 
   (983*A^2*C01*xi^2)/162 - (494*A^2*C02*xi^2)/243 + (98*A^2*log2*xi^2)/81 + 
   (2*A^2*G1eps[4])/9 - (2*A^2*xi*G1eps[4])/9 - (25*A^2*G2[1])/27 - 
   (22*A^2*xi*G2[1])/27 - (467*A^2*G2[2])/9 + (305*A^2*xi*G2[2])/9 - 
   (20*A^2*xi^2*G2[2])/9 - (119*A^2*G2[3])/27 + (91*A^2*xi*G2[3])/27 - 
   (2*A^2*xi^2*G2[3])/3 + (73*A^2*G2[5])/27 - (37*A^2*xi*G2[5])/9 + 
   (2*A^2*xi^2*G2[5])/3 - (745*A^2*G2[6])/243 + (220*A^2*xi*G2[6])/81 - 
   (272*A^2*xi^2*G2[6])/243 + (10*A^2*G2[7])/9 + (8*A^2*xi*G2[7])/9 + 
   (10*A^2*G2[8])/27 + (8*A^2*xi*G2[8])/9 + (149*A^2*G2[9])/3 - 
   (107*A^2*xi*G2[9])/3 + (20*A^2*xi^2*G2[9])/9 + (A^2*G2[10])/3 - 
   (A^2*xi*G2[10])/3 - (101*A^2*G2[11])/27 + (49*A^2*xi*G2[11])/54 - 
   (407*A^2*G2[12])/108 + (149*A^2*xi*G2[12])/108 + (95*A^2*G2[13])/9 - 
   (73*A^2*xi*G2[13])/27 + (407*A^2*G2[15])/108 - (149*A^2*xi*G2[15])/108 + 
   (31*A^2*G2[16])/27 - (31*A^2*xi*G2[16])/27 - (3307*A^2*G2[17])/324 + 
   (3509*A^2*xi*G2[17])/324 - (190*A^2*xi^2*G2[17])/81 + (26*A^2*G2[18])/27 + 
   (26*A^2*xi*G2[18])/27 - (11*A^2*G2[19])/27 + (79*A^2*xi*G2[19])/81 - 
   (4*A^2*xi^2*G2[19])/81 - (2947*A^2*G2[20])/324 + 
   (1405*A^2*xi*G2[20])/324 - (8*A^2*xi^2*G2[20])/27 + (190*A^2*G2[21])/27 - 
   (61*A^2*xi*G2[21])/27 + (14*A^2*G2[22])/9 - (14*A^2*xi*G2[22])/9 - 
   (8*A^2*G2[23])/9 + (8*A^2*xi*G2[23])/9 - (86*A^2*G2[24])/27 + 
   (254*A^2*xi*G2[24])/27 - (8*A^2*xi^2*G2[24])/3 - (35*A^2*G2[25])/27 + 
   (26*A^2*xi*G2[25])/27 + (25*A^2*G2[26])/18 - (79*A^2*xi*G2[26])/18 + 
   (4*A^2*xi^2*G2[26])/3 + (251*A^2*G2[27])/54 + (91*A^2*xi*G2[27])/54 + 
   (4*A^2*xi^2*G2[27])/3 + (68*A^2*G2[28])/27 - (50*A^2*xi*G2[28])/27 + 
   (4*A^2*xi^2*G2[28])/3 - (68*A^2*G2[30])/27 + (50*A^2*xi*G2[30])/27 - 
   (4*A^2*xi^2*G2[30])/3 + (46*A^2*G2[31])/27 + (20*A^2*xi*G2[31])/27 - 
   (46*A^2*G2[32])/27 - (20*A^2*xi*G2[32])/27 + (70*A^2*G2[33])/27 - 
   (52*A^2*xi*G2[33])/27 + (14*A^2*G2[34])/9 - (10*A^2*xi*G2[34])/3 - 
   (3325*A^2*G2[36])/486 + (271*A^2*xi*G2[36])/162 - 
   (142*A^2*xi^2*G2[36])/243 - (A^2*G2[37])/3 + (A^2*xi*G2[37])/3 - 
   (8*A^2*G2[38])/9 + (8*A^2*xi*G2[38])/9 + (2281*A^2*G2[39])/486 + 
   (833*A^2*xi*G2[39])/162 - (182*A^2*xi^2*G2[39])/243 + (5*A^2*G2[40])/9 - 
   (5*A^2*xi*G2[40])/9 + (4*A^2*G2[41])/9 - (4*A^2*xi*G2[41])/3 - 
   (76*A^2*G2[42])/27 + (14*A^2*xi*G2[42])/27 - (53*A^2*G2[43])/9 + 
   (10*A^2*xi*G2[43])/9, f[223] -> (-424*A^2)/27 + (283*A^2*C01)/216 - 
   (1189*A^2*C02)/486 + (587*A^2*log2)/81 + (400*A^2*xi)/27 - 
   (8147*A^2*C01*xi)/1296 + (71*A^2*C02*xi)/81 - (127*A^2*log2*xi)/18 + 
   (8*A^2*xi^2)/9 + (878*A^2*C01*xi^2)/81 - (913*A^2*C02*xi^2)/243 + 
   (157*A^2*log2*xi^2)/81 + (17*A^2*G2[1])/9 - (17*A^2*xi*G2[1])/9 + 
   (67*A^2*G2[2])/18 - (265*A^2*xi*G2[2])/18 + (98*A^2*xi^2*G2[2])/9 - 
   (14*A^2*G2[3])/27 + (32*A^2*xi*G2[3])/9 - (31*A^2*xi^2*G2[3])/27 + 
   (56*A^2*G2[5])/27 - (46*A^2*xi*G2[5])/9 + (31*A^2*xi^2*G2[5])/27 - 
   (584*A^2*G2[6])/243 - (85*A^2*xi*G2[6])/81 - (460*A^2*xi^2*G2[6])/243 - 
   2*A^2*G2[7] + 2*A^2*xi*G2[7] - 2*A^2*G2[8] + 2*A^2*xi*G2[8] + 
   (A^2*G2[9])/18 + (197*A^2*xi*G2[9])/18 - (98*A^2*xi^2*G2[9])/9 + 
   (23*A^2*G2[10])/9 - (5*A^2*xi*G2[10])/6 - (115*A^2*G2[11])/72 + 
   (5*A^2*xi*G2[11])/3 - (8*A^2*G2[12])/3 + (22*A^2*xi*G2[12])/9 + 
   (2*A^2*xi^2*G2[12])/9 - (58*A^2*G2[13])/27 - (50*A^2*xi*G2[13])/9 + 
   (8*A^2*G2[15])/3 - (22*A^2*xi*G2[15])/9 - (2*A^2*xi^2*G2[15])/9 + 
   (25*A^2*G2[16])/9 - (25*A^2*xi*G2[16])/9 - (1745*A^2*G2[17])/324 + 
   (3115*A^2*xi*G2[17])/324 - (341*A^2*xi^2*G2[17])/81 - 
   (107*A^2*G2[18])/54 + (95*A^2*xi*G2[18])/54 + (2*A^2*xi^2*G2[18])/9 + 
   (185*A^2*G2[19])/18 + (299*A^2*xi*G2[19])/324 - (14*A^2*xi^2*G2[19])/81 - 
   (2279*A^2*G2[20])/324 + (596*A^2*xi*G2[20])/81 - (4*A^2*xi^2*G2[20])/27 + 
   4*A^2*G2[21] - (32*A^2*xi*G2[21])/9 - (4*A^2*xi^2*G2[21])/9 - 
   (37*A^2*G2[22])/9 - (35*A^2*xi*G2[22])/9 + (7*A^2*G2[23])/3 + 
   (20*A^2*xi*G2[23])/9 - (262*A^2*G2[24])/27 + 5*A^2*xi*G2[24] - 
   (124*A^2*xi^2*G2[24])/27 - (23*A^2*G2[25])/9 + (23*A^2*xi*G2[25])/9 - 
   (215*A^2*G2[26])/54 - (59*A^2*xi*G2[26])/36 + (62*A^2*xi^2*G2[26])/27 - 
   (433*A^2*G2[27])/27 + (151*A^2*xi*G2[27])/12 + (62*A^2*xi^2*G2[27])/27 - 
   (220*A^2*G2[28])/27 + (38*A^2*xi*G2[28])/9 + (62*A^2*xi^2*G2[28])/27 + 
   (220*A^2*G2[30])/27 - (38*A^2*xi*G2[30])/9 - (62*A^2*xi^2*G2[30])/27 - 
   (14*A^2*G2[31])/9 + (14*A^2*xi*G2[31])/9 + (14*A^2*G2[32])/9 - 
   (14*A^2*xi*G2[32])/9 + (46*A^2*G2[33])/9 - (46*A^2*xi*G2[33])/9 + 
   (49*A^2*G2[34])/3 - (25*A^2*xi*G2[34])/3 + (1753*A^2*G2[36])/486 + 
   (52*A^2*xi*G2[36])/81 - (233*A^2*xi^2*G2[36])/243 - (23*A^2*G2[37])/9 + 
   (5*A^2*xi*G2[37])/6 - 7*A^2*G2[38] + (22*A^2*xi*G2[38])/9 + 
   (1792*A^2*G2[39])/243 + (569*A^2*xi*G2[39])/81 - 
   (325*A^2*xi^2*G2[39])/243 + (64*A^2*G2[40])/9 - (29*A^2*xi*G2[40])/18 + 
   (10*A^2*G2[41])/3 - (10*A^2*xi*G2[41])/3 - (28*A^2*G2[42])/27 + 
   (28*A^2*xi*G2[42])/27 - (20*A^2*G2[43])/9 + (20*A^2*xi*G2[43])/9, 
 f[224] -> (11*A^2)/18 + (6169*A^2*C01)/324 - (1309*A^2*C02)/162 + 
   (215*A^2*log2)/108 - (55*A^2*xi)/9 - (8675*A^2*C01*xi)/432 + 
   (1094*A^2*C02*xi)/243 - (677*A^2*log2*xi)/324 + (2*A^2*xi^2)/9 + 
   (683*A^2*C01*xi^2)/324 - (175*A^2*C02*xi^2)/243 + (31*A^2*log2*xi^2)/81 + 
   (A^2*G1eps[4])/27 - (A^2*xi*G1eps[4])/27 + (A^2*G2[1])/18 - 
   (16*A^2*xi*G2[1])/27 - (115*A^2*G2[2])/6 + (281*A^2*xi*G2[2])/18 - 
   (10*A^2*xi^2*G2[2])/3 + (103*A^2*G2[3])/54 + (25*A^2*xi*G2[3])/54 - 
   (4*A^2*xi^2*G2[3])/27 - (109*A^2*G2[5])/54 - (53*A^2*xi*G2[5])/54 + 
   (4*A^2*xi^2*G2[5])/27 - (715*A^2*G2[6])/162 + (197*A^2*xi*G2[6])/243 - 
   (100*A^2*xi^2*G2[6])/243 + (2*A^2*G2[7])/9 + (4*A^2*xi*G2[7])/9 - 
   (A^2*G2[8])/3 + (2*A^2*xi*G2[8])/3 + (361*A^2*G2[9])/18 - 
   (313*A^2*xi*G2[9])/18 + (10*A^2*xi^2*G2[9])/3 + (4*A^2*G2[10])/3 - 
   (11*A^2*xi*G2[10])/18 + (77*A^2*G2[11])/216 + (5*A^2*xi*G2[11])/9 - 
   (A^2*xi^2*G2[11])/18 + (101*A^2*G2[12])/216 - (A^2*xi*G2[12])/8 - 
   (275*A^2*G2[13])/27 + (58*A^2*xi*G2[13])/27 - (101*A^2*G2[15])/216 + 
   (A^2*xi*G2[15])/8 + (59*A^2*G2[16])/54 - (13*A^2*xi*G2[16])/18 - 
   (3457*A^2*G2[17])/648 + (4507*A^2*xi*G2[17])/648 - 
   (53*A^2*xi^2*G2[17])/81 - (19*A^2*G2[18])/9 + (10*A^2*xi*G2[18])/27 + 
   (1087*A^2*G2[19])/162 + (3*A^2*xi*G2[19])/4 - (2*A^2*xi^2*G2[19])/81 - 
   (905*A^2*G2[20])/648 + (913*A^2*xi*G2[20])/648 - (5*A^2*xi^2*G2[20])/27 - 
   (91*A^2*G2[21])/54 + (A^2*xi*G2[21])/2 - (49*A^2*G2[22])/9 - 
   (13*A^2*xi*G2[22])/9 + (29*A^2*G2[23])/9 + (2*A^2*xi*G2[23])/3 - 
   (220*A^2*G2[24])/27 + (125*A^2*xi*G2[24])/27 - (16*A^2*xi^2*G2[24])/27 - 
   (A^2*G2[25])/18 - (13*A^2*xi*G2[25])/27 - (47*A^2*G2[26])/54 - 
   (49*A^2*xi*G2[26])/12 + (8*A^2*xi^2*G2[26])/27 - (10*A^2*G2[27])/27 - 
   (13*A^2*xi*G2[27])/108 + (8*A^2*xi^2*G2[27])/27 - (4*A^2*G2[28])/27 - 
   (65*A^2*xi*G2[28])/27 + (8*A^2*xi^2*G2[28])/27 + (4*A^2*G2[30])/27 + 
   (65*A^2*xi*G2[30])/27 - (8*A^2*xi^2*G2[30])/27 + (A^2*G2[31])/9 + 
   (14*A^2*xi*G2[31])/27 - (A^2*G2[32])/9 - (14*A^2*xi*G2[32])/27 + 
   (A^2*G2[33])/9 + (26*A^2*xi*G2[33])/27 + (49*A^2*G2[34])/9 + 
   (A^2*xi*G2[34])/3 + (235*A^2*G2[36])/162 + (181*A^2*xi*G2[36])/243 - 
   (53*A^2*xi^2*G2[36])/243 - (4*A^2*G2[37])/3 + (11*A^2*xi*G2[37])/18 - 
   (25*A^2*G2[38])/9 + (8*A^2*xi*G2[38])/9 + (673*A^2*G2[39])/81 + 
   (1070*A^2*xi*G2[39])/243 - (19*A^2*xi^2*G2[39])/243 + (31*A^2*G2[40])/9 - 
   (13*A^2*xi*G2[40])/18 + (2*A^2*xi*G2[41])/9 + (23*A^2*G2[42])/18 - 
   (7*A^2*xi*G2[42])/54 + (7*A^2*G2[43])/3 - (A^2*xi*G2[43])/9, 
 f[225] -> (86*A^2)/27 + (1033*A^2*C01)/216 + (145*A^2*C02)/243 + 
   (289*A^2*log2)/162 + (4*A^2*xi)/27 + (271*A^2*C01*xi)/216 - 
   (106*A^2*C02*xi)/243 + (29*A^2*log2*xi)/162 + (13*A^2*G2[2])/3 + 
   (10*A^2*xi*G2[2])/3 - (4*A^2*xi^2*G2[2])/3 + (91*A^2*G2[3])/54 - 
   (7*A^2*xi*G2[3])/54 - (91*A^2*G2[5])/54 + (7*A^2*xi*G2[5])/54 - 
   (920*A^2*G2[6])/243 - (58*A^2*xi*G2[6])/243 - (13*A^2*G2[9])/3 - 
   (10*A^2*xi*G2[9])/3 + (4*A^2*xi^2*G2[9])/3 + (16*A^2*G2[10])/9 - 
   (178*A^2*G2[13])/27 + (35*A^2*G2[17])/81 - (38*A^2*xi*G2[17])/81 + 
   (1501*A^2*G2[19])/162 - (7*A^2*xi*G2[19])/162 + (A^2*G2[20])/27 - 
   (A^2*xi*G2[20])/27 - (44*A^2*G2[22])/9 + (8*A^2*G2[23])/3 - 
   (194*A^2*G2[24])/27 - (14*A^2*xi*G2[24])/27 + (4*A^2*G2[25])/9 - 
   (41*A^2*G2[26])/27 + (7*A^2*xi*G2[26])/27 - (59*A^2*G2[27])/27 + 
   (7*A^2*xi*G2[27])/27 - (17*A^2*G2[28])/27 + (7*A^2*xi*G2[28])/27 + 
   (17*A^2*G2[30])/27 - (7*A^2*xi*G2[30])/27 - (8*A^2*G2[33])/9 + 
   (56*A^2*G2[34])/9 + (553*A^2*G2[36])/486 - (55*A^2*xi*G2[36])/486 - 
   (16*A^2*G2[37])/9 - (44*A^2*G2[38])/9 + (4181*A^2*G2[39])/486 - 
   (71*A^2*xi*G2[39])/486 + (16*A^2*G2[40])/3 - (4*A^2*G2[41])/9, 
 f[226] -> (-101*A^2)/18 - (7741*A^2*C01)/324 + (6709*A^2*C02)/486 - 
   (5*A^2*log2)/324 + (284*A^2*xi)/27 + (3487*A^2*C01*xi)/108 - 
   (2365*A^2*C02*xi)/162 + (37*A^2*log2*xi)/12 - (2*A^2*xi^2)/9 - 
   (251*A^2*C01*xi^2)/81 + (271*A^2*C02*xi^2)/243 - (37*A^2*log2*xi^2)/81 - 
   (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 + (77*A^2*G2[1])/54 - 
   (8*A^2*xi*G2[1])/9 + (97*A^2*G2[2])/6 - (23*A^2*xi*G2[2])/2 + 
   (34*A^2*xi^2*G2[2])/9 + (257*A^2*G2[3])/54 - (17*A^2*xi*G2[3])/6 + 
   (7*A^2*xi^2*G2[3])/27 - (187*A^2*G2[5])/54 + (13*A^2*xi*G2[5])/6 - 
   (7*A^2*xi^2*G2[5])/27 + (937*A^2*G2[6])/486 - (560*A^2*xi*G2[6])/81 + 
   (124*A^2*xi^2*G2[6])/243 - (14*A^2*G2[7])/9 + (8*A^2*xi*G2[7])/9 - 
   (11*A^2*G2[8])/9 + (8*A^2*xi*G2[8])/9 - (247*A^2*G2[9])/18 + 
   (179*A^2*xi*G2[9])/18 - (34*A^2*xi^2*G2[9])/9 + (17*A^2*G2[10])/6 - 
   (A^2*xi*G2[10])/2 - (25*A^2*G2[11])/27 + (A^2*xi*G2[11])/36 + 
   (A^2*xi^2*G2[11])/9 - (275*A^2*G2[12])/216 + (43*A^2*xi*G2[12])/72 + 
   (2*A^2*xi^2*G2[12])/9 - (305*A^2*G2[13])/54 - (29*A^2*xi*G2[13])/54 + 
   (275*A^2*G2[15])/216 - (43*A^2*xi*G2[15])/72 - (2*A^2*xi^2*G2[15])/9 + 
   (49*A^2*G2[16])/54 - (23*A^2*xi*G2[16])/18 + (1769*A^2*G2[17])/216 - 
   (5489*A^2*xi*G2[17])/648 + (77*A^2*xi^2*G2[17])/81 + (20*A^2*G2[18])/27 + 
   (2*A^2*xi*G2[18])/3 + (2*A^2*xi^2*G2[18])/9 + (4223*A^2*G2[19])/324 - 
   (227*A^2*xi*G2[19])/324 + (8*A^2*xi^2*G2[19])/81 - (991*A^2*G2[20])/648 + 
   (761*A^2*xi*G2[20])/648 + (14*A^2*xi^2*G2[20])/27 + (62*A^2*G2[21])/27 - 
   (4*A^2*xi*G2[21])/9 - (4*A^2*xi^2*G2[21])/9 - 5*A^2*G2[22] - 
   (7*A^2*xi*G2[22])/3 + (26*A^2*G2[23])/9 + (4*A^2*xi*G2[23])/3 + 
   (13*A^2*G2[24])/9 - (335*A^2*xi*G2[24])/27 + (28*A^2*xi^2*G2[24])/27 - 
   (37*A^2*G2[25])/54 + (11*A^2*xi*G2[25])/9 - (901*A^2*G2[26])/108 + 
   (685*A^2*xi*G2[26])/108 - (14*A^2*xi^2*G2[26])/27 - (209*A^2*G2[27])/12 + 
   (1441*A^2*xi*G2[27])/108 - (14*A^2*xi^2*G2[27])/27 - (284*A^2*G2[28])/27 + 
   (247*A^2*xi*G2[28])/27 - (14*A^2*xi^2*G2[28])/27 + (284*A^2*G2[30])/27 - 
   (247*A^2*xi*G2[30])/27 + (14*A^2*xi^2*G2[30])/27 - (35*A^2*G2[31])/27 + 
   (2*A^2*xi*G2[31])/3 + (35*A^2*G2[32])/27 - (2*A^2*xi*G2[32])/3 + 
   (37*A^2*G2[33])/27 - (22*A^2*xi*G2[33])/9 + (113*A^2*G2[34])/9 - 
   (37*A^2*xi*G2[34])/9 + (2771*A^2*G2[36])/486 - (245*A^2*xi*G2[36])/162 + 
   (29*A^2*xi^2*G2[36])/243 - (17*A^2*G2[37])/6 + (A^2*xi*G2[37])/2 - 
   8*A^2*G2[38] + (16*A^2*xi*G2[38])/9 + (5437*A^2*G2[39])/486 - 
   (265*A^2*xi*G2[39])/162 + (97*A^2*xi^2*G2[39])/243 + (145*A^2*G2[40])/18 - 
   (23*A^2*xi*G2[40])/18 + (4*A^2*G2[41])/3 - (14*A^2*xi*G2[41])/9 - 
   (37*A^2*G2[42])/27 + (2*A^2*xi*G2[42])/9 - (49*A^2*G2[43])/18 + 
   (A^2*xi*G2[43])/2, f[227] -> (-344*A^2)/27 + (655*A^2*C01)/54 - 
   (1661*A^2*C02)/486 + (673*A^2*log2)/81 + (304*A^2*xi)/27 - 
   (21521*A^2*C01*xi)/1296 + (127*A^2*C02*xi)/27 - (389*A^2*log2*xi)/54 + 
   (8*A^2*xi^2)/9 + (878*A^2*C01*xi^2)/81 - (901*A^2*C02*xi^2)/243 + 
   (145*A^2*log2*xi^2)/81 + (52*A^2*G2[1])/27 - (52*A^2*xi*G2[1])/27 + 
   (685*A^2*G2[2])/18 - (835*A^2*xi*G2[2])/18 + (56*A^2*xi^2*G2[2])/3 + 
   (43*A^2*G2[3])/27 + (106*A^2*xi*G2[3])/27 - (10*A^2*xi^2*G2[3])/9 - 
   (A^2*G2[5])/27 - (148*A^2*xi*G2[5])/27 + (10*A^2*xi^2*G2[5])/9 - 
   (1687*A^2*G2[6])/243 + (8*A^2*xi*G2[6])/27 - (448*A^2*xi^2*G2[6])/243 - 
   2*A^2*G2[7] + 2*A^2*xi*G2[7] - (50*A^2*G2[8])/27 + (50*A^2*xi*G2[8])/27 - 
   (69*A^2*G2[9])/2 + (257*A^2*xi*G2[9])/6 - (56*A^2*xi^2*G2[9])/3 + 
   (11*A^2*G2[10])/3 - (11*A^2*xi*G2[10])/18 - (125*A^2*G2[11])/72 + 
   (67*A^2*xi*G2[11])/36 - (A^2*xi^2*G2[11])/18 - (61*A^2*G2[12])/24 + 
   (53*A^2*xi*G2[12])/24 + (2*A^2*xi^2*G2[12])/9 - (251*A^2*G2[13])/27 - 
   (133*A^2*xi*G2[13])/27 + (61*A^2*G2[15])/24 - (53*A^2*xi*G2[15])/24 - 
   (2*A^2*xi^2*G2[15])/9 + (43*A^2*G2[16])/18 - (43*A^2*xi*G2[16])/18 - 
   (463*A^2*G2[17])/72 + (7907*A^2*xi*G2[17])/648 - 
   (335*A^2*xi^2*G2[17])/81 - (14*A^2*G2[18])/9 + (11*A^2*xi*G2[18])/9 + 
   (2*A^2*xi^2*G2[18])/9 + (3097*A^2*G2[19])/162 + (299*A^2*xi*G2[19])/324 - 
   (14*A^2*xi^2*G2[19])/81 - (4291*A^2*G2[20])/648 + 
   (4405*A^2*xi*G2[20])/648 - (5*A^2*xi^2*G2[20])/27 + (23*A^2*G2[21])/6 - 
   (19*A^2*xi*G2[21])/6 - (4*A^2*xi^2*G2[21])/9 - (101*A^2*G2[22])/9 - 
   3*A^2*xi*G2[22] + (19*A^2*G2[23])/3 + (16*A^2*xi*G2[23])/9 - 
   18*A^2*G2[24] + (227*A^2*xi*G2[24])/27 - (40*A^2*xi^2*G2[24])/9 - 
   (19*A^2*G2[25])/9 + (19*A^2*xi*G2[25])/9 - (109*A^2*G2[26])/18 - 
   (361*A^2*xi*G2[26])/108 + (20*A^2*xi^2*G2[26])/9 - (152*A^2*G2[27])/9 + 
   (983*A^2*xi*G2[27])/108 + (20*A^2*xi^2*G2[27])/9 - (74*A^2*G2[28])/9 + 
   (50*A^2*xi*G2[28])/27 + (20*A^2*xi^2*G2[28])/9 + (74*A^2*G2[30])/9 - 
   (50*A^2*xi*G2[30])/27 - (20*A^2*xi^2*G2[30])/9 - (14*A^2*G2[31])/9 + 
   (14*A^2*xi*G2[31])/9 + (14*A^2*G2[32])/9 - (14*A^2*xi*G2[32])/9 + 
   (38*A^2*G2[33])/9 - (38*A^2*xi*G2[33])/9 + (191*A^2*G2[34])/9 - 
   7*A^2*xi*G2[34] + (3725*A^2*G2[36])/486 - (16*A^2*xi*G2[36])/27 - 
   (191*A^2*xi^2*G2[36])/243 - (11*A^2*G2[37])/3 + (11*A^2*xi*G2[37])/18 - 
   (91*A^2*G2[38])/9 + 2*A^2*xi*G2[38] + (3551*A^2*G2[39])/243 + 
   (233*A^2*xi*G2[39])/27 - (349*A^2*xi^2*G2[39])/243 + (98*A^2*G2[40])/9 - 
   (25*A^2*xi*G2[40])/18 + (26*A^2*G2[41])/9 - (26*A^2*xi*G2[41])/9 - 
   (19*A^2*G2[42])/18 + (19*A^2*xi*G2[42])/18 - (7*A^2*G2[43])/3 + 
   (7*A^2*xi*G2[43])/3, f[228] -> (-566*A^2)/27 - (2411*A^2*C01)/216 + 
   (1367*A^2*C02)/243 + (67*A^2*log2)/81 + (376*A^2*xi)/27 + 
   (680*A^2*C01*xi)/81 - (104*A^2*C02*xi)/27 - (37*A^2*log2*xi)/27 + 
   (4*A^2*xi^2)/9 + (563*A^2*C01*xi^2)/162 - (344*A^2*C02*xi^2)/243 + 
   (20*A^2*log2*xi^2)/81 + (2*A^2*G1eps[4])/27 - (2*A^2*xi*G1eps[4])/27 + 
   (2*A^2*G2[1])/3 - (4*A^2*xi*G2[1])/3 + (62*A^2*G2[2])/9 - 
   (158*A^2*xi*G2[2])/9 + (80*A^2*xi^2*G2[2])/9 - (61*A^2*G2[3])/27 + 
   (19*A^2*xi*G2[3])/27 - (8*A^2*xi^2*G2[3])/27 + (53*A^2*G2[5])/27 - 
   (43*A^2*xi*G2[5])/27 + (8*A^2*xi^2*G2[5])/27 + (884*A^2*G2[6])/243 - 
   (98*A^2*xi*G2[6])/27 - (104*A^2*xi^2*G2[6])/243 - (2*A^2*G2[7])/3 + 
   (4*A^2*xi*G2[7])/3 - (20*A^2*G2[8])/27 + (4*A^2*xi*G2[8])/3 - 
   (62*A^2*G2[9])/9 + (46*A^2*xi*G2[9])/3 - (80*A^2*xi^2*G2[9])/9 + 
   (2*A^2*G2[10])/3 - (2*A^2*xi*G2[10])/3 - (301*A^2*G2[11])/54 + 
   (35*A^2*xi*G2[11])/36 - (521*A^2*G2[12])/108 + (31*A^2*xi*G2[12])/36 + 
   (4*A^2*xi^2*G2[12])/9 + (143*A^2*G2[13])/9 - 3*A^2*xi*G2[13] + 
   (521*A^2*G2[15])/108 - (31*A^2*xi*G2[15])/36 - (4*A^2*xi^2*G2[15])/9 + 
   (37*A^2*G2[16])/27 - (19*A^2*xi*G2[16])/9 - (1109*A^2*G2[17])/324 + 
   (755*A^2*xi*G2[17])/324 - (112*A^2*xi^2*G2[17])/81 + (34*A^2*G2[18])/9 + 
   (20*A^2*xi*G2[18])/27 + (4*A^2*xi^2*G2[18])/9 - (17*A^2*G2[19])/81 + 
   (55*A^2*xi*G2[19])/81 - (16*A^2*xi^2*G2[19])/81 - (365*A^2*G2[20])/36 + 
   (1267*A^2*xi*G2[20])/324 + (16*A^2*xi^2*G2[20])/27 + (256*A^2*G2[21])/27 - 
   (5*A^2*xi*G2[21])/9 - (8*A^2*xi^2*G2[21])/9 + (28*A^2*G2[22])/9 - 
   (28*A^2*xi*G2[22])/9 - (16*A^2*G2[23])/9 + (16*A^2*xi*G2[23])/9 + 
   (196*A^2*G2[24])/27 - (92*A^2*xi*G2[24])/27 - (32*A^2*xi^2*G2[24])/27 - 
   (76*A^2*G2[25])/27 + (20*A^2*xi*G2[25])/9 - (133*A^2*G2[26])/27 + 
   (67*A^2*xi*G2[26])/27 + (16*A^2*xi^2*G2[26])/27 - (317*A^2*G2[27])/27 + 
   (343*A^2*xi*G2[27])/27 + (16*A^2*xi^2*G2[27])/27 - (22*A^2*G2[28])/3 + 
   (178*A^2*xi*G2[28])/27 + (16*A^2*xi^2*G2[28])/27 + (22*A^2*G2[30])/3 - 
   (178*A^2*xi*G2[30])/27 - (16*A^2*xi^2*G2[30])/27 + (8*A^2*G2[31])/27 + 
   (8*A^2*xi*G2[31])/9 - (8*A^2*G2[32])/27 - (8*A^2*xi*G2[32])/9 + 
   (152*A^2*G2[33])/27 - (40*A^2*xi*G2[33])/9 + (20*A^2*G2[34])/3 - 
   (20*A^2*xi*G2[34])/3 - (353*A^2*G2[36])/243 - (17*A^2*xi*G2[36])/27 - 
   (40*A^2*xi^2*G2[36])/243 - (2*A^2*G2[37])/3 + (2*A^2*xi*G2[37])/3 - 
   (20*A^2*G2[38])/9 + (20*A^2*xi*G2[38])/9 + (263*A^2*G2[39])/243 + 
   (79*A^2*xi*G2[39])/27 - (104*A^2*xi^2*G2[39])/243 + (14*A^2*G2[40])/9 - 
   (14*A^2*xi*G2[40])/9 + (8*A^2*G2[41])/3 - (8*A^2*xi*G2[41])/3 - 
   (46*A^2*G2[42])/9 + (14*A^2*xi*G2[42])/27 - (31*A^2*G2[43])/3 + 
   (10*A^2*xi*G2[43])/9, f[229] -> (-95*A^2)/27 + (2951*A^2*C01)/648 - 
   (1591*A^2*C02)/486 - (103*A^2*log2)/81 - (74*A^2*xi)/27 - 
   (371*A^2*C01*xi)/1296 + (91*A^2*C02*xi)/243 + (271*A^2*log2*xi)/162 - 
   (2*A^2*xi^2)/9 - (983*A^2*C01*xi^2)/324 + (247*A^2*C02*xi^2)/243 - 
   (49*A^2*log2*xi^2)/81 - (35*A^2*G2[1])/27 + (11*A^2*xi*G2[1])/27 - 
   (19*A^2*G2[2])/6 + (137*A^2*xi*G2[2])/18 - (10*A^2*xi^2*G2[2])/3 - 
   (59*A^2*G2[3])/18 - (11*A^2*xi*G2[3])/18 + (A^2*xi^2*G2[3])/3 + 
   (89*A^2*G2[5])/54 + (53*A^2*xi*G2[5])/54 - (A^2*xi^2*G2[5])/3 - 
   (65*A^2*G2[6])/243 + (142*A^2*xi*G2[6])/243 + (136*A^2*xi^2*G2[6])/243 + 
   (13*A^2*G2[7])/9 - (4*A^2*xi*G2[7])/9 + (32*A^2*G2[8])/27 - 
   (4*A^2*xi*G2[8])/9 + (A^2*G2[9])/18 - (121*A^2*xi*G2[9])/18 + 
   (10*A^2*xi^2*G2[9])/3 - (4*A^2*G2[10])/3 + (A^2*xi*G2[10])/6 + 
   (31*A^2*G2[11])/54 - (107*A^2*xi*G2[11])/216 + (31*A^2*G2[12])/216 - 
   (161*A^2*xi*G2[12])/216 + (317*A^2*G2[13])/54 + (73*A^2*xi*G2[13])/54 - 
   (31*A^2*G2[15])/216 + (161*A^2*xi*G2[15])/216 + (31*A^2*G2[16])/54 + 
   (31*A^2*xi*G2[16])/54 - (2065*A^2*G2[17])/648 - (937*A^2*xi*G2[17])/648 + 
   (95*A^2*xi^2*G2[17])/81 - (31*A^2*G2[18])/54 - (29*A^2*xi*G2[18])/54 - 
   (196*A^2*G2[19])/27 - (5*A^2*xi*G2[19])/108 + (2*A^2*xi^2*G2[19])/81 + 
   (299*A^2*G2[20])/648 - (1351*A^2*xi*G2[20])/648 + (4*A^2*xi^2*G2[20])/27 - 
   (29*A^2*G2[21])/54 + (67*A^2*xi*G2[21])/54 + (41*A^2*G2[22])/9 + 
   (7*A^2*xi*G2[22])/9 - (23*A^2*G2[23])/9 - (4*A^2*xi*G2[23])/9 + 
   (68*A^2*G2[24])/27 - (11*A^2*xi*G2[24])/27 + (4*A^2*xi^2*G2[24])/3 - 
   (4*A^2*G2[25])/27 - (13*A^2*xi*G2[25])/27 + (11*A^2*G2[26])/3 + 
   (5*A^2*xi*G2[26])/108 - (2*A^2*xi^2*G2[26])/3 + (499*A^2*G2[27])/54 - 
   (323*A^2*xi*G2[27])/108 - (2*A^2*xi^2*G2[27])/3 + (151*A^2*G2[28])/27 - 
   (11*A^2*xi*G2[28])/9 - (2*A^2*xi^2*G2[28])/3 - (151*A^2*G2[30])/27 + 
   (11*A^2*xi*G2[30])/9 + (2*A^2*xi^2*G2[30])/3 + (44*A^2*G2[31])/27 - 
   (10*A^2*xi*G2[31])/27 - (44*A^2*G2[32])/27 + (10*A^2*xi*G2[32])/27 + 
   (8*A^2*G2[33])/27 + (26*A^2*xi*G2[33])/27 - 7*A^2*G2[34] + 
   (5*A^2*xi*G2[34])/3 - (2777*A^2*G2[36])/486 + (11*A^2*xi*G2[36])/243 + 
   (71*A^2*xi^2*G2[36])/243 + (4*A^2*G2[37])/3 - (A^2*xi*G2[37])/6 + 
   (31*A^2*G2[38])/9 - (4*A^2*xi*G2[38])/9 - (1316*A^2*G2[39])/243 - 
   (317*A^2*xi*G2[39])/243 + (91*A^2*xi^2*G2[39])/243 - (35*A^2*G2[40])/9 + 
   (5*A^2*xi*G2[40])/18 - (2*A^2*G2[41])/3 + (2*A^2*xi*G2[41])/3 + 
   (7*A^2*G2[42])/27 - (7*A^2*xi*G2[42])/27 + (5*A^2*G2[43])/9 - 
   (5*A^2*xi*G2[43])/9, f[230] -> (-29*A^2)/27 + (6013*A^2*C01)/324 - 
   (52*A^2*C02)/9 + (74*A^2*log2)/9 + (46*A^2*xi)/9 - (1165*A^2*C01*xi)/162 + 
   (566*A^2*C02*xi)/243 - (374*A^2*log2*xi)/81 + (4*A^2*xi^2)/9 + 
   (983*A^2*C01*xi^2)/162 - (494*A^2*C02*xi^2)/243 + (98*A^2*log2*xi^2)/81 + 
   (37*A^2*G2[1])/27 - (22*A^2*xi*G2[1])/27 + (176*A^2*G2[2])/9 - 
   (46*A^2*xi*G2[2])/3 + (46*A^2*xi^2*G2[2])/9 + (89*A^2*G2[3])/27 + 
   (56*A^2*xi*G2[3])/27 - (2*A^2*xi^2*G2[3])/3 - (43*A^2*G2[5])/27 - 
   (76*A^2*xi*G2[5])/27 + (2*A^2*xi^2*G2[5])/3 - (221*A^2*G2[6])/27 + 
   (110*A^2*xi*G2[6])/243 - (272*A^2*xi^2*G2[6])/243 - (14*A^2*G2[7])/9 + 
   (8*A^2*xi*G2[7])/9 - (34*A^2*G2[8])/27 + (8*A^2*xi*G2[8])/9 - 
   (148*A^2*G2[9])/9 + (122*A^2*xi*G2[9])/9 - (46*A^2*xi^2*G2[9])/9 + 
   (29*A^2*G2[10])/9 - (A^2*xi*G2[10])/3 - (5*A^2*G2[11])/9 + 
   (23*A^2*xi*G2[11])/27 - (13*A^2*G2[12])/36 + (173*A^2*xi*G2[12])/108 - 
   (361*A^2*G2[13])/27 - (73*A^2*xi*G2[13])/27 + (13*A^2*G2[15])/36 - 
   (173*A^2*xi*G2[15])/108 - (7*A^2*G2[16])/9 - (31*A^2*xi*G2[16])/27 - 
   (799*A^2*G2[17])/324 + (599*A^2*xi*G2[17])/108 - 
   (190*A^2*xi^2*G2[17])/81 + (22*A^2*G2[18])/27 + (32*A^2*xi*G2[18])/27 + 
   (1480*A^2*G2[19])/81 + (35*A^2*xi*G2[19])/81 - (4*A^2*xi^2*G2[19])/81 - 
   (35*A^2*G2[20])/324 + (1345*A^2*xi*G2[20])/324 - (8*A^2*xi^2*G2[20])/27 + 
   (11*A^2*G2[21])/9 - (73*A^2*xi*G2[21])/27 - (106*A^2*G2[22])/9 - 
   (14*A^2*xi*G2[22])/9 + (20*A^2*G2[23])/3 + (8*A^2*xi*G2[23])/9 - 
   (538*A^2*G2[24])/27 + (38*A^2*xi*G2[24])/9 - (8*A^2*xi^2*G2[24])/3 - 
   (13*A^2*G2[25])/27 + (26*A^2*xi*G2[25])/27 - (61*A^2*G2[26])/18 - 
   (97*A^2*xi*G2[26])/54 + (4*A^2*xi^2*G2[26])/3 - (527*A^2*G2[27])/54 + 
   (77*A^2*xi*G2[27])/18 + (4*A^2*xi^2*G2[27])/3 - (116*A^2*G2[28])/27 + 
   (20*A^2*xi*G2[28])/27 + (4*A^2*xi^2*G2[28])/3 + (116*A^2*G2[30])/27 - 
   (20*A^2*xi*G2[30])/27 - (4*A^2*xi^2*G2[30])/3 - (46*A^2*G2[31])/27 + 
   (20*A^2*xi*G2[31])/27 + (46*A^2*G2[32])/27 - (20*A^2*xi*G2[32])/27 + 
   (26*A^2*G2[33])/27 - (52*A^2*xi*G2[33])/27 + (50*A^2*G2[34])/3 - 
   (10*A^2*xi*G2[34])/3 + (385*A^2*G2[36])/54 + (311*A^2*xi*G2[36])/486 - 
   (142*A^2*xi^2*G2[36])/243 - (29*A^2*G2[37])/9 + (A^2*xi*G2[37])/3 - 
   (76*A^2*G2[38])/9 + (8*A^2*xi*G2[38])/9 + (763*A^2*G2[39])/54 + 
   (1741*A^2*xi*G2[39])/486 - (182*A^2*xi^2*G2[39])/243 + (29*A^2*G2[40])/3 - 
   (5*A^2*xi*G2[40])/9 + (4*A^2*G2[41])/3 - (4*A^2*xi*G2[41])/3 - 
   (14*A^2*G2[42])/27 + (14*A^2*xi*G2[42])/27 - (10*A^2*G2[43])/9 + 
   (10*A^2*xi*G2[43])/9, f[231] -> 0, 
 f[232] -> (-52*A^2)/27 - (1295*A^2*C01)/432 + (517*A^2*C02)/486 - 
   (973*A^2*log2)/162 - (268*A^2*xi)/27 - (901*A^2*C01*xi)/648 + 
   (76*A^2*C02*xi)/81 + (161*A^2*log2*xi)/54 - (4*A^2*xi^2)/9 - 
   (773*A^2*C01*xi^2)/162 + (419*A^2*C02*xi^2)/243 - (59*A^2*log2*xi^2)/81 - 
   (68*A^2*G2[1])/27 + (29*A^2*xi*G2[1])/27 - (643*A^2*G2[2])/18 + 
   (503*A^2*xi*G2[2])/18 - (26*A^2*xi^2*G2[2])/3 + (22*A^2*G2[3])/27 - 
   (38*A^2*xi*G2[3])/27 + (13*A^2*xi^2*G2[3])/27 - (104*A^2*G2[5])/27 + 
   (20*A^2*xi*G2[5])/9 - (13*A^2*xi^2*G2[5])/27 - (292*A^2*G2[6])/243 + 
   (133*A^2*xi*G2[6])/81 + (188*A^2*xi^2*G2[6])/243 + (25*A^2*G2[7])/9 - 
   (10*A^2*xi*G2[7])/9 + (20*A^2*G2[8])/9 - (10*A^2*xi*G2[8])/9 + 
   (181*A^2*G2[9])/6 - (467*A^2*xi*G2[9])/18 + (26*A^2*xi^2*G2[9])/3 - 
   (A^2*G2[10])/2 + (A^2*xi*G2[10])/2 - (293*A^2*G2[11])/108 - 
   (185*A^2*xi*G2[11])/216 - (191*A^2*G2[12])/108 - (127*A^2*xi*G2[12])/108 - 
   (2*A^2*xi^2*G2[12])/9 + (55*A^2*G2[13])/9 + (77*A^2*xi*G2[13])/27 + 
   (191*A^2*G2[15])/108 + (127*A^2*xi*G2[15])/108 + (2*A^2*xi^2*G2[15])/9 - 
   (44*A^2*G2[16])/27 + (44*A^2*xi*G2[16])/27 + (145*A^2*G2[17])/54 - 
   (1157*A^2*xi*G2[17])/324 + (151*A^2*xi^2*G2[17])/81 + 
   (205*A^2*G2[18])/54 - (49*A^2*xi*G2[18])/54 - (2*A^2*xi^2*G2[18])/9 + 
   (191*A^2*G2[19])/324 - (139*A^2*xi*G2[19])/324 + (10*A^2*xi^2*G2[19])/81 - 
   (785*A^2*G2[20])/324 - (593*A^2*xi*G2[20])/162 - (4*A^2*xi^2*G2[20])/27 + 
   (118*A^2*G2[21])/27 + (41*A^2*xi*G2[21])/27 + (4*A^2*xi^2*G2[21])/9 - 
   (7*A^2*G2[22])/3 + (7*A^2*xi*G2[22])/3 + (4*A^2*G2[23])/3 - 
   (4*A^2*xi*G2[23])/3 + (205*A^2*G2[24])/27 - (13*A^2*xi*G2[24])/27 + 
   (52*A^2*xi^2*G2[24])/27 + (13*A^2*G2[25])/27 - (43*A^2*xi*G2[25])/27 - 
   (47*A^2*G2[26])/12 - (11*A^2*xi*G2[26])/36 - (26*A^2*xi^2*G2[26])/27 + 
   (1081*A^2*G2[27])/108 - (913*A^2*xi*G2[27])/108 - 
   (26*A^2*xi^2*G2[27])/27 + (62*A^2*G2[28])/27 - (98*A^2*xi*G2[28])/27 - 
   (26*A^2*xi^2*G2[28])/27 - (62*A^2*G2[30])/27 + (98*A^2*xi*G2[30])/27 + 
   (26*A^2*xi^2*G2[30])/27 + (82*A^2*G2[31])/27 - (22*A^2*xi*G2[31])/27 - 
   (82*A^2*G2[32])/27 + (22*A^2*xi*G2[32])/27 - (26*A^2*G2[33])/27 + 
   (86*A^2*xi*G2[33])/27 - 5*A^2*G2[34] + 5*A^2*xi*G2[34] - 
   (986*A^2*G2[36])/243 + (8*A^2*xi*G2[36])/81 + (91*A^2*xi^2*G2[36])/243 + 
   (A^2*G2[37])/2 - (A^2*xi*G2[37])/2 + (14*A^2*G2[38])/9 - 
   (14*A^2*xi*G2[38])/9 + (2651*A^2*G2[39])/243 - (275*A^2*xi*G2[39])/81 + 
   (143*A^2*xi^2*G2[39])/243 - (19*A^2*G2[40])/18 + (19*A^2*xi*G2[40])/18 - 
   2*A^2*G2[41] + 2*A^2*xi*G2[41] - (70*A^2*G2[42])/27 - 
   (14*A^2*xi*G2[42])/27 - (47*A^2*G2[43])/9 - (10*A^2*xi*G2[43])/9, 
 f[233] -> (-574*A^2)/27 - (2737*A^2*C01)/648 + (361*A^2*C02)/243 + 
   (140*A^2*log2)/81 + (43*A^2*xi)/3 + (5521*A^2*C01*xi)/1296 - 
   (949*A^2*C02*xi)/486 - (353*A^2*log2*xi)/162 + (4*A^2*xi^2)/9 + 
   (563*A^2*C01*xi^2)/162 - (344*A^2*C02*xi^2)/243 + (20*A^2*log2*xi^2)/81 + 
   (4*A^2*G2[1])/9 - (4*A^2*xi*G2[1])/3 + (226*A^2*G2[2])/9 - 
   (88*A^2*xi*G2[2])/3 + (88*A^2*xi^2*G2[2])/9 - (9*A^2*G2[3])/2 + 
   (67*A^2*xi*G2[3])/54 - (8*A^2*xi^2*G2[3])/27 + (223*A^2*G2[5])/54 - 
   (115*A^2*xi*G2[5])/54 + (8*A^2*xi^2*G2[5])/27 + (997*A^2*G2[6])/243 - 
   (680*A^2*xi*G2[6])/243 - (104*A^2*xi^2*G2[6])/243 - (A^2*G2[7])/3 + 
   (4*A^2*xi*G2[7])/3 - (16*A^2*G2[8])/27 + (4*A^2*xi*G2[8])/3 - 
   (226*A^2*G2[9])/9 + (244*A^2*xi*G2[9])/9 - (88*A^2*xi^2*G2[9])/9 - 
   (A^2*G2[10])/2 - (2*A^2*xi*G2[10])/3 - (64*A^2*G2[11])/27 + 
   (67*A^2*xi*G2[11])/72 - (241*A^2*G2[12])/108 + (29*A^2*xi*G2[12])/36 + 
   (4*A^2*xi^2*G2[12])/9 + (358*A^2*G2[13])/27 - 3*A^2*xi*G2[13] + 
   (241*A^2*G2[15])/108 - (29*A^2*xi*G2[15])/36 - (4*A^2*xi^2*G2[15])/9 + 
   (47*A^2*G2[16])/27 - (19*A^2*xi*G2[16])/9 - (841*A^2*G2[17])/162 + 
   (283*A^2*xi*G2[17])/81 - (112*A^2*xi^2*G2[17])/81 + (43*A^2*G2[18])/54 + 
   (37*A^2*xi*G2[18])/54 + (4*A^2*xi^2*G2[18])/9 - (841*A^2*G2[19])/108 + 
   (19*A^2*xi*G2[19])/27 - (16*A^2*xi^2*G2[19])/81 - (1649*A^2*G2[20])/324 + 
   (551*A^2*xi*G2[20])/162 + (16*A^2*xi^2*G2[20])/27 + (205*A^2*G2[21])/54 - 
   (4*A^2*xi*G2[21])/9 - (8*A^2*xi^2*G2[21])/9 + (76*A^2*G2[22])/9 - 
   (28*A^2*xi*G2[22])/9 - (43*A^2*G2[23])/9 + (16*A^2*xi*G2[23])/9 + 
   (53*A^2*G2[24])/9 - (34*A^2*xi*G2[24])/27 - (32*A^2*xi^2*G2[24])/27 - 
   (77*A^2*G2[25])/27 + (20*A^2*xi*G2[25])/9 + (113*A^2*G2[26])/108 + 
   (38*A^2*xi*G2[26])/27 + (16*A^2*xi^2*G2[26])/27 - (239*A^2*G2[27])/36 + 
   (314*A^2*xi*G2[27])/27 + (16*A^2*xi^2*G2[27])/27 - (65*A^2*G2[28])/27 + 
   (149*A^2*xi*G2[28])/27 + (16*A^2*xi^2*G2[28])/27 + (65*A^2*G2[30])/27 - 
   (149*A^2*xi*G2[30])/27 - (16*A^2*xi^2*G2[30])/27 + (10*A^2*G2[31])/27 + 
   (8*A^2*xi*G2[31])/9 - (10*A^2*G2[32])/27 - (8*A^2*xi*G2[32])/9 + 
   (154*A^2*G2[33])/27 - (40*A^2*xi*G2[33])/9 + (4*A^2*G2[34])/3 - 
   (20*A^2*xi*G2[34])/3 - (1132*A^2*G2[36])/243 - (269*A^2*xi*G2[36])/486 - 
   (40*A^2*xi^2*G2[36])/243 + (A^2*G2[37])/2 + (2*A^2*xi*G2[37])/3 + 
   (7*A^2*G2[38])/9 + (20*A^2*xi*G2[38])/9 - (4783*A^2*G2[39])/486 + 
   (1907*A^2*xi*G2[39])/486 - (104*A^2*xi^2*G2[39])/243 - 
   (37*A^2*G2[40])/18 - (14*A^2*xi*G2[40])/9 + (8*A^2*G2[41])/3 - 
   (8*A^2*xi*G2[41])/3 - (55*A^2*G2[42])/27 + (14*A^2*xi*G2[42])/27 - 
   (79*A^2*G2[43])/18 + (10*A^2*xi*G2[43])/9, 
 f[234] -> (-70*A^2)/27 + (1565*A^2*C01)/432 - (139*A^2*C02)/162 + 
   (113*A^2*log2)/54 + (64*A^2*xi)/27 - (3961*A^2*C01*xi)/648 + 
   (446*A^2*C02*xi)/243 - (415*A^2*log2*xi)/162 + (2*A^2*xi^2)/9 + 
   (983*A^2*C01*xi^2)/324 - (247*A^2*C02*xi^2)/243 + (49*A^2*log2*xi^2)/81 + 
   (11*A^2*G2[1])/27 - (11*A^2*xi*G2[1])/27 + (7*A^2*G2[2])/2 - 
   (A^2*xi*G2[2])/6 - (2*A^2*xi^2*G2[2])/9 - A^2*G2[3] + 
   (35*A^2*xi*G2[3])/27 - (A^2*xi^2*G2[3])/3 + (37*A^2*G2[5])/27 - 
   (5*A^2*xi*G2[5])/3 + (A^2*xi^2*G2[5])/3 - (8*A^2*G2[6])/81 + 
   (152*A^2*xi*G2[6])/243 - (136*A^2*xi^2*G2[6])/243 - (4*A^2*G2[7])/9 + 
   (4*A^2*xi*G2[7])/9 - (4*A^2*G2[8])/9 + (4*A^2*xi*G2[8])/9 - 
   (47*A^2*G2[9])/18 - (13*A^2*xi*G2[9])/18 + (2*A^2*xi^2*G2[9])/9 + 
   (A^2*G2[10])/6 - (A^2*xi*G2[10])/6 - (29*A^2*G2[11])/54 + 
   (101*A^2*xi*G2[11])/216 - (161*A^2*G2[12])/216 + (161*A^2*xi*G2[12])/216 + 
   (73*A^2*G2[13])/54 - (73*A^2*xi*G2[13])/54 + (161*A^2*G2[15])/216 - 
   (161*A^2*xi*G2[15])/216 + (31*A^2*G2[16])/54 - (31*A^2*xi*G2[16])/54 - 
   (1847*A^2*G2[17])/648 + (2461*A^2*xi*G2[17])/648 - 
   (95*A^2*xi^2*G2[17])/81 - (29*A^2*G2[18])/54 + (29*A^2*xi*G2[18])/54 - 
   (41*A^2*G2[19])/324 + (23*A^2*xi*G2[19])/108 - (2*A^2*xi^2*G2[19])/81 - 
   (1453*A^2*G2[20])/648 + (1435*A^2*xi*G2[20])/648 - 
   (4*A^2*xi^2*G2[20])/27 + (67*A^2*G2[21])/54 - (67*A^2*xi*G2[21])/54 + 
   (7*A^2*G2[22])/9 - (7*A^2*xi*G2[22])/9 - (4*A^2*G2[23])/9 + 
   (4*A^2*xi*G2[23])/9 - (53*A^2*G2[24])/27 + (85*A^2*xi*G2[24])/27 - 
   (4*A^2*xi^2*G2[24])/3 - (13*A^2*G2[25])/27 + (13*A^2*xi*G2[25])/27 + 
   (89*A^2*G2[26])/108 - (17*A^2*xi*G2[26])/12 + (2*A^2*xi^2*G2[26])/3 - 
   (239*A^2*G2[27])/108 + (175*A^2*xi*G2[27])/108 + (2*A^2*xi^2*G2[27])/3 - 
   (4*A^2*G2[28])/9 - (4*A^2*xi*G2[28])/27 + (2*A^2*xi^2*G2[28])/3 + 
   (4*A^2*G2[30])/9 + (4*A^2*xi*G2[30])/27 - (2*A^2*xi^2*G2[30])/3 - 
   (10*A^2*G2[31])/27 + (10*A^2*xi*G2[31])/27 + (10*A^2*G2[32])/27 - 
   (10*A^2*xi*G2[32])/27 + (26*A^2*G2[33])/27 - (26*A^2*xi*G2[33])/27 + 
   (5*A^2*G2[34])/3 - (5*A^2*xi*G2[34])/3 - (19*A^2*G2[36])/81 + 
   (127*A^2*xi*G2[36])/243 - (71*A^2*xi^2*G2[36])/243 - (A^2*G2[37])/6 + 
   (A^2*xi*G2[37])/6 - (4*A^2*G2[38])/9 + (4*A^2*xi*G2[38])/9 - 
   (146*A^2*G2[39])/81 + (512*A^2*xi*G2[39])/243 - (91*A^2*xi^2*G2[39])/243 + 
   (5*A^2*G2[40])/18 - (5*A^2*xi*G2[40])/18 + (2*A^2*G2[41])/3 - 
   (2*A^2*xi*G2[41])/3 - (7*A^2*G2[42])/27 + (7*A^2*xi*G2[42])/27 - 
   (5*A^2*G2[43])/9 + (5*A^2*xi*G2[43])/9, 
 f[235] -> (71*A^2)/9 + (707*A^2*C01)/324 - (38*A^2*C02)/9 - 
   (89*A^2*log2)/18 - (430*A^2*xi)/27 + (1045*A^2*C01*xi)/648 + 
   (146*A^2*C02*xi)/243 + (478*A^2*log2*xi)/81 - (7*A^2*xi^2)/9 - 
   (5621*A^2*C01*xi^2)/648 + (752*A^2*C02*xi^2)/243 - 
   (113*A^2*log2*xi^2)/81 - (163*A^2*G2[1])/54 + (49*A^2*xi*G2[1])/27 - 
   (143*A^2*G2[2])/9 + (79*A^2*xi*G2[2])/3 - (116*A^2*xi^2*G2[2])/9 + 
   (29*A^2*G2[3])/54 - (149*A^2*xi*G2[3])/54 + (8*A^2*xi^2*G2[3])/9 - 
   (193*A^2*G2[5])/54 + (25*A^2*xi*G2[5])/6 - (8*A^2*xi^2*G2[5])/9 - 
   (44*A^2*G2[6])/9 + (1045*A^2*xi*G2[6])/486 + (350*A^2*xi^2*G2[6])/243 + 
   (59*A^2*G2[7])/18 - (17*A^2*xi*G2[7])/9 + (26*A^2*G2[8])/9 - 
   (17*A^2*xi*G2[8])/9 + (86*A^2*G2[9])/9 - (206*A^2*xi*G2[9])/9 + 
   (116*A^2*xi^2*G2[9])/9 - (5*A^2*G2[10])/6 + (5*A^2*xi*G2[10])/6 + 
   (47*A^2*G2[11])/27 - (179*A^2*xi*G2[11])/108 + (923*A^2*G2[12])/432 - 
   (971*A^2*xi*G2[12])/432 - (A^2*xi^2*G2[12])/3 - (101*A^2*G2[13])/36 + 
   (535*A^2*xi*G2[13])/108 - (923*A^2*G2[15])/432 + (971*A^2*xi*G2[15])/432 + 
   (A^2*xi^2*G2[15])/3 - (211*A^2*G2[16])/108 + (295*A^2*xi*G2[16])/108 + 
   (5947*A^2*G2[17])/1296 - (9763*A^2*xi*G2[17])/1296 + 
   (274*A^2*xi^2*G2[17])/81 + (35*A^2*G2[18])/27 - (47*A^2*xi*G2[18])/27 - 
   (A^2*xi^2*G2[18])/3 + (311*A^2*G2[19])/324 - (77*A^2*xi*G2[19])/108 + 
   (16*A^2*xi^2*G2[19])/81 + (7991*A^2*G2[20])/1296 - 
   (9247*A^2*xi*G2[20])/1296 - (4*A^2*xi^2*G2[20])/27 - 
   (349*A^2*G2[21])/108 + (337*A^2*xi*G2[21])/108 + (2*A^2*xi^2*G2[21])/3 - 
   (35*A^2*G2[22])/9 + (35*A^2*xi*G2[22])/9 + (20*A^2*G2[23])/9 - 
   (20*A^2*xi*G2[23])/9 + (10*A^2*G2[24])/27 - (62*A^2*xi*G2[24])/27 + 
   (32*A^2*xi^2*G2[24])/9 + (49*A^2*G2[25])/27 - (71*A^2*xi*G2[25])/27 + 
   (A^2*G2[26])/12 + (A^2*xi*G2[26])/4 - (16*A^2*xi^2*G2[26])/9 + 
   (1981*A^2*G2[27])/108 - (1457*A^2*xi*G2[27])/108 - 
   (16*A^2*xi^2*G2[27])/9 + (215*A^2*G2[28])/27 - (145*A^2*xi*G2[28])/27 - 
   (16*A^2*xi^2*G2[28])/9 - (215*A^2*G2[30])/27 + (145*A^2*xi*G2[30])/27 + 
   (16*A^2*xi^2*G2[30])/9 + (82*A^2*G2[31])/27 - (38*A^2*xi*G2[31])/27 - 
   (82*A^2*G2[32])/27 + (38*A^2*xi*G2[32])/27 - (98*A^2*G2[33])/27 + 
   (142*A^2*xi*G2[33])/27 - (25*A^2*G2[34])/3 + (25*A^2*xi*G2[34])/3 - 
   (73*A^2*G2[36])/18 - (A^2*xi*G2[36])/486 + (172*A^2*xi^2*G2[36])/243 + 
   (5*A^2*G2[37])/6 - (5*A^2*xi*G2[37])/6 + (23*A^2*G2[38])/9 - 
   (23*A^2*xi*G2[38])/9 + (505*A^2*G2[39])/54 - (3041*A^2*xi*G2[39])/486 + 
   (260*A^2*xi^2*G2[39])/243 - (31*A^2*G2[40])/18 + (31*A^2*xi*G2[40])/18 - 
   (10*A^2*G2[41])/3 + (10*A^2*xi*G2[41])/3 + (49*A^2*G2[42])/54 - 
   (49*A^2*xi*G2[42])/54 + (35*A^2*G2[43])/18 - (35*A^2*xi*G2[43])/18, 
 f[236] -> (-35*A^2)/9 - (5137*A^2*C01)/1296 + (335*A^2*C02)/81 + 
   (3*A^2*log2)/2 + (275*A^2*xi)/27 + (49*A^2*C01*xi)/18 - 
   (49*A^2*C02*xi)/18 - (65*A^2*log2*xi)/54 + (4*A^2*xi^2)/9 + 
   (413*A^2*C01*xi^2)/162 - (284*A^2*C02*xi^2)/243 + (14*A^2*log2*xi^2)/81 + 
   (64*A^2*G2[1])/27 - (40*A^2*xi*G2[1])/27 + (100*A^2*G2[2])/9 - 
   (26*A^2*xi*G2[2])/9 - (4*A^2*xi^2*G2[2])/3 + (4*A^2*G2[3])/3 - 
   (A^2*xi*G2[3])/3 - (4*A^2*xi^2*G2[3])/27 + (26*A^2*G2[5])/27 - 
   (19*A^2*xi*G2[5])/27 + (4*A^2*xi^2*G2[5])/27 + (401*A^2*G2[6])/81 - 
   (103*A^2*xi*G2[6])/27 - (80*A^2*xi^2*G2[6])/243 - (7*A^2*G2[7])/3 + 
   (4*A^2*xi*G2[7])/3 - (22*A^2*G2[8])/9 + (46*A^2*xi*G2[8])/27 - 
   (50*A^2*G2[9])/9 - (4*A^2*xi*G2[9])/9 + (4*A^2*xi^2*G2[9])/3 + 
   (8*A^2*G2[10])/9 - (8*A^2*xi*G2[10])/9 - (19*A^2*G2[11])/18 + 
   (275*A^2*xi*G2[11])/216 - (5*A^2*G2[12])/72 + (95*A^2*xi*G2[12])/216 + 
   (4*A^2*xi^2*G2[12])/9 - (29*A^2*G2[13])/54 - (17*A^2*xi*G2[13])/18 + 
   (5*A^2*G2[15])/72 - (95*A^2*xi*G2[15])/216 - (4*A^2*xi^2*G2[15])/9 + 
   (19*A^2*G2[16])/18 - (121*A^2*xi*G2[16])/54 - (197*A^2*G2[17])/216 + 
   (2065*A^2*xi*G2[17])/648 - (76*A^2*xi^2*G2[17])/81 + (10*A^2*G2[18])/27 + 
   (11*A^2*xi*G2[18])/27 + (4*A^2*xi^2*G2[18])/9 - (43*A^2*G2[19])/54 + 
   (107*A^2*xi*G2[19])/162 - (16*A^2*xi^2*G2[19])/81 - (11*A^2*G2[20])/8 + 
   (2237*A^2*xi*G2[20])/648 + (16*A^2*xi^2*G2[20])/27 - (5*A^2*G2[21])/18 + 
   (11*A^2*xi*G2[21])/54 - (8*A^2*xi^2*G2[21])/9 + (26*A^2*G2[22])/9 - 
   (26*A^2*xi*G2[22])/9 - (14*A^2*G2[23])/9 + (14*A^2*xi*G2[23])/9 + 
   (74*A^2*G2[24])/27 - (34*A^2*xi*G2[24])/9 - (16*A^2*xi^2*G2[24])/27 - 
   (29*A^2*G2[25])/27 + (46*A^2*xi*G2[25])/27 - (23*A^2*G2[26])/27 + 
   (50*A^2*xi*G2[26])/27 + (8*A^2*xi^2*G2[26])/27 - (418*A^2*G2[27])/27 + 
   13*A^2*xi*G2[27] + (8*A^2*xi^2*G2[27])/27 - (64*A^2*G2[28])/9 + 
   (172*A^2*xi*G2[28])/27 + (8*A^2*xi^2*G2[28])/27 + (64*A^2*G2[30])/9 - 
   (172*A^2*xi*G2[30])/27 - (8*A^2*xi^2*G2[30])/27 - (62*A^2*G2[31])/27 + 
   (28*A^2*xi*G2[31])/27 + (62*A^2*G2[32])/27 - (28*A^2*xi*G2[32])/27 + 
   (58*A^2*G2[33])/27 - (92*A^2*xi*G2[33])/27 + 6*A^2*G2[34] - 
   6*A^2*xi*G2[34] + (569*A^2*G2[36])/162 - (41*A^2*xi*G2[36])/54 - 
   (64*A^2*xi^2*G2[36])/243 - (8*A^2*G2[37])/9 + (8*A^2*xi*G2[37])/9 - 
   (20*A^2*G2[38])/9 + (20*A^2*xi*G2[38])/9 - (995*A^2*G2[39])/162 + 
   (155*A^2*xi*G2[39])/54 - (8*A^2*xi^2*G2[39])/243 + (16*A^2*G2[40])/9 - 
   (16*A^2*xi*G2[40])/9 + (20*A^2*G2[41])/9 - (20*A^2*xi*G2[41])/9 - 
   (14*A^2*G2[42])/27 + (14*A^2*xi*G2[42])/27 - (10*A^2*G2[43])/9 + 
   (10*A^2*xi*G2[43])/9, f[237] -> (308*A^2)/27 + (3061*A^2*C01)/648 - 
   (437*A^2*C02)/486 + (67*A^2*log2)/81 - (43*A^2*xi)/9 - 
   (6193*A^2*C01*xi)/648 + (527*A^2*C02*xi)/162 - (5*A^2*log2*xi)/3 + 
   (35*A^2*C01*xi^2)/27 - (25*A^2*C02*xi^2)/81 + (13*A^2*log2*xi^2)/27 + 
   (17*A^2*G2[1])/27 + (7*A^2*xi*G2[1])/27 - (61*A^2*G2[2])/6 + 
   (275*A^2*xi*G2[2])/18 - (14*A^2*xi^2*G2[2])/3 + (11*A^2*G2[3])/9 + 
   (8*A^2*xi*G2[3])/9 - (5*A^2*xi^2*G2[3])/27 - (A^2*G2[5])/27 - 
   (22*A^2*xi*G2[5])/27 + (5*A^2*xi^2*G2[5])/27 - (103*A^2*G2[6])/243 + 
   (193*A^2*xi*G2[6])/81 - (28*A^2*xi^2*G2[6])/81 - (7*A^2*G2[7])/9 - 
   (2*A^2*xi*G2[7])/9 - (14*A^2*G2[8])/27 - (2*A^2*xi*G2[8])/9 + 
   (73*A^2*G2[9])/6 - (271*A^2*xi*G2[9])/18 + (14*A^2*xi^2*G2[9])/3 - 
   (A^2*G2[10])/6 + (A^2*xi*G2[10])/6 + (85*A^2*G2[11])/36 - 
   (5*A^2*xi*G2[11])/108 + (13*A^2*G2[12])/6 + (7*A^2*xi*G2[12])/27 - 
   (2*A^2*xi^2*G2[12])/9 - (196*A^2*G2[13])/27 + (4*A^2*xi*G2[13])/27 - 
   (13*A^2*G2[15])/6 - (7*A^2*xi*G2[15])/27 + (2*A^2*xi^2*G2[15])/9 - 
   (A^2*G2[16])/9 + (13*A^2*xi*G2[16])/27 + (5*A^2*G2[17])/12 + 
   (269*A^2*xi*G2[17])/108 - (13*A^2*xi^2*G2[17])/27 - (52*A^2*G2[18])/27 + 
   (A^2*xi*G2[18])/9 - (2*A^2*xi^2*G2[18])/9 - (73*A^2*G2[19])/324 - 
   (13*A^2*xi*G2[19])/108 + (2*A^2*xi^2*G2[19])/27 + (328*A^2*G2[20])/81 + 
   (7*A^2*xi*G2[20])/54 - (4*A^2*xi^2*G2[20])/9 - (9*A^2*G2[21])/2 - 
   (23*A^2*xi*G2[21])/27 + (4*A^2*xi^2*G2[21])/9 - (7*A^2*G2[22])/9 + 
   (7*A^2*xi*G2[22])/9 + (4*A^2*G2[23])/9 - (4*A^2*xi*G2[23])/9 - 
   (97*A^2*G2[24])/27 + (125*A^2*xi*G2[24])/27 - (20*A^2*xi^2*G2[24])/27 + 
   (34*A^2*G2[25])/27 - (17*A^2*xi*G2[25])/27 + (271*A^2*G2[26])/108 - 
   (275*A^2*xi*G2[26])/108 + (10*A^2*xi^2*G2[26])/27 + (119*A^2*G2[27])/108 - 
   (499*A^2*xi*G2[27])/108 + (10*A^2*xi^2*G2[27])/27 + (14*A^2*G2[28])/9 - 
   (10*A^2*xi*G2[28])/3 + (10*A^2*xi^2*G2[28])/27 - (14*A^2*G2[30])/9 + 
   (10*A^2*xi*G2[30])/3 - (10*A^2*xi^2*G2[30])/27 - (32*A^2*G2[31])/27 - 
   (2*A^2*xi*G2[31])/27 + (32*A^2*G2[32])/27 + (2*A^2*xi*G2[32])/27 - 
   (68*A^2*G2[33])/27 + (34*A^2*xi*G2[33])/27 - (5*A^2*G2[34])/3 + 
   (5*A^2*xi*G2[34])/3 + (1025*A^2*G2[36])/486 + (139*A^2*xi*G2[36])/162 - 
   (17*A^2*xi^2*G2[36])/81 + (A^2*G2[37])/6 - (A^2*xi*G2[37])/6 + 
   (2*A^2*G2[38])/3 - (2*A^2*xi*G2[38])/3 - (1439*A^2*G2[39])/486 + 
   (83*A^2*xi*G2[39])/162 - (13*A^2*xi^2*G2[39])/81 - (A^2*G2[40])/2 + 
   (A^2*xi*G2[40])/2 - (2*A^2*G2[41])/3 + (2*A^2*xi*G2[41])/3 + 
   (62*A^2*G2[42])/27 + (83*A^2*G2[43])/18, 
 f[238] -> (7*A^2)/27 - (5*A^2*C01)/72 + (284*A^2*C02)/243 + 
   (737*A^2*log2)/162 + (26*A^2*xi)/3 - (3349*A^2*C01*xi)/648 + 
   (206*A^2*C02*xi)/243 - (377*A^2*log2*xi)/81 + (5*A^2*xi^2)/9 + 
   (4495*A^2*C01*xi^2)/648 - (580*A^2*C02*xi^2)/243 + 
   (103*A^2*log2*xi^2)/81 + (137*A^2*G2[1])/54 - (31*A^2*xi*G2[1])/27 + 
   (25*A^2*G2[2])/3 - (73*A^2*xi*G2[2])/9 + 4*A^2*xi^2*G2[2] - 
   (A^2*G2[3])/2 + (127*A^2*xi*G2[3])/54 - (20*A^2*xi^2*G2[3])/27 + 
   (175*A^2*G2[5])/54 - (179*A^2*xi*G2[5])/54 + (20*A^2*xi^2*G2[5])/27 + 
   (620*A^2*G2[6])/243 - (167*A^2*xi*G2[6])/486 - (298*A^2*xi^2*G2[6])/243 - 
   (49*A^2*G2[7])/18 + (11*A^2*xi*G2[7])/9 - (22*A^2*G2[8])/9 + 
   (11*A^2*xi*G2[8])/9 - (8*A^2*G2[9])/3 + (52*A^2*xi*G2[9])/9 - 
   4*A^2*xi^2*G2[9] + (A^2*G2[10])/2 - (A^2*xi*G2[10])/2 + 
   (85*A^2*G2[11])/108 + (113*A^2*xi*G2[11])/108 + (187*A^2*G2[12])/432 + 
   (689*A^2*xi*G2[12])/432 + (A^2*xi^2*G2[12])/9 - (23*A^2*G2[13])/12 - 
   (373*A^2*xi*G2[13])/108 - (187*A^2*G2[15])/432 - (689*A^2*xi*G2[15])/432 - 
   (A^2*xi^2*G2[15])/9 + (181*A^2*G2[16])/108 - (181*A^2*xi*G2[16])/108 - 
   (1327*A^2*G2[17])/432 + (8297*A^2*xi*G2[17])/1296 - 
   (218*A^2*xi^2*G2[17])/81 - (55*A^2*G2[18])/27 + (31*A^2*xi*G2[18])/27 + 
   (A^2*xi^2*G2[18])/9 - (289*A^2*G2[19])/324 + (59*A^2*xi*G2[19])/108 - 
   (8*A^2*xi^2*G2[19])/81 - (305*A^2*G2[20])/1296 + 
   (6125*A^2*xi*G2[20])/1296 - (4*A^2*xi^2*G2[20])/27 - 
   (179*A^2*G2[21])/108 - (259*A^2*xi*G2[21])/108 - (2*A^2*xi^2*G2[21])/9 + 
   (7*A^2*G2[22])/3 - (7*A^2*xi*G2[22])/3 - (4*A^2*G2[23])/3 + 
   (4*A^2*xi*G2[23])/3 - (98*A^2*G2[24])/27 + (34*A^2*xi*G2[24])/9 - 
   (80*A^2*xi^2*G2[24])/27 - (17*A^2*G2[25])/27 + (41*A^2*xi*G2[25])/27 + 
   (25*A^2*G2[26])/12 - (149*A^2*xi*G2[26])/108 + (40*A^2*xi^2*G2[26])/27 - 
   (1259*A^2*G2[27])/108 + (29*A^2*xi*G2[27])/4 + (40*A^2*xi^2*G2[27])/27 - 
   (109*A^2*G2[28])/27 + (59*A^2*xi*G2[28])/27 + (40*A^2*xi^2*G2[28])/27 + 
   (109*A^2*G2[30])/27 - (59*A^2*xi*G2[30])/27 - (40*A^2*xi^2*G2[30])/27 - 
   (74*A^2*G2[31])/27 + (26*A^2*xi*G2[31])/27 + (74*A^2*G2[32])/27 - 
   (26*A^2*xi*G2[32])/27 + (34*A^2*G2[33])/27 - (82*A^2*xi*G2[33])/27 + 
   5*A^2*G2[34] - 5*A^2*xi*G2[34] + (1793*A^2*G2[36])/486 + 
   (275*A^2*xi*G2[36])/486 - (152*A^2*xi^2*G2[36])/243 - (A^2*G2[37])/2 + 
   (A^2*xi*G2[37])/2 - (13*A^2*G2[38])/9 + (13*A^2*xi*G2[38])/9 - 
   (4187*A^2*G2[39])/486 + (2155*A^2*xi*G2[39])/486 - 
   (208*A^2*xi^2*G2[39])/243 + (17*A^2*G2[40])/18 - (17*A^2*xi*G2[40])/18 + 
   2*A^2*G2[41] - 2*A^2*xi*G2[41] + (49*A^2*G2[42])/54 + 
   (35*A^2*xi*G2[42])/54 + (16*A^2*G2[43])/9 + (25*A^2*xi*G2[43])/18, 
 f[239] -> (451*A^2)/27 - (5221*A^2*C01)/108 + (607*A^2*C02)/27 - 
   (190*A^2*log2)/27 - (16*A^2*xi)/9 + (14725*A^2*C01*xi)/324 - 
   (4961*A^2*C02*xi)/243 + (599*A^2*log2*xi)/81 - (10*A^2*xi^2)/9 - 
   (3697*A^2*C01*xi^2)/324 + (1058*A^2*C02*xi^2)/243 - 
   (104*A^2*log2*xi^2)/81 + (49*A^2*G2[1])/27 + (2*A^2*xi*G2[1])/9 - 
   (247*A^2*G2[2])/9 + (109*A^2*xi*G2[2])/3 - (92*A^2*xi^2*G2[2])/9 + 
   (77*A^2*G2[3])/9 - (19*A^2*xi*G2[3])/3 + (26*A^2*xi^2*G2[3])/27 - 
   (53*A^2*G2[5])/9 + (19*A^2*xi*G2[5])/3 - (26*A^2*xi^2*G2[5])/27 + 
   (278*A^2*G2[6])/27 - (1841*A^2*xi*G2[6])/243 + (404*A^2*xi^2*G2[6])/243 - 
   (19*A^2*G2[7])/9 - (2*A^2*xi*G2[7])/9 - (32*A^2*G2[8])/27 - 
   (2*A^2*xi*G2[8])/9 + (95*A^2*G2[9])/3 - (325*A^2*xi*G2[9])/9 + 
   (92*A^2*xi^2*G2[9])/9 + (11*A^2*G2[11])/3 - (23*A^2*xi*G2[11])/18 + 
   (2*A^2*xi^2*G2[11])/9 + (73*A^2*G2[12])/24 - (7*A^2*xi*G2[12])/72 - 
   (2*A^2*xi^2*G2[12])/9 - (67*A^2*G2[13])/6 + (185*A^2*xi*G2[13])/54 - 
   (73*A^2*G2[15])/24 + (7*A^2*xi*G2[15])/72 + (2*A^2*xi^2*G2[15])/9 - 
   (11*A^2*G2[16])/18 + (11*A^2*xi*G2[16])/18 + (13285*A^2*G2[17])/648 - 
   (1289*A^2*xi*G2[17])/72 + (322*A^2*xi^2*G2[17])/81 - (38*A^2*G2[18])/27 + 
   (2*A^2*xi*G2[18])/9 - (2*A^2*xi^2*G2[18])/9 + (121*A^2*G2[19])/81 - 
   (161*A^2*xi*G2[19])/81 + (40*A^2*xi^2*G2[19])/81 + (5333*A^2*G2[20])/648 - 
   (1793*A^2*xi*G2[20])/648 + (4*A^2*xi^2*G2[20])/27 - (35*A^2*G2[21])/6 - 
   (A^2*xi*G2[21])/18 + (4*A^2*xi^2*G2[21])/9 + (50*A^2*G2[24])/3 - 
   (490*A^2*xi*G2[24])/27 + (104*A^2*xi^2*G2[24])/27 + (20*A^2*G2[25])/9 - 
   (8*A^2*xi*G2[25])/9 - (59*A^2*G2[26])/9 + (221*A^2*xi*G2[26])/27 - 
   (52*A^2*xi^2*G2[26])/27 - (37*A^2*G2[27])/3 + (185*A^2*xi*G2[27])/27 - 
   (52*A^2*xi^2*G2[27])/27 - (86*A^2*G2[28])/9 + (206*A^2*xi*G2[28])/27 - 
   (52*A^2*xi^2*G2[28])/27 + (86*A^2*G2[30])/9 - (206*A^2*xi*G2[30])/27 + 
   (52*A^2*xi^2*G2[30])/27 - (8*A^2*G2[31])/3 + (8*A^2*G2[32])/3 - 
   (40*A^2*G2[33])/9 + (16*A^2*xi*G2[33])/9 - (16*A^2*G2[34])/9 + 
   (16*A^2*xi*G2[34])/9 + 8*A^2*G2[36] - (346*A^2*xi*G2[36])/243 + 
   (118*A^2*xi^2*G2[36])/243 - (2*A^2*G2[38])/9 + (2*A^2*xi*G2[38])/9 + 
   (2*A^2*G2[39])/9 - (1832*A^2*xi*G2[39])/243 + (350*A^2*xi^2*G2[39])/243 + 
   (2*A^2*G2[40])/9 - (2*A^2*xi*G2[40])/9 - (8*A^2*G2[41])/9 + 
   (8*A^2*xi*G2[41])/9 + (70*A^2*G2[42])/27 - (A^2*xi*G2[42])/3 + 
   (47*A^2*G2[43])/9 - (2*A^2*xi*G2[43])/3, f[240] -> 0, 
 f[241] -> (191*A^2)/27 + (45941*A^2*C01)/648 - (7744*A^2*C02)/243 + 
   (340*A^2*log2)/81 - 23*A^2*xi - (5246*A^2*C01*xi)/81 + 
   (6859*A^2*C02*xi)/243 - (499*A^2*log2*xi)/81 + (4*A^2*xi^2)/9 + 
   (502*A^2*C01*xi^2)/81 - (542*A^2*C02*xi^2)/243 + (74*A^2*log2*xi^2)/81 + 
   (2*A^2*G1eps[1])/9 - (2*A^2*xi*G1eps[1])/9 + (2*A^2*G1eps[2])/9 - 
   (2*A^2*xi*G1eps[2])/9 - (2*A^2*G1eps[3])/9 + (2*A^2*xi*G1eps[3])/9 - 
   4*A^2*G2[1] + (16*A^2*xi*G2[1])/9 - (41*A^2*G2[2])/3 + 
   (131*A^2*xi*G2[2])/9 - (68*A^2*xi^2*G2[2])/9 - (199*A^2*G2[3])/27 + 
   (157*A^2*xi*G2[3])/27 - (14*A^2*xi^2*G2[3])/27 + 3*A^2*G2[5] - 
   (121*A^2*xi*G2[5])/27 + (14*A^2*xi^2*G2[5])/27 - (4078*A^2*G2[6])/243 + 
   (3418*A^2*xi*G2[6])/243 - (248*A^2*xi^2*G2[6])/243 + (41*A^2*G2[7])/9 - 
   (16*A^2*xi*G2[7])/9 + (92*A^2*G2[8])/27 - (16*A^2*xi*G2[8])/9 + 
   (17*A^2*G2[9])/3 - (103*A^2*xi*G2[9])/9 + (68*A^2*xi^2*G2[9])/9 - 
   A^2*G2[10] + A^2*xi*G2[10] + (7*A^2*G2[11])/108 - (A^2*xi*G2[11])/18 - 
   (2*A^2*xi^2*G2[11])/9 + (11*A^2*G2[12])/54 - (43*A^2*xi*G2[12])/36 - 
   (4*A^2*xi^2*G2[12])/9 - (23*A^2*G2[13])/27 + (29*A^2*xi*G2[13])/27 - 
   (11*A^2*G2[15])/54 + (43*A^2*xi*G2[15])/36 + (4*A^2*xi^2*G2[15])/9 - 
   (8*A^2*G2[16])/27 + (23*A^2*xi*G2[16])/9 - (1201*A^2*G2[17])/54 + 
   (5557*A^2*xi*G2[17])/324 - (154*A^2*xi^2*G2[17])/81 - (16*A^2*G2[18])/9 - 
   (4*A^2*xi*G2[18])/3 - (4*A^2*xi^2*G2[18])/9 - (173*A^2*G2[19])/162 + 
   (67*A^2*xi*G2[19])/54 - (16*A^2*xi^2*G2[19])/81 - (224*A^2*G2[20])/81 - 
   (761*A^2*xi*G2[20])/324 - (28*A^2*xi^2*G2[20])/27 - (31*A^2*G2[21])/54 + 
   (8*A^2*xi*G2[21])/9 + (8*A^2*xi^2*G2[21])/9 - (14*A^2*G2[22])/3 + 
   (14*A^2*xi*G2[22])/3 + (8*A^2*G2[23])/3 - (8*A^2*xi*G2[23])/3 - 
   (638*A^2*G2[24])/27 + (686*A^2*xi*G2[24])/27 - (56*A^2*xi^2*G2[24])/27 + 
   (25*A^2*G2[25])/27 - (22*A^2*xi*G2[25])/9 + (67*A^2*G2[26])/6 - 
   (701*A^2*xi*G2[26])/54 + (28*A^2*xi^2*G2[26])/27 + (1787*A^2*G2[27])/54 - 
   (1457*A^2*xi*G2[27])/54 + (28*A^2*xi^2*G2[27])/27 + (560*A^2*G2[28])/27 - 
   (502*A^2*xi*G2[28])/27 + (28*A^2*xi^2*G2[28])/27 - (560*A^2*G2[30])/27 + 
   (502*A^2*xi*G2[30])/27 - (28*A^2*xi^2*G2[30])/27 + (118*A^2*G2[31])/27 - 
   (4*A^2*xi*G2[31])/3 - (118*A^2*G2[32])/27 + (4*A^2*xi*G2[32])/3 - 
   (56*A^2*G2[33])/27 + (46*A^2*xi*G2[33])/9 - (74*A^2*G2[34])/9 + 
   (74*A^2*xi*G2[34])/9 - (2492*A^2*G2[36])/243 + (776*A^2*xi*G2[36])/243 - 
   (58*A^2*xi^2*G2[36])/243 + A^2*G2[37] - A^2*xi*G2[37] + 
   (32*A^2*G2[38])/9 - (32*A^2*xi*G2[38])/9 + (1052*A^2*G2[39])/243 + 
   (880*A^2*xi*G2[39])/243 - (194*A^2*xi^2*G2[39])/243 - (23*A^2*G2[40])/9 + 
   (23*A^2*xi*G2[40])/9 - (10*A^2*G2[41])/3 + (10*A^2*xi*G2[41])/3 + 
   (11*A^2*G2[42])/9 - (4*A^2*xi*G2[42])/9 + (5*A^2*G2[43])/2 - 
   A^2*xi*G2[43], f[242] -> (70*A^2)/9 - (14987*A^2*C01)/648 + 
   (2740*A^2*C02)/243 - (583*A^2*log2)/324 + (272*A^2*xi)/27 + 
   (589*A^2*C01*xi)/18 - (3508*A^2*C02*xi)/243 + (1021*A^2*log2*xi)/324 - 
   (2*A^2*xi^2)/9 - (251*A^2*C01*xi^2)/81 + (271*A^2*C02*xi^2)/243 - 
   (37*A^2*log2*xi^2)/81 + (A^2*G1eps[4])/27 - (A^2*xi*G1eps[4])/27 + 
   (71*A^2*G2[1])/27 - (8*A^2*xi*G2[1])/9 + (25*A^2*G2[2])/6 - 
   (25*A^2*xi*G2[2])/18 + (34*A^2*xi^2*G2[2])/9 + (125*A^2*G2[3])/27 - 
   (80*A^2*xi*G2[3])/27 + (7*A^2*xi^2*G2[3])/27 - (41*A^2*G2[5])/27 + 
   (62*A^2*xi*G2[5])/27 - (7*A^2*xi^2*G2[5])/27 + (1828*A^2*G2[6])/243 - 
   (1732*A^2*xi*G2[6])/243 + (124*A^2*xi^2*G2[6])/243 - (26*A^2*G2[7])/9 + 
   (8*A^2*xi*G2[7])/9 - (58*A^2*G2[8])/27 + (8*A^2*xi*G2[8])/9 + 
   (25*A^2*G2[9])/18 - (A^2*xi*G2[9])/6 - (34*A^2*xi^2*G2[9])/9 + 
   (A^2*G2[10])/18 - (A^2*xi*G2[10])/2 + (95*A^2*G2[11])/216 + 
   (7*A^2*xi*G2[11])/72 + (A^2*xi^2*G2[11])/9 + (215*A^2*G2[12])/216 + 
   (43*A^2*xi*G2[12])/72 + (2*A^2*xi^2*G2[12])/9 - (161*A^2*G2[13])/54 - 
   (29*A^2*xi*G2[13])/54 - (215*A^2*G2[15])/216 - (43*A^2*xi*G2[15])/72 - 
   (2*A^2*xi^2*G2[15])/9 - (55*A^2*G2[16])/54 - (23*A^2*xi*G2[16])/18 + 
   (2009*A^2*G2[17])/216 - (1877*A^2*xi*G2[17])/216 + 
   (77*A^2*xi^2*G2[17])/81 + (16*A^2*G2[18])/9 + (2*A^2*xi*G2[18])/3 + 
   (2*A^2*xi^2*G2[18])/9 + (43*A^2*G2[19])/324 - (193*A^2*xi*G2[19])/324 + 
   (8*A^2*xi^2*G2[19])/81 + (2749*A^2*G2[20])/648 + (755*A^2*xi*G2[20])/648 + 
   (14*A^2*xi^2*G2[20])/27 - (38*A^2*G2[21])/27 - (4*A^2*xi*G2[21])/9 - 
   (4*A^2*xi^2*G2[21])/9 + (7*A^2*G2[22])/9 - (7*A^2*xi*G2[22])/3 - 
   (4*A^2*G2[23])/9 + (4*A^2*xi*G2[23])/3 + (199*A^2*G2[24])/27 - 
   (349*A^2*xi*G2[24])/27 + (28*A^2*xi^2*G2[24])/27 + (2*A^2*G2[25])/3 + 
   (11*A^2*xi*G2[25])/9 - (329*A^2*G2[26])/108 + (713*A^2*xi*G2[26])/108 - 
   (14*A^2*xi^2*G2[26])/27 - (1433*A^2*G2[27])/108 + 
   (1469*A^2*xi*G2[27])/108 - (14*A^2*xi^2*G2[27])/27 - (218*A^2*G2[28])/27 + 
   (254*A^2*xi*G2[28])/27 - (14*A^2*xi^2*G2[28])/27 + (218*A^2*G2[30])/27 - 
   (254*A^2*xi*G2[30])/27 + (14*A^2*xi^2*G2[30])/27 - (28*A^2*G2[31])/9 + 
   (2*A^2*xi*G2[31])/3 + (28*A^2*G2[32])/9 - (2*A^2*xi*G2[32])/3 - 
   (4*A^2*G2[33])/3 - (22*A^2*xi*G2[33])/9 + (17*A^2*G2[34])/9 - 
   (37*A^2*xi*G2[34])/9 + (4147*A^2*G2[36])/486 - (829*A^2*xi*G2[36])/486 + 
   (29*A^2*xi^2*G2[36])/243 - (A^2*G2[37])/18 + (A^2*xi*G2[37])/2 - 
   (2*A^2*G2[38])/3 + (16*A^2*xi*G2[38])/9 - (2545*A^2*G2[39])/486 - 
   (827*A^2*xi*G2[39])/486 + (97*A^2*xi^2*G2[39])/243 + (7*A^2*G2[40])/18 - 
   (23*A^2*xi*G2[40])/18 + (8*A^2*G2[41])/9 - (14*A^2*xi*G2[41])/9 - 
   (2*A^2*G2[42])/9 + (2*A^2*xi*G2[42])/9 - (A^2*G2[43])/2 + 
   (A^2*xi*G2[43])/2, f[243] -> 0, f[244] -> 0, 
 f[245] -> (-218*A^2)/9 + (21755*A^2*C01)/1296 - (1220*A^2*C02)/243 + 
   (3053*A^2*log2)/324 + (301*A^2*xi)/27 - (1720*A^2*C01*xi)/81 + 
   (349*A^2*C02*xi)/54 - (853*A^2*log2*xi)/108 + (8*A^2*xi^2)/9 + 
   (878*A^2*C01*xi^2)/81 - (901*A^2*C02*xi^2)/243 + (145*A^2*log2*xi^2)/81 - 
   (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 + (28*A^2*G2[1])/27 - 
   (52*A^2*xi*G2[1])/27 + (721*A^2*G2[2])/18 - (935*A^2*xi*G2[2])/18 + 
   (160*A^2*xi^2*G2[2])/9 - (131*A^2*G2[3])/54 + (239*A^2*xi*G2[3])/54 - 
   (10*A^2*xi^2*G2[3])/9 + (49*A^2*G2[5])/18 - (323*A^2*xi*G2[5])/54 + 
   (10*A^2*xi^2*G2[5])/9 - (1538*A^2*G2[6])/243 + (11*A^2*xi*G2[6])/9 - 
   (448*A^2*xi^2*G2[6])/243 - A^2*G2[7] + 2*A^2*xi*G2[7] - (10*A^2*G2[8])/9 + 
   (50*A^2*xi*G2[8])/27 - (697*A^2*G2[9])/18 + (871*A^2*xi*G2[9])/18 - 
   (160*A^2*xi^2*G2[9])/9 + (53*A^2*G2[10])/18 - (11*A^2*xi*G2[10])/18 - 
   (25*A^2*G2[11])/9 + (43*A^2*xi*G2[11])/24 - (A^2*xi^2*G2[11])/18 - 
   (251*A^2*G2[12])/72 + (155*A^2*xi*G2[12])/72 + (2*A^2*xi^2*G2[12])/9 + 
   (A^2*G2[13])/27 - (133*A^2*xi*G2[13])/27 + (251*A^2*G2[15])/72 - 
   (155*A^2*xi*G2[15])/72 - (2*A^2*xi^2*G2[15])/9 + (43*A^2*G2[16])/18 - 
   (43*A^2*xi*G2[16])/18 - (6671*A^2*G2[17])/648 + (8969*A^2*xi*G2[17])/648 - 
   (335*A^2*xi^2*G2[17])/81 - (23*A^2*G2[18])/54 + (7*A^2*xi*G2[18])/6 + 
   (2*A^2*xi^2*G2[18])/9 + (3869*A^2*G2[19])/324 + (347*A^2*xi*G2[19])/324 - 
   (14*A^2*xi^2*G2[19])/81 - (1735*A^2*G2[20])/216 + 
   (4351*A^2*xi*G2[20])/648 - (5*A^2*xi^2*G2[20])/27 + (103*A^2*G2[21])/18 - 
   (55*A^2*xi*G2[21])/18 - (4*A^2*xi^2*G2[21])/9 - (13*A^2*G2[22])/3 - 
   3*A^2*xi*G2[22] + (22*A^2*G2[23])/9 + (16*A^2*xi*G2[23])/9 - 
   (425*A^2*G2[24])/27 + (281*A^2*xi*G2[24])/27 - (40*A^2*xi^2*G2[24])/9 - 
   (92*A^2*G2[25])/27 + (19*A^2*xi*G2[25])/9 - (29*A^2*G2[26])/12 - 
   (469*A^2*xi*G2[26])/108 + (20*A^2*xi^2*G2[26])/9 - (1445*A^2*G2[27])/108 + 
   (875*A^2*xi*G2[27])/108 + (20*A^2*xi^2*G2[27])/9 - (133*A^2*G2[28])/27 + 
   (23*A^2*xi*G2[28])/27 + (20*A^2*xi^2*G2[28])/9 + (133*A^2*G2[30])/27 - 
   (23*A^2*xi*G2[30])/27 - (20*A^2*xi^2*G2[30])/9 - (8*A^2*G2[31])/27 + 
   (14*A^2*xi*G2[31])/9 + (8*A^2*G2[32])/27 - (14*A^2*xi*G2[32])/9 + 
   (184*A^2*G2[33])/27 - (38*A^2*xi*G2[33])/9 + (163*A^2*G2[34])/9 - 
   7*A^2*xi*G2[34] + (89*A^2*G2[36])/243 - (2*A^2*xi*G2[36])/27 - 
   (191*A^2*xi^2*G2[36])/243 - (53*A^2*G2[37])/18 + (11*A^2*xi*G2[37])/18 - 
   (74*A^2*G2[38])/9 + 2*A^2*xi*G2[38] + (1819*A^2*G2[39])/243 + 
   (82*A^2*xi*G2[39])/9 - (349*A^2*xi^2*G2[39])/243 + (49*A^2*G2[40])/6 - 
   (25*A^2*xi*G2[40])/18 + (32*A^2*G2[41])/9 - (26*A^2*xi*G2[41])/9 - 
   (119*A^2*G2[42])/54 + (19*A^2*xi*G2[42])/18 - (41*A^2*G2[43])/9 + 
   (7*A^2*xi*G2[43])/3, f[246] -> (-158*A^2)/27 + (3433*A^2*C01)/216 - 
   (512*A^2*C02)/81 + (68*A^2*log2)/9 + (134*A^2*xi)/27 - 
   (5645*A^2*C01*xi)/648 + (646*A^2*C02*xi)/243 - (376*A^2*log2*xi)/81 + 
   (4*A^2*xi^2)/9 + (983*A^2*C01*xi^2)/162 - (494*A^2*C02*xi^2)/243 + 
   (98*A^2*log2*xi^2)/81 + (22*A^2*G2[1])/27 - (22*A^2*xi*G2[1])/27 + 
   (140*A^2*G2[2])/9 - (122*A^2*xi*G2[2])/9 + (46*A^2*xi^2*G2[2])/9 + 
   (17*A^2*G2[3])/9 + (20*A^2*xi*G2[3])/9 - (2*A^2*xi^2*G2[3])/3 - 
   (31*A^2*G2[5])/27 - (80*A^2*xi*G2[5])/27 + (2*A^2*xi^2*G2[5])/3 - 
   (698*A^2*G2[6])/81 + (166*A^2*xi*G2[6])/243 - (272*A^2*xi^2*G2[6])/243 - 
   (8*A^2*G2[7])/9 + (8*A^2*xi*G2[7])/9 - (8*A^2*G2[8])/9 + 
   (8*A^2*xi*G2[8])/9 - (124*A^2*G2[9])/9 + (106*A^2*xi*G2[9])/9 - 
   (46*A^2*xi^2*G2[9])/9 + (29*A^2*G2[10])/9 - (A^2*xi*G2[10])/3 - 
   (23*A^2*G2[11])/27 + (23*A^2*xi*G2[11])/27 - (179*A^2*G2[12])/108 + 
   (167*A^2*xi*G2[12])/108 - (295*A^2*G2[13])/27 - (73*A^2*xi*G2[13])/27 + 
   (179*A^2*G2[15])/108 - (167*A^2*xi*G2[15])/108 + (31*A^2*G2[16])/27 - 
   (31*A^2*xi*G2[16])/27 - (1571*A^2*G2[17])/324 + (2023*A^2*xi*G2[17])/324 - 
   (190*A^2*xi^2*G2[17])/81 - (67*A^2*G2[18])/54 + (61*A^2*xi*G2[18])/54 + 
   (1484*A^2*G2[19])/81 + (13*A^2*xi*G2[19])/27 - (4*A^2*xi^2*G2[19])/81 - 
   (1339*A^2*G2[20])/324 + (1375*A^2*xi*G2[20])/324 - 
   (8*A^2*xi^2*G2[20])/27 + (76*A^2*G2[21])/27 - (70*A^2*xi*G2[21])/27 - 
   (106*A^2*G2[22])/9 - (14*A^2*xi*G2[22])/9 + (20*A^2*G2[23])/3 + 
   (8*A^2*xi*G2[23])/9 - (166*A^2*G2[24])/9 + (130*A^2*xi*G2[24])/27 - 
   (8*A^2*xi^2*G2[24])/3 - (26*A^2*G2[25])/27 + (26*A^2*xi*G2[25])/27 - 
   (233*A^2*G2[26])/54 - (113*A^2*xi*G2[26])/54 + (4*A^2*xi^2*G2[26])/3 - 
   (151*A^2*G2[27])/18 + (215*A^2*xi*G2[27])/54 + (4*A^2*xi^2*G2[27])/3 - 
   (110*A^2*G2[28])/27 + (4*A^2*xi*G2[28])/9 + (4*A^2*xi^2*G2[28])/3 + 
   (110*A^2*G2[30])/27 - (4*A^2*xi*G2[30])/9 - (4*A^2*xi^2*G2[30])/3 - 
   (20*A^2*G2[31])/27 + (20*A^2*xi*G2[31])/27 + (20*A^2*G2[32])/27 - 
   (20*A^2*xi*G2[32])/27 + (52*A^2*G2[33])/27 - (52*A^2*xi*G2[33])/27 + 
   (50*A^2*G2[34])/3 - (10*A^2*xi*G2[34])/3 + (847*A^2*G2[36])/162 + 
   (379*A^2*xi*G2[36])/486 - (142*A^2*xi^2*G2[36])/243 - (29*A^2*G2[37])/9 + 
   (A^2*xi*G2[37])/3 - (76*A^2*G2[38])/9 + (8*A^2*xi*G2[38])/9 + 
   (2717*A^2*G2[39])/162 + (1817*A^2*xi*G2[39])/486 - 
   (182*A^2*xi^2*G2[39])/243 + (29*A^2*G2[40])/3 - (5*A^2*xi*G2[40])/9 + 
   (4*A^2*G2[41])/3 - (4*A^2*xi*G2[41])/3 - (14*A^2*G2[42])/27 + 
   (14*A^2*xi*G2[42])/27 - (10*A^2*G2[43])/9 + (10*A^2*xi*G2[43])/9, 
 f[247] -> (313*A^2)/54 + (29755*A^2*C01)/1296 - (6383*A^2*C02)/486 + 
   (643*A^2*log2)/324 - (70*A^2*xi)/9 - (2678*A^2*C01*xi)/81 + 
   (3496*A^2*C02*xi)/243 - (1537*A^2*log2*xi)/324 + (4*A^2*xi^2)/9 + 
   (1987*A^2*C01*xi^2)/324 - (518*A^2*C02*xi^2)/243 + (86*A^2*log2*xi^2)/81 + 
   (A^2*G1eps[4])/27 - (A^2*xi*G1eps[4])/27 - (55*A^2*G2[1])/54 + 
   (13*A^2*xi*G2[1])/27 - 22*A^2*G2[2] + (122*A^2*xi*G2[2])/9 - 
   (8*A^2*xi^2*G2[2])/3 - 2*A^2*G2[3] + (97*A^2*xi*G2[3])/27 - 
   (16*A^2*xi^2*G2[3])/27 + (29*A^2*G2[5])/27 - (89*A^2*xi*G2[5])/27 + 
   (16*A^2*xi^2*G2[5])/27 - (2741*A^2*G2[6])/486 + (1594*A^2*xi*G2[6])/243 - 
   (260*A^2*xi^2*G2[6])/243 + (10*A^2*G2[7])/9 - (4*A^2*xi*G2[7])/9 + 
   (7*A^2*G2[8])/9 - (4*A^2*xi*G2[8])/9 + (184*A^2*G2[9])/9 - 
   (116*A^2*xi*G2[9])/9 + (8*A^2*xi^2*G2[9])/3 - (A^2*G2[10])/3 + 
   (A^2*xi*G2[10])/3 + (29*A^2*G2[11])/72 + (23*A^2*xi*G2[11])/54 - 
   (A^2*xi^2*G2[11])/9 + (19*A^2*G2[12])/36 + (4*A^2*xi*G2[12])/27 - 
   (2*A^2*xi^2*G2[12])/9 - (65*A^2*G2[13])/27 - (22*A^2*xi*G2[13])/27 - 
   (19*A^2*G2[15])/36 - (4*A^2*xi*G2[15])/27 + (2*A^2*xi^2*G2[15])/9 - 
   (A^2*G2[16])/3 + (19*A^2*xi*G2[16])/27 - (1075*A^2*G2[17])/162 + 
   (1685*A^2*xi*G2[17])/162 - (172*A^2*xi^2*G2[17])/81 - (23*A^2*G2[18])/18 - 
   (7*A^2*xi*G2[18])/54 - (2*A^2*xi^2*G2[18])/9 + (31*A^2*G2[19])/81 + 
   (41*A^2*xi*G2[19])/54 - (10*A^2*xi^2*G2[19])/81 - (11*A^2*G2[20])/18 + 
   (76*A^2*xi*G2[20])/81 - (2*A^2*xi^2*G2[20])/3 - (19*A^2*G2[21])/18 - 
   (43*A^2*xi*G2[21])/54 + (4*A^2*xi^2*G2[21])/9 - (28*A^2*G2[22])/9 + 
   (14*A^2*xi*G2[22])/9 + (16*A^2*G2[23])/9 - (8*A^2*xi*G2[23])/9 - 
   (80*A^2*G2[24])/9 + (362*A^2*xi*G2[24])/27 - (64*A^2*xi^2*G2[24])/27 + 
   (35*A^2*G2[25])/54 - (20*A^2*xi*G2[25])/27 + (92*A^2*G2[26])/27 - 
   (361*A^2*xi*G2[26])/54 + (32*A^2*xi^2*G2[26])/27 + (98*A^2*G2[27])/9 - 
   (575*A^2*xi*G2[27])/54 + (32*A^2*xi^2*G2[27])/27 + (169*A^2*G2[28])/27 - 
   (74*A^2*xi*G2[28])/9 + (32*A^2*xi^2*G2[28])/27 - (169*A^2*G2[30])/27 + 
   (74*A^2*xi*G2[30])/9 - (32*A^2*xi^2*G2[30])/27 + (25*A^2*G2[31])/27 - 
   (8*A^2*xi*G2[31])/27 - (25*A^2*G2[32])/27 + (8*A^2*xi*G2[32])/27 - 
   (35*A^2*G2[33])/27 + (40*A^2*xi*G2[33])/27 - (22*A^2*G2[34])/9 + 
   (22*A^2*xi*G2[34])/9 - (317*A^2*G2[36])/243 + (377*A^2*xi*G2[36])/243 - 
   (100*A^2*xi^2*G2[36])/243 + (A^2*G2[37])/3 - (A^2*xi*G2[37])/3 + 
   (14*A^2*G2[38])/9 - (4*A^2*xi*G2[38])/3 + (614*A^2*G2[39])/243 + 
   (766*A^2*xi*G2[39])/243 - (188*A^2*xi^2*G2[39])/243 - A^2*G2[40] + 
   A^2*xi*G2[40] - (10*A^2*G2[41])/9 + (8*A^2*xi*G2[41])/9 + 
   (10*A^2*G2[42])/9 + (A^2*xi*G2[42])/27 + (13*A^2*G2[43])/6 + 
   (A^2*xi*G2[43])/18, f[248] -> (-776*A^2)/27 - (1007*A^2*C01)/144 + 
   (1741*A^2*C02)/243 + (578*A^2*log2)/81 + (382*A^2*xi)/27 + 
   (6173*A^2*C01*xi)/1296 - (1294*A^2*C02*xi)/243 - (733*A^2*log2*xi)/162 + 
   (4*A^2*xi^2)/9 + (1945*A^2*C01*xi^2)/324 - (458*A^2*C02*xi^2)/243 + 
   (98*A^2*log2*xi^2)/81 - (2*A^2*G1eps[4])/27 + (2*A^2*xi*G1eps[4])/27 + 
   (34*A^2*G2[1])/27 - (58*A^2*xi*G2[1])/27 + (431*A^2*G2[2])/9 - 
   (520*A^2*xi*G2[2])/9 + (58*A^2*xi^2*G2[2])/3 + (52*A^2*G2[3])/27 + 
   (38*A^2*xi*G2[3])/27 - (19*A^2*xi^2*G2[3])/27 - (38*A^2*G2[5])/27 - 
   (86*A^2*xi*G2[5])/27 + (19*A^2*xi^2*G2[5])/27 - (971*A^2*G2[6])/243 - 
   (868*A^2*xi*G2[6])/243 - (272*A^2*xi^2*G2[6])/243 - (11*A^2*G2[7])/9 + 
   (20*A^2*xi*G2[7])/9 - (4*A^2*G2[8])/3 + (56*A^2*xi*G2[8])/27 - 
   (415*A^2*G2[9])/9 + (484*A^2*xi*G2[9])/9 - (58*A^2*xi^2*G2[9])/3 + 
   (77*A^2*G2[10])/18 - (7*A^2*xi*G2[10])/9 - (59*A^2*G2[11])/24 + 
   (11*A^2*xi*G2[11])/8 + (A^2*xi^2*G2[11])/18 - (251*A^2*G2[12])/72 + 
   (163*A^2*xi*G2[12])/72 + (2*A^2*xi^2*G2[12])/9 - (148*A^2*G2[13])/27 - 
   (107*A^2*xi*G2[13])/27 + (251*A^2*G2[15])/72 - (163*A^2*xi*G2[15])/72 - 
   (2*A^2*xi^2*G2[15])/9 + (47*A^2*G2[16])/18 - (47*A^2*xi*G2[16])/18 - 
   (637*A^2*G2[17])/648 + (121*A^2*xi*G2[17])/24 - (202*A^2*xi^2*G2[17])/81 - 
   (5*A^2*G2[18])/9 + (38*A^2*xi*G2[18])/27 + (2*A^2*xi^2*G2[18])/9 + 
   (2075*A^2*G2[19])/108 + (8*A^2*xi*G2[19])/81 + (2*A^2*xi^2*G2[19])/81 - 
   (4759*A^2*G2[20])/648 + (3923*A^2*xi*G2[20])/648 + (A^2*xi^2*G2[20])/27 + 
   (50*A^2*G2[21])/9 - (28*A^2*xi*G2[21])/9 - (4*A^2*xi^2*G2[21])/9 - 
   (22*A^2*G2[22])/3 - (34*A^2*xi*G2[22])/9 + (37*A^2*G2[23])/9 + 
   (20*A^2*xi*G2[23])/9 - (269*A^2*G2[24])/27 + (10*A^2*xi*G2[24])/27 - 
   (76*A^2*xi^2*G2[24])/27 - (101*A^2*G2[25])/27 + (20*A^2*xi*G2[25])/9 - 
   (113*A^2*G2[26])/12 + (23*A^2*xi*G2[26])/54 + (38*A^2*xi^2*G2[26])/27 - 
   (2519*A^2*G2[27])/108 + (797*A^2*xi*G2[27])/54 + (38*A^2*xi^2*G2[27])/27 - 
   (328*A^2*G2[28])/27 + (172*A^2*xi*G2[28])/27 + (38*A^2*xi^2*G2[28])/27 + 
   (328*A^2*G2[30])/27 - (172*A^2*xi*G2[30])/27 - (38*A^2*xi^2*G2[30])/27 - 
   (14*A^2*G2[31])/27 + (16*A^2*xi*G2[31])/9 + (14*A^2*G2[32])/27 - 
   (16*A^2*xi*G2[32])/9 + (202*A^2*G2[33])/27 - (40*A^2*xi*G2[33])/9 + 
   (218*A^2*G2[34])/9 - (70*A^2*xi*G2[34])/9 + (674*A^2*G2[36])/243 - 
   (505*A^2*xi*G2[36])/486 - (142*A^2*xi^2*G2[36])/243 - (77*A^2*G2[37])/18 + 
   (7*A^2*xi*G2[37])/9 - (109*A^2*G2[38])/9 + (8*A^2*xi*G2[38])/3 + 
   (8111*A^2*G2[39])/486 + (2971*A^2*xi*G2[39])/486 - 
   (200*A^2*xi^2*G2[39])/243 + (221*A^2*G2[40])/18 - (17*A^2*xi*G2[40])/9 + 
   4*A^2*G2[41] - (28*A^2*xi*G2[41])/9 - (13*A^2*G2[42])/6 + 
   (55*A^2*xi*G2[42])/54 - (9*A^2*G2[43])/2 + (41*A^2*xi*G2[43])/18, 
 f[249] -> (-347*A^2)/54 - (2941*A^2*C01)/1296 + (221*A^2*C02)/81 + 
   (323*A^2*log2)/108 + (209*A^2*xi)/27 + (8879*A^2*C01*xi)/1296 - 
   (673*A^2*C02*xi)/243 - (125*A^2*log2*xi)/324 + (2*A^2*xi^2)/9 + 
   (563*A^2*C01*xi^2)/324 - (172*A^2*C02*xi^2)/243 + (10*A^2*log2*xi^2)/81 - 
   (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 + (65*A^2*G2[1])/54 - 
   (2*A^2*xi*G2[1])/3 + 28*A^2*G2[2] - (224*A^2*xi*G2[2])/9 + 
   (20*A^2*xi^2*G2[2])/3 + (14*A^2*G2[3])/27 + (A^2*xi*G2[3])/9 - 
   (4*A^2*xi^2*G2[3])/27 + (5*A^2*G2[5])/9 - (5*A^2*xi*G2[5])/9 + 
   (4*A^2*xi^2*G2[5])/27 - (83*A^2*G2[6])/162 - (544*A^2*xi*G2[6])/243 - 
   (52*A^2*xi^2*G2[6])/243 - (4*A^2*G2[7])/3 + (2*A^2*xi*G2[7])/3 - 
   A^2*G2[8] + (2*A^2*xi*G2[8])/3 - 26*A^2*G2[9] + (214*A^2*xi*G2[9])/9 - 
   (20*A^2*xi^2*G2[9])/3 + (3*A^2*G2[10])/2 - (A^2*xi*G2[10])/3 - 
   (139*A^2*G2[11])/108 + (4*A^2*xi*G2[11])/9 - (299*A^2*G2[12])/216 + 
   (35*A^2*xi*G2[12])/72 + (2*A^2*xi^2*G2[12])/9 - (17*A^2*G2[13])/54 - 
   (3*A^2*xi*G2[13])/2 + (299*A^2*G2[15])/216 - (35*A^2*xi*G2[15])/72 - 
   (2*A^2*xi^2*G2[15])/9 + (37*A^2*G2[16])/54 - (19*A^2*xi*G2[16])/18 - 
   (115*A^2*G2[17])/216 + (13*A^2*xi*G2[17])/648 - (56*A^2*xi^2*G2[17])/81 + 
   (41*A^2*G2[18])/54 + (23*A^2*xi*G2[18])/54 + (2*A^2*xi^2*G2[18])/9 + 
   (679*A^2*G2[19])/108 + (2*A^2*xi*G2[19])/9 - (8*A^2*xi^2*G2[19])/81 - 
   (545*A^2*G2[20])/216 + (1189*A^2*xi*G2[20])/648 + (8*A^2*xi^2*G2[20])/27 + 
   (145*A^2*G2[21])/54 - (7*A^2*xi*G2[21])/18 - (4*A^2*xi^2*G2[21])/9 - 
   (20*A^2*G2[22])/9 - (14*A^2*xi*G2[22])/9 + (11*A^2*G2[23])/9 + 
   (8*A^2*xi*G2[23])/9 - (37*A^2*G2[24])/9 - (8*A^2*xi*G2[24])/3 - 
   (16*A^2*xi^2*G2[24])/27 - (55*A^2*G2[25])/54 + (10*A^2*xi*G2[25])/9 - 
   (277*A^2*G2[26])/108 + (31*A^2*xi*G2[26])/18 + (8*A^2*xi^2*G2[26])/27 - 
   (41*A^2*G2[27])/4 + (41*A^2*xi*G2[27])/6 + (8*A^2*xi^2*G2[27])/27 - 
   (131*A^2*G2[28])/27 + (34*A^2*xi*G2[28])/9 + (8*A^2*xi^2*G2[28])/27 + 
   (131*A^2*G2[30])/27 - (34*A^2*xi*G2[30])/9 - (8*A^2*xi^2*G2[30])/27 - 
   (29*A^2*G2[31])/27 + (4*A^2*xi*G2[31])/9 + (29*A^2*G2[32])/27 - 
   (4*A^2*xi*G2[32])/9 + (55*A^2*G2[33])/27 - (20*A^2*xi*G2[33])/9 + 
   (26*A^2*G2[34])/3 - (10*A^2*xi*G2[34])/3 + (259*A^2*G2[36])/81 - 
   (253*A^2*xi*G2[36])/486 - (20*A^2*xi^2*G2[36])/243 - (3*A^2*G2[37])/2 + 
   (A^2*xi*G2[37])/3 - (13*A^2*G2[38])/3 + (10*A^2*xi*G2[38])/9 + 
   (409*A^2*G2[39])/162 + (577*A^2*xi*G2[39])/486 - 
   (52*A^2*xi^2*G2[39])/243 + (79*A^2*G2[40])/18 - (7*A^2*xi*G2[40])/9 + 
   (14*A^2*G2[41])/9 - (4*A^2*xi*G2[41])/3 - (38*A^2*G2[42])/27 + 
   (7*A^2*xi*G2[42])/27 - (25*A^2*G2[43])/9 + (5*A^2*xi*G2[43])/9, 
 f[250] -> (35*A^2)/9 + (103*A^2*C01)/36 - (233*A^2*C02)/243 - 
   (25*A^2*log2)/81 - (100*A^2*xi)/27 - (379*A^2*C01*xi)/162 + 
   (230*A^2*C02*xi)/243 + (22*A^2*log2*xi)/81 - (A^2*xi^2)/9 - 
   (563*A^2*C01*xi^2)/648 + (86*A^2*C02*xi^2)/243 - (5*A^2*log2*xi^2)/81 - 
   (A^2*G2[1])/3 + (A^2*xi*G2[1])/3 - (14*A^2*G2[2])/3 + 
   (26*A^2*xi*G2[2])/3 - (40*A^2*xi^2*G2[2])/9 + (11*A^2*G2[3])/54 - 
   (11*A^2*xi*G2[3])/54 + (2*A^2*xi^2*G2[3])/27 - (23*A^2*G2[5])/54 + 
   (23*A^2*xi*G2[5])/54 - (2*A^2*xi^2*G2[5])/27 - (427*A^2*G2[6])/486 + 
   (439*A^2*xi*G2[6])/486 + (26*A^2*xi^2*G2[6])/243 + (A^2*G2[7])/3 - 
   (A^2*xi*G2[7])/3 + (A^2*G2[8])/3 - (A^2*xi*G2[8])/3 + (37*A^2*G2[9])/9 - 
   (73*A^2*xi*G2[9])/9 + (40*A^2*xi^2*G2[9])/9 - (A^2*G2[10])/6 + 
   (A^2*xi*G2[10])/6 + (A^2*G2[11])/9 - (7*A^2*xi*G2[11])/36 + 
   (5*A^2*G2[12])/48 - (5*A^2*xi*G2[12])/48 - (A^2*xi^2*G2[12])/9 - 
   (3*A^2*G2[13])/4 + (3*A^2*xi*G2[13])/4 - (5*A^2*G2[15])/48 + 
   (5*A^2*xi*G2[15])/48 + (A^2*xi^2*G2[15])/9 - (19*A^2*G2[16])/36 + 
   (19*A^2*xi*G2[16])/36 + (181*A^2*G2[17])/1296 - (541*A^2*xi*G2[17])/1296 + 
   (28*A^2*xi^2*G2[17])/81 + (2*A^2*G2[18])/27 - (2*A^2*xi*G2[18])/27 - 
   (A^2*xi^2*G2[18])/9 + (17*A^2*G2[19])/108 - (17*A^2*xi*G2[19])/108 + 
   (4*A^2*xi^2*G2[19])/81 + (337*A^2*G2[20])/1296 - 
   (697*A^2*xi*G2[20])/1296 - (4*A^2*xi^2*G2[20])/27 + (A^2*G2[21])/12 - 
   (A^2*xi*G2[21])/12 + (2*A^2*xi^2*G2[21])/9 - (7*A^2*G2[22])/9 + 
   (7*A^2*xi*G2[22])/9 + (4*A^2*G2[23])/9 - (4*A^2*xi*G2[23])/9 - 
   (20*A^2*G2[24])/27 + (20*A^2*xi*G2[24])/27 + (8*A^2*xi^2*G2[24])/27 + 
   (5*A^2*G2[25])/9 - (5*A^2*xi*G2[25])/9 + (61*A^2*G2[26])/108 - 
   (61*A^2*xi*G2[26])/108 - (4*A^2*xi^2*G2[26])/27 + (337*A^2*G2[27])/108 - 
   (337*A^2*xi*G2[27])/108 - (4*A^2*xi^2*G2[27])/27 + (43*A^2*G2[28])/27 - 
   (43*A^2*xi*G2[28])/27 - (4*A^2*xi^2*G2[28])/27 - (43*A^2*G2[30])/27 + 
   (43*A^2*xi*G2[30])/27 + (4*A^2*xi^2*G2[30])/27 + (2*A^2*G2[31])/9 - 
   (2*A^2*xi*G2[31])/9 - (2*A^2*G2[32])/9 + (2*A^2*xi*G2[32])/9 - 
   (10*A^2*G2[33])/9 + (10*A^2*xi*G2[33])/9 - (5*A^2*G2[34])/3 + 
   (5*A^2*xi*G2[34])/3 - (149*A^2*G2[36])/486 + (137*A^2*xi*G2[36])/486 + 
   (10*A^2*xi^2*G2[36])/243 + (A^2*G2[37])/6 - (A^2*xi*G2[37])/6 + 
   (5*A^2*G2[38])/9 - (5*A^2*xi*G2[38])/9 + (455*A^2*G2[39])/486 - 
   (443*A^2*xi*G2[39])/486 + (26*A^2*xi^2*G2[39])/243 - (7*A^2*G2[40])/18 + 
   (7*A^2*xi*G2[40])/18 - (2*A^2*G2[41])/3 + (2*A^2*xi*G2[41])/3 + 
   (7*A^2*G2[42])/54 - (7*A^2*xi*G2[42])/54 + (5*A^2*G2[43])/18 - 
   (5*A^2*xi*G2[43])/18, f[251] -> (-269*A^2)/27 + (11095*A^2*C01)/648 - 
   (1238*A^2*C02)/243 + (416*A^2*log2)/81 + (79*A^2*xi)/54 - 
   (3407*A^2*C01*xi)/324 + (419*A^2*C02*xi)/81 - (55*A^2*log2*xi)/18 + 
   (A^2*xi^2)/3 + (475*A^2*C01*xi^2)/108 - (125*A^2*C02*xi^2)/81 + 
   (17*A^2*log2*xi^2)/27 + (A^2*G1eps[1])/9 - (A^2*xi*G1eps[1])/9 + 
   (A^2*G1eps[2])/9 - (A^2*xi*G1eps[2])/9 - (A^2*G1eps[3])/9 + 
   (A^2*xi*G1eps[3])/9 - (2*A^2*G1eps[4])/27 + (2*A^2*xi*G1eps[4])/27 - 
   (5*A^2*G2[1])/9 - (A^2*xi*G2[1])/54 + (773*A^2*G2[2])/18 - 
   (857*A^2*xi*G2[2])/18 + (128*A^2*xi^2*G2[2])/9 - (25*A^2*G2[3])/27 + 
   (23*A^2*xi*G2[3])/9 - (4*A^2*xi^2*G2[3])/9 + (A^2*G2[5])/27 - 
   (23*A^2*xi*G2[5])/9 + (4*A^2*xi^2*G2[5])/9 - (2042*A^2*G2[6])/243 + 
   (409*A^2*xi*G2[6])/162 - (56*A^2*xi^2*G2[6])/81 + (11*A^2*G2[7])/18 + 
   (A^2*xi*G2[7])/9 + (5*A^2*G2[8])/9 - (2*A^2*xi*G2[8])/27 - 
   (269*A^2*G2[9])/6 + (863*A^2*xi*G2[9])/18 - (128*A^2*xi^2*G2[9])/9 + 
   (20*A^2*G2[10])/9 + (A^2*xi*G2[10])/9 - (67*A^2*G2[11])/36 + 
   (2*A^2*xi*G2[11])/9 - (A^2*xi^2*G2[11])/18 - (35*A^2*G2[12])/18 + 
   (17*A^2*xi*G2[12])/36 - (23*A^2*G2[13])/9 - (59*A^2*xi*G2[13])/27 + 
   (35*A^2*G2[15])/18 - (17*A^2*xi*G2[15])/36 + (A^2*G2[16])/9 - 
   (A^2*xi*G2[16])/9 - (875*A^2*G2[17])/162 + (505*A^2*xi*G2[17])/108 - 
   (44*A^2*xi^2*G2[17])/27 + A^2*G2[18] + (7*A^2*xi*G2[18])/27 + 
   (2059*A^2*G2[19])/162 + (8*A^2*xi*G2[19])/27 - (A^2*xi^2*G2[19])/9 - 
   4*A^2*G2[20] + (125*A^2*xi*G2[20])/108 - (5*A^2*xi^2*G2[20])/27 + 
   (137*A^2*G2[21])/36 - (31*A^2*xi*G2[21])/36 - (67*A^2*G2[22])/9 - 
   (A^2*xi*G2[22])/9 + (37*A^2*G2[23])/9 + (A^2*xi*G2[23])/9 - 
   (44*A^2*G2[24])/3 + (170*A^2*xi*G2[24])/27 - (16*A^2*xi^2*G2[24])/9 - 
   (4*A^2*G2[25])/3 + (4*A^2*xi*G2[25])/9 - (7*A^2*G2[26])/3 - 
   (137*A^2*xi*G2[26])/54 + (8*A^2*xi^2*G2[26])/9 - (19*A^2*G2[27])/9 - 
   (131*A^2*xi*G2[27])/54 + (8*A^2*xi^2*G2[27])/9 - (A^2*G2[28])/9 - 
   (67*A^2*xi*G2[28])/27 + (8*A^2*xi^2*G2[28])/9 + (A^2*G2[30])/9 + 
   (67*A^2*xi*G2[30])/27 - (8*A^2*xi^2*G2[30])/9 + (8*A^2*G2[31])/9 - 
   (8*A^2*G2[32])/9 + (23*A^2*G2[33])/9 - (7*A^2*xi*G2[33])/9 + 
   (103*A^2*G2[34])/9 - (7*A^2*xi*G2[34])/9 + (35*A^2*G2[36])/243 + 
   (52*A^2*xi*G2[36])/81 - (16*A^2*xi^2*G2[36])/81 - (20*A^2*G2[37])/9 - 
   (A^2*xi*G2[37])/9 - (19*A^2*G2[38])/3 - (A^2*xi*G2[38])/9 + 
   (2908*A^2*G2[39])/243 + (212*A^2*xi*G2[39])/81 - (56*A^2*xi^2*G2[39])/81 + 
   7*A^2*G2[40] + (2*A^2*xi*G2[40])/9 + (7*A^2*G2[41])/9 - 
   (A^2*xi*G2[41])/3 - (5*A^2*G2[42])/3 + (4*A^2*xi*G2[42])/27 - 
   (13*A^2*G2[43])/4 + (11*A^2*xi*G2[43])/36, 
 f[252] -> 14*A^2 + (131*A^2*C01)/432 - (785*A^2*C02)/486 - 
   (173*A^2*log2)/81 - (4*A^2*xi)/9 - (A^2*C01*xi)/16 - 
   (119*A^2*C02*xi)/486 + (29*A^2*log2*xi)/162 + (2*A^2*G1eps[4])/27 - 
   (2*A^2*xi*G1eps[4])/27 + (8*A^2*G2[1])/9 - (62*A^2*G2[2])/3 + 
   (163*A^2*xi*G2[2])/9 - (20*A^2*xi^2*G2[2])/9 + (8*A^2*G2[3])/27 + 
   (26*A^2*G2[5])/27 + (803*A^2*G2[6])/243 + (2*A^2*xi*G2[6])/243 - 
   A^2*G2[7] - (20*A^2*G2[8])/27 + (206*A^2*G2[9])/9 - (163*A^2*xi*G2[9])/9 + 
   (20*A^2*xi^2*G2[9])/9 - (29*A^2*G2[10])/18 + (85*A^2*G2[11])/72 + 
   (A^2*xi*G2[11])/24 + (10*A^2*G2[12])/9 + (7*A^2*G2[13])/27 - 
   (10*A^2*G2[15])/9 - (A^2*G2[17])/2 + (43*A^2*xi*G2[17])/324 - 
   (26*A^2*G2[18])/27 - (2263*A^2*G2[19])/324 + (7*A^2*xi*G2[19])/81 + 
   (649*A^2*G2[20])/324 - (A^2*xi*G2[20])/36 - (20*A^2*G2[21])/9 + 
   (20*A^2*G2[22])/9 - (11*A^2*G2[23])/9 + (97*A^2*G2[24])/27 + 
   (41*A^2*G2[25])/27 + (329*A^2*G2[26])/108 + (415*A^2*G2[27])/108 + 
   (16*A^2*G2[28])/9 - (16*A^2*G2[30])/9 - (34*A^2*G2[31])/27 + 
   (34*A^2*G2[32])/27 - (82*A^2*G2[33])/27 - (68*A^2*G2[34])/9 + 
   (691*A^2*G2[36])/243 - (67*A^2*xi*G2[36])/486 + (29*A^2*G2[37])/18 + 
   (13*A^2*G2[38])/3 - (3965*A^2*G2[39])/486 + (67*A^2*xi*G2[39])/486 - 
   (9*A^2*G2[40])/2 - (8*A^2*G2[41])/9 + (31*A^2*G2[42])/27 + 
   (20*A^2*G2[43])/9, f[253] -> (200*A^2)/27 - (6829*A^2*C01)/648 + 
   (248*A^2*C02)/243 - (227*A^2*log2)/81 + (41*A^2*xi)/54 - 
   (151*A^2*C01*xi)/324 + (4*A^2*C02*xi)/9 + (5*A^2*log2*xi)/54 - 
   (A^2*G1eps[1])/9 + (A^2*xi*G1eps[1])/9 - (A^2*G1eps[2])/9 + 
   (A^2*xi*G1eps[2])/9 + (A^2*G1eps[3])/9 - (A^2*xi*G1eps[3])/9 + 
   (2*A^2*G1eps[4])/27 - (2*A^2*xi*G1eps[4])/27 + (31*A^2*G2[1])/54 - 
   (292*A^2*G2[2])/9 + (226*A^2*xi*G2[2])/9 - (40*A^2*xi^2*G2[2])/9 - 
   (32*A^2*G2[3])/27 + (56*A^2*G2[5])/27 + (3193*A^2*G2[6])/486 - 
   (13*A^2*G2[7])/18 - (13*A^2*G2[8])/27 + 34*A^2*G2[9] - 
   (226*A^2*xi*G2[9])/9 + (40*A^2*xi^2*G2[9])/9 - (7*A^2*G2[10])/3 + 
   (61*A^2*G2[11])/36 + (53*A^2*G2[12])/36 + (128*A^2*G2[13])/27 - 
   (53*A^2*G2[15])/36 + (697*A^2*G2[17])/324 + (11*A^2*xi*G2[17])/54 - 
   (34*A^2*G2[18])/27 - (1055*A^2*G2[19])/81 + (7*A^2*xi*G2[19])/54 + 
   (109*A^2*G2[20])/36 - (53*A^2*G2[21])/18 + (68*A^2*G2[22])/9 - 
   (38*A^2*G2[23])/9 + (274*A^2*G2[24])/27 + (8*A^2*G2[25])/9 + 
   (215*A^2*G2[26])/54 + (197*A^2*G2[27])/54 + (46*A^2*G2[28])/27 - 
   (46*A^2*G2[30])/27 - (8*A^2*G2[31])/9 + (8*A^2*G2[32])/9 - 
   (5*A^2*G2[33])/3 - (A^2*xi*G2[33])/9 - (32*A^2*G2[34])/3 - 
   (116*A^2*G2[36])/243 - (A^2*xi*G2[36])/9 + (7*A^2*G2[37])/3 + 
   (58*A^2*G2[38])/9 - (3376*A^2*G2[39])/243 - (65*A^2*G2[40])/9 - 
   (A^2*G2[41])/3 - (A^2*xi*G2[41])/9 + (41*A^2*G2[42])/27 + 
   (53*A^2*G2[43])/18, f[254] -> (-4*A^2)/3 - (85*A^2*C01)/9 + 
   (1223*A^2*C02)/243 - (164*A^2*log2)/81 + (40*A^2*xi)/27 + 
   (1079*A^2*C01*xi)/81 - (1595*A^2*C02*xi)/243 + (218*A^2*log2*xi)/81 - 
   (2*A^2*xi^2)/9 - (2287*A^2*C01*xi^2)/648 + (289*A^2*C02*xi^2)/243 - 
   (46*A^2*log2*xi^2)/81 + (17*A^2*G2[1])/54 - (17*A^2*xi*G2[1])/54 - 
   (113*A^2*G2[2])/18 + (209*A^2*xi*G2[2])/18 - (16*A^2*xi^2*G2[2])/3 + 
   (103*A^2*G2[3])/54 - (127*A^2*xi*G2[3])/54 + (10*A^2*xi^2*G2[3])/27 - 
   (91*A^2*G2[5])/54 + (115*A^2*xi*G2[5])/54 - (10*A^2*xi^2*G2[5])/27 + 
   (659*A^2*G2[6])/243 - (833*A^2*xi*G2[6])/243 + (142*A^2*xi^2*G2[6])/243 - 
   (2*A^2*G2[7])/9 + (2*A^2*xi*G2[7])/9 - (11*A^2*G2[8])/27 + 
   (11*A^2*xi*G2[8])/27 + (43*A^2*G2[9])/6 - (25*A^2*xi*G2[9])/2 + 
   (16*A^2*xi^2*G2[9])/3 + (5*A^2*G2[10])/18 - (5*A^2*xi*G2[10])/18 + 
   (A^2*G2[11])/18 - (A^2*xi*G2[11])/36 + (A^2*xi^2*G2[11])/18 + 
   (53*A^2*G2[12])/144 - (53*A^2*xi*G2[12])/144 + (A^2*xi^2*G2[12])/9 - 
   (155*A^2*G2[13])/108 + (155*A^2*xi*G2[13])/108 - (53*A^2*G2[15])/144 + 
   (53*A^2*xi*G2[15])/144 - (A^2*xi^2*G2[15])/9 + (5*A^2*G2[16])/12 - 
   (5*A^2*xi*G2[16])/12 + (4031*A^2*G2[17])/1296 - 
   (5783*A^2*xi*G2[17])/1296 + (104*A^2*xi^2*G2[17])/81 + (5*A^2*G2[18])/27 - 
   (5*A^2*xi*G2[18])/27 + (A^2*xi^2*G2[18])/9 + (17*A^2*G2[19])/108 - 
   (29*A^2*xi*G2[19])/108 + (5*A^2*xi^2*G2[19])/81 + (923*A^2*G2[20])/1296 - 
   (803*A^2*xi*G2[20])/1296 + (A^2*xi^2*G2[20])/3 - (17*A^2*G2[21])/18 + 
   (17*A^2*xi*G2[21])/18 - (2*A^2*xi^2*G2[21])/9 + (2*A^2*G2[22])/3 - 
   (2*A^2*xi*G2[22])/3 - (A^2*G2[23])/3 + (A^2*xi*G2[23])/3 + 
   (142*A^2*G2[24])/27 - (190*A^2*xi*G2[24])/27 + (40*A^2*xi^2*G2[24])/27 - 
   (A^2*G2[25])/9 + (A^2*xi*G2[25])/9 - (239*A^2*G2[26])/108 + 
   (335*A^2*xi*G2[26])/108 - (20*A^2*xi^2*G2[26])/27 - (503*A^2*G2[27])/108 + 
   (599*A^2*xi*G2[27])/108 - (20*A^2*xi^2*G2[27])/27 - (86*A^2*G2[28])/27 + 
   (110*A^2*xi*G2[28])/27 - (20*A^2*xi^2*G2[28])/27 + (86*A^2*G2[30])/27 - 
   (110*A^2*xi*G2[30])/27 + (20*A^2*xi^2*G2[30])/27 - (2*A^2*G2[31])/9 + 
   (2*A^2*xi*G2[31])/9 + (2*A^2*G2[32])/9 - (2*A^2*xi*G2[32])/9 + 
   (2*A^2*G2[33])/9 - (2*A^2*xi*G2[33])/9 + (8*A^2*G2[34])/9 - 
   (8*A^2*xi*G2[34])/9 + (311*A^2*G2[36])/486 - (395*A^2*xi*G2[36])/486 + 
   (38*A^2*xi^2*G2[36])/243 - (5*A^2*G2[37])/18 + (5*A^2*xi*G2[37])/18 - 
   (2*A^2*G2[38])/3 + (2*A^2*xi*G2[38])/3 + (481*A^2*G2[39])/486 - 
   (829*A^2*xi*G2[39])/486 + (142*A^2*xi^2*G2[39])/243 + (11*A^2*G2[40])/18 - 
   (11*A^2*xi*G2[40])/18 + (2*A^2*G2[41])/9 - (2*A^2*xi*G2[41])/9 + 
   (A^2*G2[42])/54 - (A^2*xi*G2[42])/54 + (A^2*G2[43])/36 - 
   (A^2*xi*G2[43])/36, f[255] -> (86*A^2)/27 + (1465*A^2*C01)/216 - 
   (1205*A^2*C02)/243 + (289*A^2*log2)/162 + (4*A^2*xi)/27 + 
   (271*A^2*C01*xi)/216 - (106*A^2*C02*xi)/243 + (29*A^2*log2*xi)/162 + 
   (28*A^2*G2[2])/9 - (23*A^2*xi*G2[2])/9 + (4*A^2*xi^2*G2[2])/3 + 
   (91*A^2*G2[3])/54 - (7*A^2*xi*G2[3])/54 - (91*A^2*G2[5])/54 + 
   (7*A^2*xi*G2[5])/54 - (1244*A^2*G2[6])/243 - (58*A^2*xi*G2[6])/243 - 
   (28*A^2*G2[9])/9 + (23*A^2*xi*G2[9])/9 - (4*A^2*xi^2*G2[9])/3 + 
   (10*A^2*G2[10])/9 - (178*A^2*G2[13])/27 - (46*A^2*G2[17])/81 - 
   (38*A^2*xi*G2[17])/81 + (1555*A^2*G2[19])/162 - (7*A^2*xi*G2[19])/162 + 
   (A^2*G2[20])/27 - (A^2*xi*G2[20])/27 - (76*A^2*G2[22])/9 + 
   (44*A^2*G2[23])/9 - (230*A^2*G2[24])/27 - (14*A^2*xi*G2[24])/27 + 
   (4*A^2*G2[25])/9 - (80*A^2*G2[26])/27 + (7*A^2*xi*G2[26])/27 + 
   (16*A^2*G2[27])/27 + (7*A^2*xi*G2[27])/27 - (17*A^2*G2[28])/27 + 
   (7*A^2*xi*G2[28])/27 + (17*A^2*G2[30])/27 - (7*A^2*xi*G2[30])/27 - 
   (8*A^2*G2[33])/9 + (16*A^2*G2[34])/3 + (1957*A^2*G2[36])/486 - 
   (55*A^2*xi*G2[36])/486 - (10*A^2*G2[37])/9 - (8*A^2*G2[38])/3 + 
   (5477*A^2*G2[39])/486 - (71*A^2*xi*G2[39])/486 + (34*A^2*G2[40])/9 - 
   (4*A^2*G2[41])/9, f[256] -> (-379*A^2)/27 - (2965*A^2*C01)/648 + 
   (139*A^2*C02)/243 + (68*A^2*log2)/81 + (194*A^2*xi)/27 + 
   (335*A^2*C01*xi)/72 - (464*A^2*C02*xi)/243 - (49*A^2*log2*xi)/81 + 
   (2*A^2*xi^2)/9 + (563*A^2*C01*xi^2)/324 - (172*A^2*C02*xi^2)/243 + 
   (10*A^2*log2*xi^2)/81 - (2*A^2*G2[1])/9 - (2*A^2*xi*G2[1])/3 + 
   6*A^2*G2[2] - (26*A^2*xi*G2[2])/9 - (56*A^2*G2[3])/27 + 
   (8*A^2*xi*G2[3])/27 - (4*A^2*xi^2*G2[3])/27 + (34*A^2*G2[5])/27 - 
   (20*A^2*xi*G2[5])/27 + (4*A^2*xi^2*G2[5])/27 + (127*A^2*G2[6])/243 - 
   (467*A^2*xi*G2[6])/243 - (52*A^2*xi^2*G2[6])/243 + (A^2*G2[7])/3 + 
   (2*A^2*xi*G2[7])/3 + (2*A^2*G2[8])/27 + (2*A^2*xi*G2[8])/3 - 
   (64*A^2*G2[9])/9 + (16*A^2*xi*G2[9])/9 + (A^2*G2[10])/3 - 
   (A^2*xi*G2[10])/3 - (59*A^2*G2[11])/36 + (17*A^2*xi*G2[11])/36 - 
   (185*A^2*G2[12])/72 + (31*A^2*xi*G2[12])/72 + (2*A^2*xi^2*G2[12])/9 + 
   (341*A^2*G2[13])/54 - (3*A^2*xi*G2[13])/2 + (185*A^2*G2[15])/72 - 
   (31*A^2*xi*G2[15])/72 - (2*A^2*xi^2*G2[15])/9 + (11*A^2*G2[16])/6 - 
   (19*A^2*xi*G2[16])/18 - (1895*A^2*G2[17])/648 + (65*A^2*xi*G2[17])/72 - 
   (56*A^2*xi^2*G2[17])/81 - (23*A^2*G2[18])/27 + (10*A^2*xi*G2[18])/27 + 
   (2*A^2*xi^2*G2[18])/9 + (A^2*G2[19])/162 + (59*A^2*xi*G2[19])/162 - 
   (8*A^2*xi^2*G2[19])/81 - (1337*A^2*G2[20])/216 + 
   (1213*A^2*xi*G2[20])/648 + (8*A^2*xi^2*G2[20])/27 + (79*A^2*G2[21])/18 - 
   (5*A^2*xi*G2[21])/18 - (4*A^2*xi^2*G2[21])/9 + (14*A^2*G2[22])/9 - 
   (14*A^2*xi*G2[22])/9 - (8*A^2*G2[23])/9 + (8*A^2*xi*G2[23])/9 + 
   (20*A^2*G2[24])/9 - (52*A^2*xi*G2[24])/27 - (16*A^2*xi^2*G2[24])/27 - 
   (47*A^2*G2[25])/27 + (10*A^2*xi*G2[25])/9 - (107*A^2*G2[26])/54 + 
   (73*A^2*xi*G2[26])/54 + (8*A^2*xi^2*G2[26])/27 - (65*A^2*G2[27])/18 + 
   (349*A^2*xi*G2[27])/54 + (8*A^2*xi^2*G2[27])/27 - (62*A^2*G2[28])/27 + 
   (92*A^2*xi*G2[28])/27 + (8*A^2*xi^2*G2[28])/27 + (62*A^2*G2[30])/27 - 
   (92*A^2*xi*G2[30])/27 - (8*A^2*xi^2*G2[30])/27 + (22*A^2*G2[31])/27 + 
   (4*A^2*xi*G2[31])/9 - (22*A^2*G2[32])/27 - (4*A^2*xi*G2[32])/9 + 
   (94*A^2*G2[33])/27 - (20*A^2*xi*G2[33])/9 + (10*A^2*G2[34])/3 - 
   (10*A^2*xi*G2[34])/3 - (550*A^2*G2[36])/243 - (100*A^2*xi*G2[36])/243 - 
   (20*A^2*xi^2*G2[36])/243 - (A^2*G2[37])/3 + (A^2*xi*G2[37])/3 - 
   (10*A^2*G2[38])/9 + (10*A^2*xi*G2[38])/9 + (334*A^2*G2[39])/243 + 
   (352*A^2*xi*G2[39])/243 - (52*A^2*xi^2*G2[39])/243 + (7*A^2*G2[40])/9 - 
   (7*A^2*xi*G2[40])/9 + (4*A^2*G2[41])/3 - (4*A^2*xi*G2[41])/3 - 
   (38*A^2*G2[42])/27 + (7*A^2*xi*G2[42])/27 - (25*A^2*G2[43])/9 + 
   (5*A^2*xi*G2[43])/9, f[257] -> (566*A^2)/27 + (3155*A^2*C01)/216 - 
   (1367*A^2*C02)/243 - (67*A^2*log2)/81 - (376*A^2*xi)/27 - 
   (680*A^2*C01*xi)/81 + (104*A^2*C02*xi)/27 + (37*A^2*log2*xi)/27 - 
   (4*A^2*xi^2)/9 - (563*A^2*C01*xi^2)/162 + (344*A^2*C02*xi^2)/243 - 
   (20*A^2*log2*xi^2)/81 - (2*A^2*G1eps[4])/27 + (2*A^2*xi*G1eps[4])/27 - 
   (2*A^2*G2[1])/3 + (4*A^2*xi*G2[1])/3 - (302*A^2*G2[2])/9 + 
   38*A^2*xi*G2[2] - (80*A^2*xi^2*G2[2])/9 + (61*A^2*G2[3])/27 - 
   (19*A^2*xi*G2[3])/27 + (8*A^2*xi^2*G2[3])/27 - (53*A^2*G2[5])/27 + 
   (43*A^2*xi*G2[5])/27 - (8*A^2*xi^2*G2[5])/27 - (884*A^2*G2[6])/243 + 
   (98*A^2*xi*G2[6])/27 + (104*A^2*xi^2*G2[6])/243 + (2*A^2*G2[7])/3 - 
   (4*A^2*xi*G2[7])/3 + (20*A^2*G2[8])/27 - (4*A^2*xi*G2[8])/3 + 
   (302*A^2*G2[9])/9 - (322*A^2*xi*G2[9])/9 + (80*A^2*xi^2*G2[9])/9 - 
   (2*A^2*G2[10])/3 + (2*A^2*xi*G2[10])/3 + (59*A^2*G2[11])/18 - 
   (35*A^2*xi*G2[11])/36 + (17*A^2*G2[12])/4 - (31*A^2*xi*G2[12])/36 - 
   (4*A^2*xi^2*G2[12])/9 - (305*A^2*G2[13])/27 + 3*A^2*xi*G2[13] - 
   (17*A^2*G2[15])/4 + (31*A^2*xi*G2[15])/36 + (4*A^2*xi^2*G2[15])/9 - 
   (11*A^2*G2[16])/3 + (19*A^2*xi*G2[16])/9 + (1295*A^2*G2[17])/324 - 
   (755*A^2*xi*G2[17])/324 + (112*A^2*xi^2*G2[17])/81 + (22*A^2*G2[18])/27 - 
   (20*A^2*xi*G2[18])/27 - (4*A^2*xi^2*G2[18])/9 + (17*A^2*G2[19])/81 - 
   (55*A^2*xi*G2[19])/81 + (16*A^2*xi^2*G2[19])/81 + (1157*A^2*G2[20])/108 - 
   (1267*A^2*xi*G2[20])/324 - (16*A^2*xi^2*G2[20])/27 - 7*A^2*G2[21] + 
   (5*A^2*xi*G2[21])/9 + (8*A^2*xi^2*G2[21])/9 - (28*A^2*G2[22])/9 + 
   (28*A^2*xi*G2[22])/9 + (16*A^2*G2[23])/9 - (16*A^2*xi*G2[23])/9 - 
   (196*A^2*G2[24])/27 + (92*A^2*xi*G2[24])/27 + (32*A^2*xi^2*G2[24])/27 + 
   (76*A^2*G2[25])/27 - (20*A^2*xi*G2[25])/9 + (133*A^2*G2[26])/27 - 
   (67*A^2*xi*G2[26])/27 - (16*A^2*xi^2*G2[26])/27 + (317*A^2*G2[27])/27 - 
   (343*A^2*xi*G2[27])/27 - (16*A^2*xi^2*G2[27])/27 + (22*A^2*G2[28])/3 - 
   (178*A^2*xi*G2[28])/27 - (16*A^2*xi^2*G2[28])/27 - (22*A^2*G2[30])/3 + 
   (178*A^2*xi*G2[30])/27 + (16*A^2*xi^2*G2[30])/27 - (8*A^2*G2[31])/27 - 
   (8*A^2*xi*G2[31])/9 + (8*A^2*G2[32])/27 + (8*A^2*xi*G2[32])/9 - 
   (152*A^2*G2[33])/27 + (40*A^2*xi*G2[33])/9 - (20*A^2*G2[34])/3 + 
   (20*A^2*xi*G2[34])/3 + (353*A^2*G2[36])/243 + (17*A^2*xi*G2[36])/27 + 
   (40*A^2*xi^2*G2[36])/243 + (2*A^2*G2[37])/3 - (2*A^2*xi*G2[37])/3 + 
   (20*A^2*G2[38])/9 - (20*A^2*xi*G2[38])/9 - (263*A^2*G2[39])/243 - 
   (79*A^2*xi*G2[39])/27 + (104*A^2*xi^2*G2[39])/243 - (14*A^2*G2[40])/9 + 
   (14*A^2*xi*G2[40])/9 - (8*A^2*G2[41])/3 + (8*A^2*xi*G2[41])/3 + 
   (76*A^2*G2[42])/27 - (14*A^2*xi*G2[42])/27 + (50*A^2*G2[43])/9 - 
   (10*A^2*xi*G2[43])/9, f[258] -> (-373*A^2)/27 + (6049*A^2*C01)/648 - 
   (463*A^2*C02)/243 + (827*A^2*log2)/162 + (14*A^2*xi)/3 - 
   (827*A^2*C01*xi)/72 + (832*A^2*C02*xi)/243 - (785*A^2*log2*xi)/162 + 
   (4*A^2*xi^2)/9 + (983*A^2*C01*xi^2)/162 - (494*A^2*C02*xi^2)/243 + 
   (98*A^2*log2*xi^2)/81 + (7*A^2*G2[1])/27 - (22*A^2*xi*G2[1])/27 + 
   (116*A^2*G2[2])/9 - (41*A^2*xi*G2[2])/3 + (34*A^2*xi^2*G2[2])/9 - 
   (65*A^2*G2[3])/54 + (5*A^2*xi*G2[3])/2 - (2*A^2*xi^2*G2[3])/3 + 
   (53*A^2*G2[5])/54 - (175*A^2*xi*G2[5])/54 + (2*A^2*xi^2*G2[5])/3 - 
   (955*A^2*G2[6])/243 + (280*A^2*xi*G2[6])/243 - (272*A^2*xi^2*G2[6])/243 - 
   (2*A^2*G2[7])/9 + (8*A^2*xi*G2[7])/9 - (14*A^2*G2[8])/27 + 
   (8*A^2*xi*G2[8])/9 - (112*A^2*G2[9])/9 + (107*A^2*xi*G2[9])/9 - 
   (34*A^2*xi^2*G2[9])/9 + (19*A^2*G2[10])/9 - (A^2*xi*G2[10])/3 - 
   (83*A^2*G2[11])/27 + (23*A^2*xi*G2[11])/27 - (371*A^2*G2[12])/108 + 
   (161*A^2*xi*G2[12])/108 + (53*A^2*G2[13])/27 - (73*A^2*xi*G2[13])/27 + 
   (371*A^2*G2[15])/108 - (161*A^2*xi*G2[15])/108 + (31*A^2*G2[16])/27 - 
   (31*A^2*xi*G2[16])/27 - (2003*A^2*G2[17])/324 + (2401*A^2*xi*G2[17])/324 - 
   (190*A^2*xi^2*G2[17])/81 + (5*A^2*G2[18])/9 + (29*A^2*xi*G2[18])/27 + 
   (1421*A^2*G2[19])/162 + (31*A^2*xi*G2[19])/54 - (4*A^2*xi^2*G2[19])/81 - 
   (833*A^2*G2[20])/108 + (1417*A^2*xi*G2[20])/324 - (8*A^2*xi^2*G2[20])/27 + 
   (172*A^2*G2[21])/27 - (67*A^2*xi*G2[21])/27 - (10*A^2*G2[22])/3 - 
   (14*A^2*xi*G2[22])/9 + (16*A^2*G2[23])/9 + (8*A^2*xi*G2[23])/9 - 
   (76*A^2*G2[24])/9 + (160*A^2*xi*G2[24])/27 - (8*A^2*xi^2*G2[24])/3 - 
   (17*A^2*G2[25])/9 + (26*A^2*xi*G2[25])/27 - (41*A^2*G2[26])/18 - 
   (143*A^2*xi*G2[26])/54 + (4*A^2*xi^2*G2[26])/3 - (137*A^2*G2[27])/18 + 
   (185*A^2*xi*G2[27])/54 + (4*A^2*xi^2*G2[27])/3 - (29*A^2*G2[28])/9 - 
   (A^2*xi*G2[28])/9 + (4*A^2*xi^2*G2[28])/3 + (29*A^2*G2[30])/9 + 
   (A^2*xi*G2[30])/9 - (4*A^2*xi^2*G2[30])/3 + (2*A^2*G2[31])/9 + 
   (20*A^2*xi*G2[31])/27 - (2*A^2*G2[32])/9 - (20*A^2*xi*G2[32])/27 + 
   (34*A^2*G2[33])/9 - (52*A^2*xi*G2[33])/27 + (34*A^2*G2[34])/3 - 
   (10*A^2*xi*G2[34])/3 - (170*A^2*G2[36])/243 + (251*A^2*xi*G2[36])/243 - 
   (142*A^2*xi^2*G2[36])/243 - (19*A^2*G2[37])/9 + (A^2*xi*G2[37])/3 - 
   (52*A^2*G2[38])/9 + (8*A^2*xi*G2[38])/9 + (1979*A^2*G2[39])/243 + 
   (982*A^2*xi*G2[39])/243 - (182*A^2*xi^2*G2[39])/243 + (53*A^2*G2[40])/9 - 
   (5*A^2*xi*G2[40])/9 + (16*A^2*G2[41])/9 - (4*A^2*xi*G2[41])/3 - 
   (22*A^2*G2[42])/9 + (14*A^2*xi*G2[42])/27 - 5*A^2*G2[43] + 
   (10*A^2*xi*G2[43])/9, f[259] -> (29*A^2)/27 + (30107*A^2*C01)/1296 - 
   (100*A^2*C02)/9 + (127*A^2*log2)/54 - (68*A^2*xi)/9 - 
   (14255*A^2*C01*xi)/432 + (3407*A^2*C02*xi)/243 - (383*A^2*log2*xi)/81 + 
   (4*A^2*xi^2)/9 + (1987*A^2*C01*xi^2)/324 - (518*A^2*C02*xi^2)/243 + 
   (86*A^2*log2*xi^2)/81 - (4*A^2*G2[1])/3 + (13*A^2*xi*G2[1])/27 - 
   (77*A^2*G2[2])/9 + A^2*xi*G2[2] - (4*A^2*xi^2*G2[2])/9 - 
   (79*A^2*G2[3])/54 + (197*A^2*xi*G2[3])/54 - (16*A^2*xi^2*G2[3])/27 - 
   (A^2*G2[5])/54 - (181*A^2*xi*G2[5])/54 + (16*A^2*xi^2*G2[5])/27 - 
   (217*A^2*G2[6])/27 + (1619*A^2*xi*G2[6])/243 - (260*A^2*xi^2*G2[6])/243 + 
   (13*A^2*G2[7])/9 - (4*A^2*xi*G2[7])/9 + (26*A^2*G2[8])/27 - 
   (4*A^2*xi*G2[8])/9 + (55*A^2*G2[9])/9 - (A^2*xi*G2[9])/3 + 
   (4*A^2*xi^2*G2[9])/9 + (5*A^2*G2[10])/6 + (A^2*xi*G2[10])/3 - 
   (7*A^2*G2[11])/4 + (43*A^2*xi*G2[11])/108 - (A^2*xi^2*G2[11])/9 - 
   (11*A^2*G2[12])/9 + (4*A^2*xi*G2[12])/27 - (2*A^2*xi^2*G2[12])/9 - 
   (31*A^2*G2[13])/27 - (22*A^2*xi*G2[13])/27 + (11*A^2*G2[15])/9 - 
   (4*A^2*xi*G2[15])/27 + (2*A^2*xi^2*G2[15])/9 - (A^2*G2[16])/3 + 
   (19*A^2*xi*G2[16])/27 - (775*A^2*G2[17])/108 + (94*A^2*xi*G2[17])/9 - 
   (172*A^2*xi^2*G2[17])/81 + (25*A^2*G2[18])/54 - (7*A^2*xi*G2[18])/54 - 
   (2*A^2*xi^2*G2[18])/9 + (737*A^2*G2[19])/108 + (56*A^2*xi*G2[19])/81 - 
   (10*A^2*xi^2*G2[19])/81 - (227*A^2*G2[20])/54 + (149*A^2*xi*G2[20])/162 - 
   (2*A^2*xi^2*G2[20])/3 + (22*A^2*G2[21])/9 - (43*A^2*xi*G2[21])/54 + 
   (4*A^2*xi^2*G2[21])/9 - (62*A^2*G2[22])/9 + (14*A^2*xi*G2[22])/9 + 
   (35*A^2*G2[23])/9 - (8*A^2*xi*G2[23])/9 - 11*A^2*G2[24] + 
   (368*A^2*xi*G2[24])/27 - (64*A^2*xi^2*G2[24])/27 + (4*A^2*G2[25])/27 - 
   (20*A^2*xi*G2[25])/27 - (7*A^2*G2[26])/108 - (367*A^2*xi*G2[26])/54 + 
   (32*A^2*xi^2*G2[26])/27 + (281*A^2*G2[27])/36 - (581*A^2*xi*G2[27])/54 + 
   (32*A^2*xi^2*G2[27])/27 + (109*A^2*G2[28])/27 - (25*A^2*xi*G2[28])/3 + 
   (32*A^2*xi^2*G2[28])/27 - (109*A^2*G2[30])/27 + (25*A^2*xi*G2[30])/3 - 
   (32*A^2*xi^2*G2[30])/27 + (40*A^2*G2[31])/27 - (8*A^2*xi*G2[31])/27 - 
   (40*A^2*G2[32])/27 + (8*A^2*xi*G2[32])/27 - (8*A^2*G2[33])/27 + 
   (40*A^2*xi*G2[33])/27 + (26*A^2*G2[34])/9 + (22*A^2*xi*G2[34])/9 - 
   (25*A^2*G2[36])/18 + (397*A^2*xi*G2[36])/243 - (100*A^2*xi^2*G2[36])/243 - 
   (5*A^2*G2[37])/6 - (A^2*xi*G2[37])/3 - (5*A^2*G2[38])/3 - 
   (4*A^2*xi*G2[38])/3 + (34*A^2*G2[39])/3 + (773*A^2*xi*G2[39])/243 - 
   (188*A^2*xi^2*G2[39])/243 + (47*A^2*G2[40])/18 + A^2*xi*G2[40] - 
   (8*A^2*G2[41])/9 + (8*A^2*xi*G2[41])/9 - (22*A^2*G2[42])/27 + 
   (A^2*xi*G2[42])/27 - (14*A^2*G2[43])/9 + (A^2*xi*G2[43])/18, 
 f[260] -> (-890*A^2)/27 - (61*A^2*C01)/36 + (1823*A^2*C02)/486 + 
   (2027*A^2*log2)/324 + (367*A^2*xi)/27 + (827*A^2*C01*xi)/324 - 
   (709*A^2*C02*xi)/162 - (499*A^2*log2*xi)/108 + (4*A^2*xi^2)/9 + 
   (1945*A^2*C01*xi^2)/324 - (458*A^2*C02*xi^2)/243 + (98*A^2*log2*xi^2)/81 - 
   (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 + (10*A^2*G2[1])/27 - 
   (58*A^2*xi*G2[1])/27 + (325*A^2*G2[2])/9 - (122*A^2*xi*G2[2])/3 + 
   (38*A^2*xi^2*G2[2])/3 - (41*A^2*G2[3])/54 + (3*A^2*xi*G2[3])/2 - 
   (19*A^2*xi^2*G2[3])/27 + (A^2*G2[5])/54 - (59*A^2*xi*G2[5])/18 + 
   (19*A^2*xi^2*G2[5])/27 - (788*A^2*G2[6])/243 - (275*A^2*xi*G2[6])/81 - 
   (272*A^2*xi^2*G2[6])/243 - (2*A^2*G2[7])/9 + (20*A^2*xi*G2[7])/9 - 
   (16*A^2*G2[8])/27 + (56*A^2*xi*G2[8])/27 - (329*A^2*G2[9])/9 + 
   (110*A^2*xi*G2[9])/3 - (38*A^2*xi^2*G2[9])/3 + (28*A^2*G2[10])/9 - 
   (7*A^2*xi*G2[10])/9 - 4*A^2*G2[11] + (3*A^2*xi*G2[11])/2 + 
   (A^2*xi^2*G2[11])/18 - (343*A^2*G2[12])/72 + (167*A^2*xi*G2[12])/72 + 
   (2*A^2*xi^2*G2[12])/9 + (79*A^2*G2[13])/27 - (107*A^2*xi*G2[13])/27 + 
   (343*A^2*G2[15])/72 - (167*A^2*xi*G2[15])/72 - (2*A^2*xi^2*G2[15])/9 + 
   (47*A^2*G2[16])/18 - (47*A^2*xi*G2[16])/18 - (3221*A^2*G2[17])/648 + 
   (3781*A^2*xi*G2[17])/648 - (202*A^2*xi^2*G2[17])/81 + (23*A^2*G2[18])/54 + 
   (79*A^2*xi*G2[18])/54 + (2*A^2*xi^2*G2[18])/9 + (1040*A^2*G2[19])/81 + 
   (25*A^2*xi*G2[19])/81 + (2*A^2*xi^2*G2[19])/81 - (745*A^2*G2[20])/72 + 
   (4169*A^2*xi*G2[20])/648 + (A^2*xi^2*G2[20])/27 + (73*A^2*G2[21])/9 - 
   (29*A^2*xi*G2[21])/9 - (4*A^2*xi^2*G2[21])/9 - (32*A^2*G2[22])/9 - 
   (34*A^2*xi*G2[22])/9 + 2*A^2*G2[23] + (20*A^2*xi*G2[23])/9 - 
   (164*A^2*G2[24])/27 + (20*A^2*xi*G2[24])/27 - (76*A^2*xi^2*G2[24])/27 - 
   (112*A^2*G2[25])/27 + (20*A^2*xi*G2[25])/9 - (202*A^2*G2[26])/27 + 
   (13*A^2*xi*G2[26])/54 + (38*A^2*xi^2*G2[26])/27 - (455*A^2*G2[27])/27 + 
   (787*A^2*xi*G2[27])/54 + (38*A^2*xi^2*G2[27])/27 - 9*A^2*G2[28] + 
   (167*A^2*xi*G2[28])/27 + (38*A^2*xi^2*G2[28])/27 + 9*A^2*G2[30] - 
   (167*A^2*xi*G2[30])/27 - (38*A^2*xi^2*G2[30])/27 + (20*A^2*G2[31])/27 + 
   (16*A^2*xi*G2[31])/9 - (20*A^2*G2[32])/27 - (16*A^2*xi*G2[32])/9 + 
   (224*A^2*G2[33])/27 - (40*A^2*xi*G2[33])/9 + (170*A^2*G2[34])/9 - 
   (70*A^2*xi*G2[34])/9 - (346*A^2*G2[36])/243 - (79*A^2*xi*G2[36])/81 - 
   (142*A^2*xi^2*G2[36])/243 - (28*A^2*G2[37])/9 + (7*A^2*xi*G2[37])/9 - 
   (80*A^2*G2[38])/9 + (8*A^2*xi*G2[38])/3 + (3172*A^2*G2[39])/243 + 
   (505*A^2*xi*G2[39])/81 - (200*A^2*xi^2*G2[39])/243 + (26*A^2*G2[40])/3 - 
   (17*A^2*xi*G2[40])/9 + (34*A^2*G2[41])/9 - (28*A^2*xi*G2[41])/9 - 
   (181*A^2*G2[42])/54 + (55*A^2*xi*G2[42])/54 - (125*A^2*G2[43])/18 + 
   (41*A^2*xi*G2[43])/18, f[261] -> 0, 
 f[262] -> (-41*A^2)/3 - (16889*A^2*C01)/648 + (2653*A^2*C02)/243 - 
   (13*A^2*log2)/81 + (137*A^2*xi)/9 + (1381*A^2*C01*xi)/54 - 
   (313*A^2*C02*xi)/27 + (68*A^2*log2*xi)/27 + (A^2*xi^2)/9 - 
   (299*A^2*C01*xi^2)/324 + (31*A^2*C02*xi^2)/243 - (31*A^2*log2*xi^2)/81 - 
   (2*A^2*G1eps[1])/9 + (2*A^2*xi*G1eps[1])/9 - (2*A^2*G1eps[2])/9 + 
   (2*A^2*xi*G1eps[2])/9 + (2*A^2*G1eps[3])/9 - (2*A^2*xi*G1eps[3])/9 + 
   (3*A^2*G2[1])/2 - (71*A^2*xi*G2[1])/54 + (67*A^2*G2[2])/18 + 
   (29*A^2*xi*G2[2])/18 - (8*A^2*xi^2*G2[2])/9 + (10*A^2*G2[3])/9 - 
   (64*A^2*xi*G2[3])/27 + (4*A^2*xi^2*G2[3])/27 + (4*A^2*G2[5])/27 + 
   (40*A^2*xi*G2[5])/27 - (4*A^2*xi^2*G2[5])/27 + (3005*A^2*G2[6])/486 - 
   (383*A^2*xi*G2[6])/54 + (64*A^2*xi^2*G2[6])/243 - (5*A^2*G2[7])/3 + 
   (11*A^2*xi*G2[7])/9 - (44*A^2*G2[8])/27 + (38*A^2*xi*G2[8])/27 - 
   (13*A^2*G2[9])/18 - (25*A^2*xi*G2[9])/6 + (8*A^2*xi^2*G2[9])/9 + 
   (7*A^2*G2[10])/9 - (7*A^2*xi*G2[10])/9 - (29*A^2*G2[11])/36 + 
   (11*A^2*xi*G2[11])/18 + (A^2*xi^2*G2[11])/18 - (14*A^2*G2[12])/9 + 
   (7*A^2*xi*G2[12])/18 + (4*A^2*xi^2*G2[12])/9 + (103*A^2*G2[13])/27 - 
   (22*A^2*xi*G2[13])/27 + (14*A^2*G2[15])/9 - (7*A^2*xi*G2[15])/18 - 
   (4*A^2*xi^2*G2[15])/9 + 2*A^2*G2[16] - 2*A^2*xi*G2[16] + 
   (365*A^2*G2[17])/81 - (397*A^2*xi*G2[17])/81 + (20*A^2*xi^2*G2[17])/81 - 
   (13*A^2*G2[18])/27 + (13*A^2*xi*G2[18])/27 + (4*A^2*xi^2*G2[18])/9 + 
   (7*A^2*G2[19])/162 + (11*A^2*xi*G2[19])/162 - (7*A^2*xi^2*G2[19])/81 - 
   (163*A^2*G2[20])/54 + (359*A^2*xi*G2[20])/162 + (7*A^2*xi^2*G2[20])/9 + 
   (91*A^2*G2[21])/36 + (11*A^2*xi*G2[21])/36 - (8*A^2*xi^2*G2[21])/9 + 
   3*A^2*G2[22] - 3*A^2*xi*G2[22] - (5*A^2*G2[23])/3 + (5*A^2*xi*G2[23])/3 + 
   (82*A^2*G2[24])/9 - (106*A^2*xi*G2[24])/9 + (16*A^2*xi^2*G2[24])/27 - 
   (43*A^2*G2[25])/27 + (16*A^2*xi*G2[25])/9 - (253*A^2*G2[26])/54 + 
   (109*A^2*xi*G2[26])/18 - (8*A^2*xi^2*G2[26])/27 - (281*A^2*G2[27])/18 + 
   (97*A^2*xi*G2[27])/6 - (8*A^2*xi^2*G2[27])/27 - (247*A^2*G2[28])/27 + 
   (91*A^2*xi*G2[28])/9 - (8*A^2*xi^2*G2[28])/27 + (247*A^2*G2[30])/27 - 
   (91*A^2*xi*G2[30])/9 + (8*A^2*xi^2*G2[30])/27 - (34*A^2*G2[31])/27 + 
   (8*A^2*xi*G2[31])/9 + (34*A^2*G2[32])/27 - (8*A^2*xi*G2[32])/9 + 
   (92*A^2*G2[33])/27 - (34*A^2*xi*G2[33])/9 + (53*A^2*G2[34])/9 - 
   (53*A^2*xi*G2[34])/9 + (482*A^2*G2[36])/243 - (16*A^2*xi*G2[36])/9 + 
   (8*A^2*xi^2*G2[36])/243 - (7*A^2*G2[37])/9 + (7*A^2*xi*G2[37])/9 - 
   (7*A^2*G2[38])/3 + (7*A^2*xi*G2[38])/3 - (293*A^2*G2[39])/243 - 
   (A^2*xi*G2[39])/3 + (64*A^2*xi^2*G2[39])/243 + (16*A^2*G2[40])/9 - 
   (16*A^2*xi*G2[40])/9 + (22*A^2*G2[41])/9 - (22*A^2*xi*G2[41])/9 - 
   (31*A^2*G2[42])/27 + (10*A^2*xi*G2[42])/27 - (83*A^2*G2[43])/36 + 
   (29*A^2*xi*G2[43])/36, f[263] -> 0, f[264] -> 0, f[265] -> 0, 
 f[266] -> (541*A^2)/27 + (3985*A^2*C01)/324 - (223*A^2*C02)/81 - 
   (7*A^2*log2)/18 - (98*A^2*xi)/9 - (3875*A^2*C01*xi)/648 + 
   (539*A^2*C02*xi)/243 + (82*A^2*log2*xi)/81 - (A^2*xi^2)/3 - 
   (563*A^2*C01*xi^2)/216 + (86*A^2*C02*xi^2)/81 - (5*A^2*log2*xi^2)/27 + 
   (11*A^2*G2[1])/54 + A^2*xi*G2[1] - (10*A^2*G2[2])/9 + 
   (76*A^2*xi*G2[2])/9 - (40*A^2*xi^2*G2[2])/9 + (31*A^2*G2[3])/18 - 
   (11*A^2*xi*G2[3])/18 + (2*A^2*xi^2*G2[3])/9 - (41*A^2*G2[5])/54 + 
   (23*A^2*xi*G2[5])/18 - (2*A^2*xi^2*G2[5])/9 - (139*A^2*G2[6])/81 + 
   (1309*A^2*xi*G2[6])/486 + (26*A^2*xi^2*G2[6])/81 - (7*A^2*G2[7])/18 - 
   A^2*xi*G2[7] - A^2*xi*G2[8] + (7*A^2*G2[9])/3 - (61*A^2*xi*G2[9])/9 + 
   (40*A^2*xi^2*G2[9])/9 - (A^2*G2[10])/2 + (A^2*xi*G2[10])/2 + 
   (25*A^2*G2[11])/18 - (25*A^2*xi*G2[11])/36 + (67*A^2*G2[12])/48 - 
   (61*A^2*xi*G2[12])/144 - (A^2*xi^2*G2[12])/3 - (643*A^2*G2[13])/108 + 
   (9*A^2*xi*G2[13])/4 - (67*A^2*G2[15])/48 + (61*A^2*xi*G2[15])/144 + 
   (A^2*xi^2*G2[15])/3 - (19*A^2*G2[16])/12 + (19*A^2*xi*G2[16])/12 - 
   (125*A^2*G2[17])/1296 - (2039*A^2*xi*G2[17])/1296 + 
   (28*A^2*xi^2*G2[17])/27 - (A^2*G2[18])/9 - (A^2*xi*G2[18])/3 - 
   (A^2*xi^2*G2[18])/3 - (19*A^2*G2[19])/324 - (173*A^2*xi*G2[19])/324 + 
   (4*A^2*xi^2*G2[19])/27 + (4487*A^2*G2[20])/1296 - 
   (905*A^2*xi*G2[20])/432 - (4*A^2*xi^2*G2[20])/9 - (23*A^2*G2[21])/12 - 
   (A^2*xi*G2[21])/36 + (2*A^2*xi^2*G2[21])/3 - (7*A^2*G2[22])/3 + 
   (7*A^2*xi*G2[22])/3 + (4*A^2*G2[23])/3 - (4*A^2*xi*G2[23])/3 - 
   (128*A^2*G2[24])/27 + (20*A^2*xi*G2[24])/9 + (8*A^2*xi^2*G2[24])/9 + 
   (67*A^2*G2[25])/27 - (5*A^2*xi*G2[25])/3 + (43*A^2*G2[26])/12 - 
   (61*A^2*xi*G2[26])/36 - (4*A^2*xi^2*G2[26])/9 + (727*A^2*G2[27])/108 - 
   (337*A^2*xi*G2[27])/36 - (4*A^2*xi^2*G2[27])/9 + (119*A^2*G2[28])/27 - 
   (43*A^2*xi*G2[28])/9 - (4*A^2*xi^2*G2[28])/9 - (119*A^2*G2[30])/27 + 
   (43*A^2*xi*G2[30])/9 + (4*A^2*xi^2*G2[30])/9 - (26*A^2*G2[31])/27 - 
   (2*A^2*xi*G2[31])/3 + (26*A^2*G2[32])/27 + (2*A^2*xi*G2[32])/3 - 
   (134*A^2*G2[33])/27 + (10*A^2*xi*G2[33])/3 - 5*A^2*G2[34] + 
   5*A^2*xi*G2[34] + (413*A^2*G2[36])/162 + (329*A^2*xi*G2[36])/486 + 
   (10*A^2*xi^2*G2[36])/81 + (A^2*G2[37])/2 - (A^2*xi*G2[37])/2 + 
   (5*A^2*G2[38])/3 - (5*A^2*xi*G2[38])/3 - (311*A^2*G2[39])/162 - 
   (1247*A^2*xi*G2[39])/486 + (26*A^2*xi^2*G2[39])/81 - (7*A^2*G2[40])/6 + 
   (7*A^2*xi*G2[40])/6 - 2*A^2*G2[41] + 2*A^2*xi*G2[41] + (7*A^2*G2[42])/6 - 
   (7*A^2*xi*G2[42])/18 + (7*A^2*G2[43])/3 - (5*A^2*xi*G2[43])/6, 
 f[267] -> (16*A^2)/3 + (4523*A^2*C01)/1296 - (1511*A^2*C02)/486 - 
   (233*A^2*log2)/324 - (2*A^2*xi)/9 - (91*A^2*C01*xi)/162 - 
   (10*A^2*C02*xi)/243 + (31*A^2*log2*xi)/324 + (A^2*G1eps[4])/27 - 
   (A^2*xi*G1eps[4])/27 - (13*A^2*G2[2])/3 + (34*A^2*xi*G2[2])/9 - 
   (A^2*G2[3])/9 + (2*A^2*xi*G2[3])/27 + (A^2*G2[5])/9 - 
   (2*A^2*xi*G2[5])/27 - (190*A^2*G2[6])/243 + (29*A^2*xi*G2[6])/243 + 
   (13*A^2*G2[9])/3 - (34*A^2*xi*G2[9])/9 - (4*A^2*G2[10])/9 + 
   (A^2*G2[11])/24 + (A^2*G2[12])/9 + (5*A^2*G2[13])/27 - (A^2*G2[15])/9 - 
   (407*A^2*G2[17])/324 + (25*A^2*xi*G2[17])/81 + (A^2*G2[18])/9 - 
   (49*A^2*G2[19])/162 + (4*A^2*xi*G2[19])/81 + (11*A^2*G2[20])/36 - 
   (2*A^2*G2[21])/9 - (14*A^2*G2[22])/9 + (8*A^2*G2[23])/9 - 
   (10*A^2*G2[24])/9 + (8*A^2*xi*G2[24])/27 + (2*A^2*G2[25])/3 + 
   (5*A^2*G2[26])/9 - (4*A^2*xi*G2[26])/27 + (34*A^2*G2[27])/9 - 
   (4*A^2*xi*G2[27])/27 + (14*A^2*G2[28])/9 - (4*A^2*xi*G2[28])/27 - 
   (14*A^2*G2[30])/9 + (4*A^2*xi*G2[30])/27 - (4*A^2*G2[33])/3 - 
   (20*A^2*G2[34])/9 + (695*A^2*G2[36])/486 - (13*A^2*xi*G2[36])/486 + 
   (4*A^2*G2[37])/9 + (10*A^2*G2[38])/9 + (331*A^2*G2[39])/486 + 
   (85*A^2*xi*G2[39])/486 - (8*A^2*G2[40])/9 - (2*A^2*G2[41])/3, 
 f[268] -> (-218*A^2)/27 + (1741*A^2*C01)/216 - (1433*A^2*C02)/243 + 
   (181*A^2*log2)/162 - (44*A^2*xi)/27 - (10123*A^2*C01*xi)/648 + 
   (604*A^2*C02*xi)/81 - (77*A^2*log2*xi)/27 + (2*A^2*xi^2)/9 + 
   (2287*A^2*C01*xi^2)/648 - (289*A^2*C02*xi^2)/243 + (46*A^2*log2*xi^2)/81 - 
   (46*A^2*G2[1])/27 + (17*A^2*xi*G2[1])/54 - (107*A^2*G2[2])/18 + 
   (37*A^2*xi*G2[2])/6 - (32*A^2*xi^2*G2[2])/9 - (179*A^2*G2[3])/54 + 
   (139*A^2*xi*G2[3])/54 - (10*A^2*xi^2*G2[3])/27 + (71*A^2*G2[5])/54 - 
   (127*A^2*xi*G2[5])/54 + (10*A^2*xi^2*G2[5])/27 - (2035*A^2*G2[6])/486 + 
   (307*A^2*xi*G2[6])/81 - (142*A^2*xi^2*G2[6])/243 + (31*A^2*G2[7])/18 - 
   (2*A^2*xi*G2[7])/9 + (44*A^2*G2[8])/27 - (11*A^2*xi*G2[8])/27 + 
   (31*A^2*G2[9])/18 - (95*A^2*xi*G2[9])/18 + (32*A^2*xi^2*G2[9])/9 - 
   (5*A^2*G2[10])/18 + (5*A^2*xi*G2[10])/18 - (A^2*G2[11])/4 + 
   (A^2*xi*G2[11])/36 - (A^2*xi^2*G2[11])/18 - (91*A^2*G2[12])/48 + 
   (37*A^2*xi*G2[12])/144 - (A^2*xi^2*G2[12])/9 + (133*A^2*G2[13])/36 - 
   (155*A^2*xi*G2[13])/108 + (91*A^2*G2[15])/48 - (37*A^2*xi*G2[15])/144 + 
   (A^2*xi^2*G2[15])/9 + (41*A^2*G2[16])/36 + (5*A^2*xi*G2[16])/12 - 
   (6491*A^2*G2[17])/1296 + (6823*A^2*xi*G2[17])/1296 - 
   (104*A^2*xi^2*G2[17])/81 - (62*A^2*G2[18])/27 + (2*A^2*xi*G2[18])/27 - 
   (A^2*xi^2*G2[18])/9 + (5*A^2*G2[19])/36 + (119*A^2*xi*G2[19])/324 - 
   (5*A^2*xi^2*G2[19])/81 - (6263*A^2*G2[20])/1296 + 
   (563*A^2*xi*G2[20])/1296 - (A^2*xi^2*G2[20])/3 + (19*A^2*G2[21])/6 - 
   (13*A^2*xi*G2[21])/18 + (2*A^2*xi^2*G2[21])/9 - (2*A^2*G2[22])/3 + 
   (2*A^2*xi*G2[22])/3 + (A^2*G2[23])/3 - (A^2*xi*G2[23])/3 - 
   (98*A^2*G2[24])/27 + (214*A^2*xi*G2[24])/27 - (40*A^2*xi^2*G2[24])/27 - 
   (7*A^2*G2[25])/9 - (A^2*xi*G2[25])/9 + (67*A^2*G2[26])/108 - 
   (383*A^2*xi*G2[26])/108 + (20*A^2*xi^2*G2[26])/27 + (883*A^2*G2[27])/108 - 
   (647*A^2*xi*G2[27])/108 + (20*A^2*xi^2*G2[27])/27 + (112*A^2*G2[28])/27 - 
   (122*A^2*xi*G2[28])/27 + (20*A^2*xi^2*G2[28])/27 - (112*A^2*G2[30])/27 + 
   (122*A^2*xi*G2[30])/27 - (20*A^2*xi^2*G2[30])/27 + 2*A^2*G2[31] - 
   (2*A^2*xi*G2[31])/9 - 2*A^2*G2[32] + (2*A^2*xi*G2[32])/9 + 
   (14*A^2*G2[33])/9 + (2*A^2*xi*G2[33])/9 - (8*A^2*G2[34])/9 + 
   (8*A^2*xi*G2[34])/9 - (2105*A^2*G2[36])/486 + (139*A^2*xi*G2[36])/162 - 
   (38*A^2*xi^2*G2[36])/243 + (5*A^2*G2[37])/18 - (5*A^2*xi*G2[37])/18 + 
   (2*A^2*G2[38])/3 - (2*A^2*xi*G2[38])/3 + (1709*A^2*G2[39])/486 + 
   (341*A^2*xi*G2[39])/162 - (142*A^2*xi^2*G2[39])/243 - (11*A^2*G2[40])/18 + 
   (11*A^2*xi*G2[40])/18 - (2*A^2*G2[41])/9 + (2*A^2*xi*G2[41])/9 - 
   (A^2*G2[42])/54 + (A^2*xi*G2[42])/54 - (A^2*G2[43])/36 + 
   (A^2*xi*G2[43])/36, f[269] -> (29*A^2)/3 - (3185*A^2*C01)/432 + 
   (1801*A^2*C02)/243 - (53*A^2*log2)/162 + (83*A^2*xi)/27 + 
   (18311*A^2*C01*xi)/648 - (6569*A^2*C02*xi)/486 + (845*A^2*log2*xi)/162 - 
   (4*A^2*xi^2)/9 - (2287*A^2*C01*xi^2)/324 + (578*A^2*C02*xi^2)/243 - 
   (92*A^2*log2*xi^2)/81 + (56*A^2*G2[1])/27 - (17*A^2*xi*G2[1])/27 - 
   (169*A^2*G2[2])/9 + (77*A^2*xi*G2[2])/3 - (56*A^2*xi^2*G2[2])/9 + 
   (115*A^2*G2[3])/27 - (44*A^2*xi*G2[3])/9 + (20*A^2*xi^2*G2[3])/27 - 
   (43*A^2*G2[5])/27 + (40*A^2*xi*G2[5])/9 - (20*A^2*xi^2*G2[5])/27 + 
   (1159*A^2*G2[6])/243 - (1738*A^2*xi*G2[6])/243 + 
   (284*A^2*xi^2*G2[6])/243 - (19*A^2*G2[7])/9 + (4*A^2*xi*G2[7])/9 - 
   (52*A^2*G2[8])/27 + (22*A^2*xi*G2[8])/27 + (217*A^2*G2[9])/9 - 
   (247*A^2*xi*G2[9])/9 + (56*A^2*xi^2*G2[9])/9 + (5*A^2*G2[10])/9 - 
   (5*A^2*xi*G2[10])/9 + (13*A^2*G2[11])/36 - (A^2*xi*G2[11])/72 + 
   (A^2*xi^2*G2[11])/9 + (21*A^2*G2[12])/8 - (11*A^2*xi*G2[12])/24 + 
   (2*A^2*xi^2*G2[12])/9 - (101*A^2*G2[13])/18 + (155*A^2*xi*G2[13])/54 - 
   (21*A^2*G2[15])/8 + (11*A^2*xi*G2[15])/24 - (2*A^2*xi^2*G2[15])/9 - 
   (41*A^2*G2[16])/18 - (5*A^2*xi*G2[16])/6 + (4415*A^2*G2[17])/648 - 
   (6209*A^2*xi*G2[17])/648 + (208*A^2*xi^2*G2[17])/81 + 
   (185*A^2*G2[18])/54 - (5*A^2*xi*G2[18])/54 + (2*A^2*xi^2*G2[18])/9 + 
   (7*A^2*G2[19])/27 - (2*A^2*xi*G2[19])/3 + (10*A^2*xi^2*G2[19])/81 + 
   (4535*A^2*G2[20])/648 - (425*A^2*xi*G2[20])/648 + (2*A^2*xi^2*G2[20])/3 - 
   4*A^2*G2[21] + (4*A^2*xi*G2[21])/3 - (4*A^2*xi^2*G2[21])/9 + 
   (4*A^2*G2[22])/3 - (4*A^2*xi*G2[22])/3 - (2*A^2*G2[23])/3 + 
   (2*A^2*xi*G2[23])/3 + (76*A^2*G2[24])/27 - (400*A^2*xi*G2[24])/27 + 
   (80*A^2*xi^2*G2[24])/27 + (8*A^2*G2[25])/9 + (2*A^2*xi*G2[25])/9 + 
   (5*A^2*G2[26])/54 + (355*A^2*xi*G2[26])/54 - (40*A^2*xi^2*G2[26])/27 - 
   (571*A^2*G2[27])/54 + (619*A^2*xi*G2[27])/54 - (40*A^2*xi^2*G2[27])/27 - 
   (128*A^2*G2[28])/27 + (230*A^2*xi*G2[28])/27 - (40*A^2*xi^2*G2[28])/27 + 
   (128*A^2*G2[30])/27 - (230*A^2*xi*G2[30])/27 + (40*A^2*xi^2*G2[30])/27 - 
   (8*A^2*G2[31])/3 + (4*A^2*xi*G2[31])/9 + (8*A^2*G2[32])/3 - 
   (4*A^2*xi*G2[32])/9 - (16*A^2*G2[33])/9 - (4*A^2*xi*G2[33])/9 + 
   (16*A^2*G2[34])/9 - (16*A^2*xi*G2[34])/9 + (2371*A^2*G2[36])/486 - 
   (781*A^2*xi*G2[36])/486 + (76*A^2*xi^2*G2[36])/243 - (5*A^2*G2[37])/9 + 
   (5*A^2*xi*G2[37])/9 - (4*A^2*G2[38])/3 + (4*A^2*xi*G2[38])/3 - 
   (2659*A^2*G2[39])/486 - (1847*A^2*xi*G2[39])/486 + 
   (284*A^2*xi^2*G2[39])/243 + (11*A^2*G2[40])/9 - (11*A^2*xi*G2[40])/9 + 
   (4*A^2*G2[41])/9 - (4*A^2*xi*G2[41])/9 + (A^2*G2[42])/27 - 
   (A^2*xi*G2[42])/27 + (A^2*G2[43])/18 - (A^2*xi*G2[43])/18, f[270] -> 0, 
 f[271] -> 0, f[272] -> -A^2/27 - (757*A^2*C01)/432 + (43*A^2*C02)/81 - 
   (23*A^2*log2)/54 + (A^2*xi)/27 + (29*A^2*C01*xi)/24 - 
   (239*A^2*C02*xi)/486 + (47*A^2*log2*xi)/162 - (22*A^2*G2[2])/9 + 
   (88*A^2*xi*G2[2])/9 - (40*A^2*xi^2*G2[2])/9 + (4*A^2*G2[3])/27 - 
   (A^2*xi*G2[3])/9 - (4*A^2*G2[5])/27 + (A^2*xi*G2[5])/9 + 
   (16*A^2*G2[6])/81 - (40*A^2*xi*G2[6])/243 + (22*A^2*G2[9])/9 - 
   (88*A^2*xi*G2[9])/9 + (40*A^2*xi^2*G2[9])/9 + (A^2*G2[11])/9 - 
   (A^2*xi*G2[11])/24 + (A^2*G2[12])/18 - (A^2*xi*G2[12])/18 - 
   (A^2*G2[15])/18 + (A^2*xi*G2[15])/18 + (17*A^2*G2[17])/27 - 
   (131*A^2*xi*G2[17])/324 + (A^2*G2[18])/18 - (A^2*xi*G2[18])/18 - 
   (5*A^2*G2[19])/54 + (5*A^2*xi*G2[19])/162 + (7*A^2*G2[20])/18 - 
   (23*A^2*xi*G2[20])/108 - (A^2*G2[21])/9 + (A^2*xi*G2[21])/9 + 
   (16*A^2*G2[24])/27 - (4*A^2*xi*G2[24])/9 - (8*A^2*G2[26])/27 + 
   (2*A^2*xi*G2[26])/9 - (8*A^2*G2[27])/27 + (2*A^2*xi*G2[27])/9 - 
   (8*A^2*G2[28])/27 + (2*A^2*xi*G2[28])/9 + (8*A^2*G2[30])/27 - 
   (2*A^2*xi*G2[30])/9 + (13*A^2*G2[36])/162 - (37*A^2*xi*G2[36])/486 + 
   (35*A^2*G2[39])/162 - (71*A^2*xi*G2[39])/486, 
 f[273] -> (4*A^2)/27 - (1531*A^2*C01)/108 + (1280*A^2*C02)/243 - 
   (380*A^2*log2)/81 - (4*A^2*xi)/27 - (223*A^2*C01*xi)/108 + 
   (130*A^2*C02*xi)/243 - (16*A^2*log2*xi)/81 - (92*A^2*G2[2])/3 + 
   (52*A^2*xi*G2[2])/3 - (8*A^2*xi^2*G2[2])/3 - (23*A^2*G2[3])/9 + 
   (2*A^2*xi*G2[3])/9 + (23*A^2*G2[5])/9 - (2*A^2*xi*G2[5])/9 + 
   (2300*A^2*G2[6])/243 + (100*A^2*xi*G2[6])/243 + (92*A^2*G2[9])/3 - 
   (52*A^2*xi*G2[9])/3 + (8*A^2*xi^2*G2[9])/3 - (26*A^2*G2[10])/9 + 
   (344*A^2*G2[13])/27 + (127*A^2*G2[17])/81 + (65*A^2*xi*G2[17])/81 - 
   (1508*A^2*G2[19])/81 + (5*A^2*xi*G2[19])/81 - (4*A^2*G2[20])/27 + 
   (2*A^2*xi*G2[20])/27 + (40*A^2*G2[22])/3 - (68*A^2*G2[23])/9 + 
   (160*A^2*G2[24])/9 + (8*A^2*xi*G2[24])/9 + (13*A^2*G2[26])/3 - 
   (4*A^2*xi*G2[26])/9 + (10*A^2*G2[27])/3 - (4*A^2*xi*G2[27])/9 + 
   (14*A^2*G2[28])/9 - (4*A^2*xi*G2[28])/9 - (14*A^2*G2[30])/9 + 
   (4*A^2*xi*G2[30])/9 - (40*A^2*G2[34])/3 - (1427*A^2*G2[36])/243 + 
   (53*A^2*xi*G2[36])/243 + (26*A^2*G2[37])/9 + (68*A^2*G2[38])/9 - 
   (4270*A^2*G2[39])/243 + (55*A^2*xi*G2[39])/243 - (82*A^2*G2[40])/9, 
 f[274] -> 0, f[275] -> (130*A^2)/27 + (3077*A^2*C01)/108 - (140*A^2*C02)/9 - 
   (2*A^2*log2)/27 - (146*A^2*xi)/27 - (3794*A^2*C01*xi)/81 + 
   (1726*A^2*C02*xi)/81 - (158*A^2*log2*xi)/27 + (8*A^2*xi^2)/9 + 
   (1567*A^2*C01*xi^2)/162 - (886*A^2*C02*xi^2)/243 + (94*A^2*log2*xi^2)/81 - 
   (4*A^2*G2[1])/9 + (4*A^2*xi*G2[1])/9 - (427*A^2*G2[2])/9 + 
   35*A^2*xi*G2[2] - (28*A^2*xi^2*G2[2])/3 - (251*A^2*G2[3])/27 + 
   (149*A^2*xi*G2[3])/27 - (22*A^2*xi^2*G2[3])/27 + (239*A^2*G2[5])/27 - 
   (137*A^2*xi*G2[5])/27 + (22*A^2*xi^2*G2[5])/27 + (124*A^2*G2[6])/27 + 
   (700*A^2*xi*G2[6])/81 - (352*A^2*xi^2*G2[6])/243 + (4*A^2*G2[7])/9 - 
   (4*A^2*xi*G2[7])/9 + (4*A^2*G2[8])/9 - (4*A^2*xi*G2[8])/9 + 
   (419*A^2*G2[9])/9 - (307*A^2*xi*G2[9])/9 + (28*A^2*xi^2*G2[9])/3 - 
   (13*A^2*G2[10])/3 + (A^2*xi*G2[10])/3 - (3*A^2*G2[11])/4 + 
   (31*A^2*xi*G2[11])/36 - (2*A^2*xi^2*G2[11])/9 + (A^2*G2[12])/3 - 
   (A^2*xi*G2[12])/3 + (532*A^2*G2[13])/27 - (52*A^2*xi*G2[13])/27 - 
   (A^2*G2[15])/3 + (A^2*xi*G2[15])/3 - (4*A^2*G2[16])/9 + 
   (4*A^2*xi*G2[16])/9 - (2303*A^2*G2[17])/162 + (2567*A^2*xi*G2[17])/162 - 
   (266*A^2*xi^2*G2[17])/81 + (16*A^2*G2[18])/27 - (16*A^2*xi*G2[18])/27 - 
   (2243*A^2*G2[19])/81 + (137*A^2*xi*G2[19])/81 - (32*A^2*xi^2*G2[19])/81 - 
   (175*A^2*G2[20])/162 + (199*A^2*xi*G2[20])/162 - (4*A^2*xi^2*G2[20])/9 - 
   (A^2*G2[21])/3 + (A^2*xi*G2[21])/3 + (154*A^2*G2[22])/9 + 
   (14*A^2*xi*G2[22])/9 - (88*A^2*G2[23])/9 - (8*A^2*xi*G2[23])/9 + 
   (154*A^2*G2[24])/27 + 18*A^2*xi*G2[24] - (88*A^2*xi^2*G2[24])/27 + 
   (2*A^2*G2[25])/9 - (2*A^2*xi*G2[25])/9 + (827*A^2*G2[26])/54 - 
   (17*A^2*xi*G2[26])/2 + (44*A^2*xi^2*G2[26])/27 + (983*A^2*G2[27])/54 - 
   (221*A^2*xi*G2[27])/18 + (44*A^2*xi^2*G2[27])/27 + (346*A^2*G2[28])/27 - 
   10*A^2*xi*G2[28] + (44*A^2*xi^2*G2[28])/27 - (346*A^2*G2[30])/27 + 
   10*A^2*xi*G2[30] - (44*A^2*xi^2*G2[30])/27 + (4*A^2*G2[31])/9 - 
   (4*A^2*xi*G2[31])/9 - (4*A^2*G2[32])/9 + (4*A^2*xi*G2[32])/9 - 
   (4*A^2*G2[33])/9 + (4*A^2*xi*G2[33])/9 - (182*A^2*G2[34])/9 + 
   (14*A^2*xi*G2[34])/9 - (487*A^2*G2[36])/54 + (253*A^2*xi*G2[36])/162 - 
   (98*A^2*xi^2*G2[36])/243 + (13*A^2*G2[37])/3 - (A^2*xi*G2[37])/3 + 
   12*A^2*G2[38] - (4*A^2*xi*G2[38])/3 - (1669*A^2*G2[39])/54 + 
   (863*A^2*xi*G2[39])/162 - (298*A^2*xi^2*G2[39])/243 - (125*A^2*G2[40])/9 + 
   A^2*xi*G2[40] - (4*A^2*G2[41])/9 + (4*A^2*xi*G2[41])/9 - 
   (2*A^2*G2[42])/27 + (2*A^2*xi*G2[42])/27 - (A^2*G2[43])/9 + 
   (A^2*xi*G2[43])/9, f[276] -> 0, f[277] -> 0, f[278] -> 0, f[279] -> 0, 
 f[280] -> 0, f[281] -> (73*A^2)/27 + (3773*A^2*C01)/216 - 
   (2650*A^2*C02)/243 + (196*A^2*log2)/81 - (85*A^2*xi)/27 - 
   (39385*A^2*C01*xi)/1296 + (259*A^2*C02*xi)/18 - (307*A^2*log2*xi)/54 + 
   (4*A^2*xi^2)/9 + (2287*A^2*C01*xi^2)/324 - (578*A^2*C02*xi^2)/243 + 
   (92*A^2*log2*xi^2)/81 - (17*A^2*G2[1])/27 + (17*A^2*xi*G2[1])/27 - 
   (41*A^2*G2[2])/3 + (43*A^2*xi*G2[2])/9 - (169*A^2*G2[3])/27 + 
   (46*A^2*xi*G2[3])/9 - (20*A^2*xi^2*G2[3])/27 + (157*A^2*G2[5])/27 - 
   (14*A^2*xi*G2[5])/3 + (20*A^2*xi^2*G2[5])/27 - (235*A^2*G2[6])/243 + 
   (202*A^2*xi*G2[6])/27 - (284*A^2*xi^2*G2[6])/243 + (4*A^2*G2[7])/9 - 
   (4*A^2*xi*G2[7])/9 + (22*A^2*G2[8])/27 - (22*A^2*xi*G2[8])/27 + 
   (107*A^2*G2[9])/9 - 3*A^2*xi*G2[9] - (41*A^2*G2[10])/18 + 
   (5*A^2*xi*G2[10])/9 - (A^2*G2[11])/72 + (A^2*xi*G2[11])/18 - 
   (A^2*xi^2*G2[11])/9 - (25*A^2*G2[12])/72 + (41*A^2*xi*G2[12])/72 - 
   (2*A^2*xi^2*G2[12])/9 + (571*A^2*G2[13])/54 - (155*A^2*xi*G2[13])/54 + 
   (25*A^2*G2[15])/72 - (41*A^2*xi*G2[15])/72 + (2*A^2*xi^2*G2[15])/9 - 
   (5*A^2*G2[16])/6 + (5*A^2*xi*G2[16])/6 - (5039*A^2*G2[17])/648 + 
   (6691*A^2*xi*G2[17])/648 - (208*A^2*xi^2*G2[17])/81 + (A^2*G2[18])/54 + 
   (11*A^2*xi*G2[18])/54 - (2*A^2*xi^2*G2[18])/9 - (1249*A^2*G2[19])/108 + 
   (107*A^2*xi*G2[19])/162 - (10*A^2*xi^2*G2[19])/81 - (305*A^2*G2[20])/648 + 
   (623*A^2*xi*G2[20])/648 - (2*A^2*xi^2*G2[20])/3 + (10*A^2*G2[21])/9 - 
   (14*A^2*xi*G2[21])/9 + (4*A^2*xi^2*G2[21])/9 + (20*A^2*G2[22])/3 + 
   (4*A^2*xi*G2[22])/3 - (35*A^2*G2[23])/9 - (2*A^2*xi*G2[23])/3 - 
   (31*A^2*G2[24])/9 + (424*A^2*xi*G2[24])/27 - (80*A^2*xi^2*G2[24])/27 + 
   (2*A^2*G2[25])/9 - (2*A^2*xi*G2[25])/9 + (319*A^2*G2[26])/36 - 
   (379*A^2*xi*G2[26])/54 + (40*A^2*xi^2*G2[26])/27 + (493*A^2*G2[27])/36 - 
   (643*A^2*xi*G2[27])/54 + (40*A^2*xi^2*G2[27])/27 + (82*A^2*G2[28])/9 - 
   (242*A^2*xi*G2[28])/27 + (40*A^2*xi^2*G2[28])/27 - (82*A^2*G2[30])/9 + 
   (242*A^2*xi*G2[30])/27 - (40*A^2*xi^2*G2[30])/27 + (4*A^2*G2[31])/9 - 
   (4*A^2*xi*G2[31])/9 - (4*A^2*G2[32])/9 + (4*A^2*xi*G2[32])/9 - 
   (4*A^2*G2[33])/9 + (4*A^2*xi*G2[33])/9 - (88*A^2*G2[34])/9 + 
   (16*A^2*xi*G2[34])/9 - (1151*A^2*G2[36])/243 + (95*A^2*xi*G2[36])/54 - 
   (76*A^2*xi^2*G2[36])/243 + (41*A^2*G2[37])/18 - (5*A^2*xi*G2[37])/9 + 
   (53*A^2*G2[38])/9 - (4*A^2*xi*G2[38])/3 - (6743*A^2*G2[39])/486 + 
   (221*A^2*xi*G2[39])/54 - (284*A^2*xi^2*G2[39])/243 - (121*A^2*G2[40])/18 + 
   (11*A^2*xi*G2[40])/9 - (4*A^2*G2[41])/9 + (4*A^2*xi*G2[41])/9 - 
   (A^2*G2[42])/27 + (A^2*xi*G2[42])/27 - (A^2*G2[43])/18 + 
   (A^2*xi*G2[43])/18, f[282] -> (-284*A^2)/27 + (202*A^2*C01)/27 - 
   (106*A^2*C02)/81 + (20*A^2*log2)/3 + (260*A^2*xi)/27 - 
   (1589*A^2*C01*xi)/81 + (1306*A^2*C02*xi)/243 - (736*A^2*log2*xi)/81 + 
   (8*A^2*xi^2)/9 + (983*A^2*C01*xi^2)/81 - (988*A^2*C02*xi^2)/243 + 
   (196*A^2*log2*xi^2)/81 + (44*A^2*G2[1])/27 - (44*A^2*xi*G2[1])/27 + 
   (182*A^2*G2[2])/9 - (334*A^2*xi*G2[2])/9 + (152*A^2*xi^2*G2[2])/9 - 
   (92*A^2*G2[3])/27 + (128*A^2*xi*G2[3])/27 - (4*A^2*xi^2*G2[3])/3 + 
   (44*A^2*G2[5])/9 - (56*A^2*xi*G2[5])/9 + (4*A^2*xi^2*G2[5])/3 + 
   (32*A^2*G2[6])/81 + (448*A^2*xi*G2[6])/243 - (544*A^2*xi^2*G2[6])/243 - 
   (16*A^2*G2[7])/9 + (16*A^2*xi*G2[7])/9 - (16*A^2*G2[8])/9 + 
   (16*A^2*xi*G2[8])/9 - (50*A^2*G2[9])/3 + (302*A^2*xi*G2[9])/9 - 
   (152*A^2*xi^2*G2[9])/9 + (2*A^2*G2[10])/3 - (2*A^2*xi*G2[10])/3 - 
   (46*A^2*G2[11])/27 + (46*A^2*xi*G2[11])/27 - (149*A^2*G2[12])/54 + 
   (149*A^2*xi*G2[12])/54 + (146*A^2*G2[13])/27 - (146*A^2*xi*G2[13])/27 + 
   (149*A^2*G2[15])/54 - (149*A^2*xi*G2[15])/54 + (62*A^2*G2[16])/27 - 
   (62*A^2*xi*G2[16])/27 - (1439*A^2*G2[17])/162 + (733*A^2*xi*G2[17])/54 - 
   (380*A^2*xi^2*G2[17])/81 - (52*A^2*G2[18])/27 + (52*A^2*xi*G2[18])/27 - 
   (71*A^2*G2[19])/81 + (79*A^2*xi*G2[19])/81 - (8*A^2*xi^2*G2[19])/81 - 
   (1201*A^2*G2[20])/162 + (1297*A^2*xi*G2[20])/162 - 
   (16*A^2*xi^2*G2[20])/27 + (122*A^2*G2[21])/27 - (122*A^2*xi*G2[21])/27 + 
   (28*A^2*G2[22])/9 - (28*A^2*xi*G2[22])/9 - (16*A^2*G2[23])/9 + 
   (16*A^2*xi*G2[23])/9 - (148*A^2*G2[24])/27 + (292*A^2*xi*G2[24])/27 - 
   (16*A^2*xi^2*G2[24])/3 - (52*A^2*G2[25])/27 + (52*A^2*xi*G2[25])/27 + 
   (19*A^2*G2[26])/9 - (43*A^2*xi*G2[26])/9 + (8*A^2*xi^2*G2[26])/3 - 
   (271*A^2*G2[27])/27 + (199*A^2*xi*G2[27])/27 + (8*A^2*xi^2*G2[27])/3 - 
   (80*A^2*G2[28])/27 + (8*A^2*xi*G2[28])/27 + (8*A^2*xi^2*G2[28])/3 + 
   (80*A^2*G2[30])/27 - (8*A^2*xi*G2[30])/27 - (8*A^2*xi^2*G2[30])/3 - 
   (40*A^2*G2[31])/27 + (40*A^2*xi*G2[31])/27 + (40*A^2*G2[32])/27 - 
   (40*A^2*xi*G2[32])/27 + (104*A^2*G2[33])/27 - (104*A^2*xi*G2[33])/27 + 
   (20*A^2*G2[34])/3 - (20*A^2*xi*G2[34])/3 - (50*A^2*G2[36])/81 + 
   (434*A^2*xi*G2[36])/243 - (284*A^2*xi^2*G2[36])/243 - (2*A^2*G2[37])/3 + 
   (2*A^2*xi*G2[37])/3 - (16*A^2*G2[38])/9 + (16*A^2*xi*G2[38])/9 - 
   (514*A^2*G2[39])/81 + (1906*A^2*xi*G2[39])/243 - 
   (364*A^2*xi^2*G2[39])/243 + (10*A^2*G2[40])/9 - (10*A^2*xi*G2[40])/9 + 
   (8*A^2*G2[41])/3 - (8*A^2*xi*G2[41])/3 - (28*A^2*G2[42])/27 + 
   (28*A^2*xi*G2[42])/27 - (20*A^2*G2[43])/9 + (20*A^2*xi*G2[43])/9, 
 f[283] -> (1100*A^2)/27 + (647*A^2*C01)/54 + (38*A^2*C02)/81 - 
   (28*A^2*log2)/3 - (1052*A^2*xi)/27 + (1151*A^2*C01*xi)/162 - 
   (1790*A^2*C02*xi)/243 + (992*A^2*log2*xi)/81 - (16*A^2*xi^2)/9 - 
   (1546*A^2*C01*xi^2)/81 + (1676*A^2*C02*xi^2)/243 - 
   (236*A^2*log2*xi^2)/81 - (116*A^2*G2[1])/27 + (116*A^2*xi*G2[1])/27 - 
   (52*A^2*G2[2])/3 + 36*A^2*xi*G2[2] - (56*A^2*xi^2*G2[2])/3 + 
   (112*A^2*G2[3])/27 - (164*A^2*xi*G2[3])/27 + (52*A^2*xi^2*G2[3])/27 - 
   (200*A^2*G2[5])/27 + (28*A^2*xi*G2[5])/3 - (52*A^2*xi^2*G2[5])/27 - 
   (508*A^2*G2[6])/81 + (772*A^2*xi*G2[6])/243 + (752*A^2*xi^2*G2[6])/243 + 
   (40*A^2*G2[7])/9 - (40*A^2*xi*G2[7])/9 + (40*A^2*G2[8])/9 - 
   (40*A^2*xi*G2[8])/9 + (28*A^2*G2[9])/3 - 28*A^2*xi*G2[9] + 
   (56*A^2*xi^2*G2[9])/3 - (2*A^2*G2[10])/3 + (2*A^2*xi*G2[10])/3 + 
   (143*A^2*G2[11])/27 - (143*A^2*xi*G2[11])/27 + (623*A^2*G2[12])/108 - 
   (527*A^2*xi*G2[12])/108 - (8*A^2*xi^2*G2[12])/9 - (394*A^2*G2[13])/27 + 
   (394*A^2*xi*G2[13])/27 - (623*A^2*G2[15])/108 + (527*A^2*xi*G2[15])/108 + 
   (8*A^2*xi^2*G2[15])/9 - (133*A^2*G2[16])/27 + (133*A^2*xi*G2[16])/27 + 
   (3503*A^2*G2[17])/324 - (1973*A^2*xi*G2[17])/108 + 
   (604*A^2*xi^2*G2[17])/81 + (10*A^2*G2[18])/9 - (2*A^2*xi*G2[18])/9 - 
   (8*A^2*xi^2*G2[18])/9 + (67*A^2*G2[19])/81 - (107*A^2*xi*G2[19])/81 + 
   (40*A^2*xi^2*G2[19])/81 + (4915*A^2*G2[20])/324 - 
   (4723*A^2*xi*G2[20])/324 - (16*A^2*xi^2*G2[20])/27 - (244*A^2*G2[21])/27 + 
   (196*A^2*xi*G2[21])/27 + (16*A^2*xi^2*G2[21])/9 - (8*A^2*G2[22])/3 + 
   (8*A^2*xi*G2[22])/3 + (4*A^2*G2[23])/3 - (4*A^2*xi*G2[23])/3 - 
   (4*A^2*G2[24])/3 - (172*A^2*xi*G2[24])/27 + (208*A^2*xi^2*G2[24])/27 + 
   (172*A^2*G2[25])/27 - (172*A^2*xi*G2[25])/27 + (185*A^2*G2[26])/27 - 
   3*A^2*xi*G2[26] - (104*A^2*xi^2*G2[26])/27 + (289*A^2*G2[27])/9 - 
   (763*A^2*xi*G2[27])/27 - (104*A^2*xi^2*G2[27])/27 + (472*A^2*G2[28])/27 - 
   (368*A^2*xi*G2[28])/27 - (104*A^2*xi^2*G2[28])/27 - (472*A^2*G2[30])/27 + 
   (368*A^2*xi*G2[30])/27 + (104*A^2*xi^2*G2[30])/27 + (88*A^2*G2[31])/27 - 
   (88*A^2*xi*G2[31])/27 - (88*A^2*G2[32])/27 + (88*A^2*xi*G2[32])/27 - 
   (344*A^2*G2[33])/27 + (344*A^2*xi*G2[33])/27 - (56*A^2*G2[34])/3 + 
   (56*A^2*xi*G2[34])/3 - (578*A^2*G2[36])/81 + (1370*A^2*xi*G2[36])/243 + 
   (364*A^2*xi^2*G2[36])/243 + (2*A^2*G2[37])/3 - (2*A^2*xi*G2[37])/3 + 
   (20*A^2*G2[38])/9 - (20*A^2*xi*G2[38])/9 + (596*A^2*G2[39])/81 - 
   (2360*A^2*xi*G2[39])/243 + (572*A^2*xi^2*G2[39])/243 - (14*A^2*G2[40])/9 + 
   (14*A^2*xi*G2[40])/9 - 8*A^2*G2[41] + 8*A^2*xi*G2[41] + 
   (11*A^2*G2[42])/3 - (11*A^2*xi*G2[42])/3 + (23*A^2*G2[43])/3 - 
   (23*A^2*xi*G2[43])/3, f[284] -> (-284*A^2)/27 + (361*A^2*C01)/27 - 
   (790*A^2*C02)/81 + (20*A^2*log2)/3 + (260*A^2*xi)/27 - 
   (2066*A^2*C01*xi)/81 + (3358*A^2*C02*xi)/243 - (736*A^2*log2*xi)/81 + 
   (8*A^2*xi^2)/9 + (983*A^2*C01*xi^2)/81 - (988*A^2*C02*xi^2)/243 + 
   (196*A^2*log2*xi^2)/81 + (44*A^2*G2[1])/27 - (44*A^2*xi*G2[1])/27 - 
   (58*A^2*G2[2])/9 + (46*A^2*xi*G2[2])/3 - (80*A^2*xi^2*G2[2])/9 - 
   (92*A^2*G2[3])/27 + (128*A^2*xi*G2[3])/27 - (4*A^2*xi^2*G2[3])/3 + 
   (44*A^2*G2[5])/9 - (56*A^2*xi*G2[5])/9 + (4*A^2*xi^2*G2[5])/3 - 
   (184*A^2*G2[6])/81 + (1096*A^2*xi*G2[6])/243 - (544*A^2*xi^2*G2[6])/243 - 
   (16*A^2*G2[7])/9 + (16*A^2*xi*G2[7])/9 - (16*A^2*G2[8])/9 + 
   (16*A^2*xi*G2[8])/9 + 10*A^2*G2[9] - (170*A^2*xi*G2[9])/9 + 
   (80*A^2*xi^2*G2[9])/9 - (2*A^2*G2[10])/3 + (2*A^2*xi*G2[10])/3 - 
   (80*A^2*G2[11])/27 + (80*A^2*xi*G2[11])/27 - (83*A^2*G2[12])/27 + 
   (83*A^2*xi*G2[12])/27 + (214*A^2*G2[13])/27 - (214*A^2*xi*G2[13])/27 + 
   (83*A^2*G2[15])/27 - (83*A^2*xi*G2[15])/27 + (28*A^2*G2[16])/27 - 
   (28*A^2*xi*G2[16])/27 - (856*A^2*G2[17])/81 + (412*A^2*xi*G2[17])/27 - 
   (380*A^2*xi^2*G2[17])/81 + (16*A^2*G2[18])/27 - (16*A^2*xi*G2[18])/27 - 
   (17*A^2*G2[19])/81 + (25*A^2*xi*G2[19])/81 - (8*A^2*xi^2*G2[19])/81 - 
   (575*A^2*G2[20])/81 + (623*A^2*xi*G2[20])/81 - (16*A^2*xi^2*G2[20])/27 + 
   (148*A^2*G2[21])/27 - (148*A^2*xi*G2[21])/27 - (28*A^2*G2[22])/9 + 
   (28*A^2*xi*G2[22])/9 + (16*A^2*G2[23])/9 - (16*A^2*xi*G2[23])/9 - 
   (220*A^2*G2[24])/27 + (364*A^2*xi*G2[24])/27 - (16*A^2*xi^2*G2[24])/3 - 
   (52*A^2*G2[25])/27 + (52*A^2*xi*G2[25])/27 - (A^2*G2[26])/3 - 
   (7*A^2*xi*G2[26])/3 + (8*A^2*xi^2*G2[26])/3 - (157*A^2*G2[27])/27 + 
   (85*A^2*xi*G2[27])/27 + (8*A^2*xi^2*G2[27])/3 - (80*A^2*G2[28])/27 + 
   (8*A^2*xi*G2[28])/27 + (8*A^2*xi^2*G2[28])/3 + (80*A^2*G2[30])/27 - 
   (8*A^2*xi*G2[30])/27 - (8*A^2*xi^2*G2[30])/3 - (40*A^2*G2[31])/27 + 
   (40*A^2*xi*G2[31])/27 + (40*A^2*G2[32])/27 - (40*A^2*xi*G2[32])/27 + 
   (104*A^2*G2[33])/27 - (104*A^2*xi*G2[33])/27 + (52*A^2*G2[34])/9 - 
   (52*A^2*xi*G2[34])/9 + (346*A^2*G2[36])/81 - (754*A^2*xi*G2[36])/243 - 
   (284*A^2*xi^2*G2[36])/243 + (2*A^2*G2[37])/3 - (2*A^2*xi*G2[37])/3 + 
   (16*A^2*G2[38])/9 - (16*A^2*xi*G2[38])/9 - (154*A^2*G2[39])/81 + 
   (826*A^2*xi*G2[39])/243 - (364*A^2*xi^2*G2[39])/243 - (10*A^2*G2[40])/9 + 
   (10*A^2*xi*G2[40])/9 + (8*A^2*G2[41])/3 - (8*A^2*xi*G2[41])/3 - 
   (62*A^2*G2[42])/27 + (62*A^2*xi*G2[42])/27 - (40*A^2*G2[43])/9 + 
   (40*A^2*xi*G2[43])/9, f[285] -> 0, 
 f[286] -> (-830*A^2)/27 + (125*A^2*C01)/18 - (88*A^2*C02)/27 + 
   (38*A^2*log2)/3 + (776*A^2*xi)/27 - (1693*A^2*C01*xi)/54 + 
   (958*A^2*C02*xi)/81 - (448*A^2*log2*xi)/27 + 2*A^2*xi^2 + 
   (659*A^2*C01*xi^2)/27 - (694*A^2*C02*xi^2)/81 + (106*A^2*log2*xi^2)/27 + 
   3*A^2*G2[1] - 3*A^2*xi*G2[1] + (257*A^2*G2[2])/9 - 49*A^2*xi*G2[2] + 
   (184*A^2*xi^2*G2[2])/9 - 8*A^2*G2[3] + (284*A^2*xi*G2[3])/27 - 
   (68*A^2*xi^2*G2[3])/27 + (280*A^2*G2[5])/27 - (116*A^2*xi*G2[5])/9 + 
   (68*A^2*xi^2*G2[5])/27 + (13*A^2*G2[6])/9 + (211*A^2*xi*G2[6])/81 - 
   (328*A^2*xi^2*G2[6])/81 - (10*A^2*G2[7])/3 + (10*A^2*xi*G2[7])/3 - 
   (80*A^2*G2[8])/27 + (80*A^2*xi*G2[8])/27 - (211*A^2*G2[9])/9 + 
   (395*A^2*xi*G2[9])/9 - (184*A^2*xi^2*G2[9])/9 + (4*A^2*G2[10])/3 - 
   (4*A^2*xi*G2[10])/3 - (80*A^2*G2[11])/27 + (83*A^2*xi*G2[11])/27 - 
   (A^2*xi^2*G2[11])/9 - (539*A^2*G2[12])/108 + (491*A^2*xi*G2[12])/108 + 
   (4*A^2*xi^2*G2[12])/9 + (341*A^2*G2[13])/27 - (341*A^2*xi*G2[13])/27 + 
   (539*A^2*G2[15])/108 - (491*A^2*xi*G2[15])/108 - (4*A^2*xi^2*G2[15])/9 + 
   (127*A^2*G2[16])/27 - (127*A^2*xi*G2[16])/27 - (1645*A^2*G2[17])/108 + 
   (2653*A^2*xi*G2[17])/108 - (28*A^2*xi^2*G2[17])/3 - (34*A^2*G2[18])/9 + 
   (10*A^2*xi*G2[18])/3 + (4*A^2*xi^2*G2[18])/9 - (52*A^2*G2[19])/27 + 
   (22*A^2*xi*G2[19])/9 - (14*A^2*xi^2*G2[19])/27 - (1453*A^2*G2[20])/108 + 
   (1493*A^2*xi*G2[20])/108 - (10*A^2*xi^2*G2[20])/27 + (413*A^2*G2[21])/54 - 
   (365*A^2*xi*G2[21])/54 - (8*A^2*xi^2*G2[21])/9 + (62*A^2*G2[22])/9 - 
   (62*A^2*xi*G2[22])/9 - (34*A^2*G2[23])/9 + (34*A^2*xi*G2[23])/9 - 
   (28*A^2*G2[24])/3 + (524*A^2*xi*G2[24])/27 - (272*A^2*xi^2*G2[24])/27 - 
   (136*A^2*G2[25])/27 + (136*A^2*xi*G2[25])/27 + (64*A^2*G2[26])/27 - 
   (200*A^2*xi*G2[26])/27 + (136*A^2*xi^2*G2[26])/27 - (188*A^2*G2[27])/9 + 
   (428*A^2*xi*G2[27])/27 + (136*A^2*xi^2*G2[27])/27 - (190*A^2*G2[28])/27 + 
   2*A^2*xi*G2[28] + (136*A^2*xi^2*G2[28])/27 + (190*A^2*G2[30])/27 - 
   2*A^2*xi*G2[30] - (136*A^2*xi^2*G2[30])/27 - (64*A^2*G2[31])/27 + 
   (64*A^2*xi*G2[31])/27 + (64*A^2*G2[32])/27 - (64*A^2*xi*G2[32])/27 + 
   (272*A^2*G2[33])/27 - (272*A^2*xi*G2[33])/27 + (130*A^2*G2[34])/9 - 
   (130*A^2*xi*G2[34])/9 - (8*A^2*G2[36])/27 + (164*A^2*xi*G2[36])/81 - 
   (140*A^2*xi^2*G2[36])/81 - (4*A^2*G2[37])/3 + (4*A^2*xi*G2[37])/3 - 
   (34*A^2*G2[38])/9 + (34*A^2*xi*G2[38])/9 - (376*A^2*G2[39])/27 + 
   (1396*A^2*xi*G2[39])/81 - (268*A^2*xi^2*G2[39])/81 + 2*A^2*G2[40] - 
   2*A^2*xi*G2[40] + (56*A^2*G2[41])/9 - (56*A^2*xi*G2[41])/9 - 
   (16*A^2*G2[42])/9 + (16*A^2*xi*G2[42])/9 - (23*A^2*G2[43])/6 + 
   (23*A^2*xi*G2[43])/6, f[287] -> (284*A^2)/27 - (413*A^2*C01)/54 + 
   (34*A^2*C02)/81 - (20*A^2*log2)/3 - (260*A^2*xi)/27 + 
   (3205*A^2*C01*xi)/162 - (1090*A^2*C02*xi)/243 + (736*A^2*log2*xi)/81 - 
   (8*A^2*xi^2)/9 - (983*A^2*C01*xi^2)/81 + (988*A^2*C02*xi^2)/243 - 
   (196*A^2*log2*xi^2)/81 - (44*A^2*G2[1])/27 + (44*A^2*xi*G2[1])/27 - 
   (28*A^2*G2[2])/3 + (140*A^2*xi*G2[2])/9 - (56*A^2*xi^2*G2[2])/9 + 
   (92*A^2*G2[3])/27 - (128*A^2*xi*G2[3])/27 + (4*A^2*xi^2*G2[3])/3 - 
   (44*A^2*G2[5])/9 + (56*A^2*xi*G2[5])/9 - (4*A^2*xi^2*G2[5])/3 - 
   (32*A^2*G2[6])/81 - (448*A^2*xi*G2[6])/243 + (544*A^2*xi^2*G2[6])/243 + 
   (16*A^2*G2[7])/9 - (16*A^2*xi*G2[7])/9 + (16*A^2*G2[8])/9 - 
   (16*A^2*xi*G2[8])/9 + (52*A^2*G2[9])/9 - 12*A^2*xi*G2[9] + 
   (56*A^2*xi^2*G2[9])/9 - (2*A^2*G2[10])/3 + (2*A^2*xi*G2[10])/3 + 
   (49*A^2*G2[11])/27 - (49*A^2*xi*G2[11])/27 + (301*A^2*G2[12])/108 - 
   (301*A^2*xi*G2[12])/108 - (152*A^2*G2[13])/27 + (152*A^2*xi*G2[13])/27 - 
   (301*A^2*G2[15])/108 + (301*A^2*xi*G2[15])/108 - (59*A^2*G2[16])/27 + 
   (59*A^2*xi*G2[16])/27 + (2869*A^2*G2[17])/324 - (1463*A^2*xi*G2[17])/108 + 
   (380*A^2*xi^2*G2[17])/81 + (46*A^2*G2[18])/27 - (46*A^2*xi*G2[18])/27 + 
   (71*A^2*G2[19])/81 - (79*A^2*xi*G2[19])/81 + (8*A^2*xi^2*G2[19])/81 + 
   (2393*A^2*G2[20])/324 - (2585*A^2*xi*G2[20])/324 + 
   (16*A^2*xi^2*G2[20])/27 - (119*A^2*G2[21])/27 + (119*A^2*xi*G2[21])/27 - 
   (32*A^2*G2[22])/9 + (32*A^2*xi*G2[22])/9 + (20*A^2*G2[23])/9 - 
   (20*A^2*xi*G2[23])/9 + (148*A^2*G2[24])/27 - (292*A^2*xi*G2[24])/27 + 
   (16*A^2*xi^2*G2[24])/3 + (52*A^2*G2[25])/27 - (52*A^2*xi*G2[25])/27 - 
   (7*A^2*G2[26])/3 + 5*A^2*xi*G2[26] - (8*A^2*xi^2*G2[26])/3 + 
   (283*A^2*G2[27])/27 - (211*A^2*xi*G2[27])/27 - (8*A^2*xi^2*G2[27])/3 + 
   (80*A^2*G2[28])/27 - (8*A^2*xi*G2[28])/27 - (8*A^2*xi^2*G2[28])/3 - 
   (80*A^2*G2[30])/27 + (8*A^2*xi*G2[30])/27 + (8*A^2*xi^2*G2[30])/3 + 
   (40*A^2*G2[31])/27 - (40*A^2*xi*G2[31])/27 - (40*A^2*G2[32])/27 + 
   (40*A^2*xi*G2[32])/27 - (104*A^2*G2[33])/27 + (104*A^2*xi*G2[33])/27 - 
   (64*A^2*G2[34])/9 + (64*A^2*xi*G2[34])/9 + (86*A^2*G2[36])/81 - 
   (542*A^2*xi*G2[36])/243 + (284*A^2*xi^2*G2[36])/243 + (2*A^2*G2[37])/3 - 
   (2*A^2*xi*G2[37])/3 + (20*A^2*G2[38])/9 - (20*A^2*xi*G2[38])/9 + 
   (532*A^2*G2[39])/81 - (1960*A^2*xi*G2[39])/243 + 
   (364*A^2*xi^2*G2[39])/243 - (14*A^2*G2[40])/9 + (14*A^2*xi*G2[40])/9 - 
   (8*A^2*G2[41])/3 + (8*A^2*xi*G2[41])/3 + (31*A^2*G2[42])/27 - 
   (31*A^2*xi*G2[42])/27 + (20*A^2*G2[43])/9 - (20*A^2*xi*G2[43])/9, 
 f[288] -> 0, f[289] -> 0, f[290] -> 0, f[291] -> 0, f[292] -> 0, 
 f[293] -> 0, f[294] -> 0, f[295] -> (136*A^2)/9 + (349*A^2*C01)/27 - 
   (412*A^2*C02)/81 - (4*A^2*log2)/3 - (44*A^2*xi)/3 - 
   (1531*A^2*C01*xi)/162 + (892*A^2*C02*xi)/243 + (128*A^2*log2*xi)/81 - 
   (4*A^2*xi^2)/9 - (563*A^2*C01*xi^2)/162 + (344*A^2*C02*xi^2)/243 - 
   (20*A^2*log2*xi^2)/81 - (4*A^2*G2[1])/3 + (4*A^2*xi*G2[1])/3 - 
   (152*A^2*G2[2])/9 + (104*A^2*xi*G2[2])/3 - (160*A^2*xi^2*G2[2])/9 + 
   (10*A^2*G2[3])/27 - (2*A^2*xi*G2[3])/3 + (8*A^2*xi^2*G2[3])/27 - 
   (34*A^2*G2[5])/27 + (14*A^2*xi*G2[5])/9 - (8*A^2*xi^2*G2[5])/27 - 
   (346*A^2*G2[6])/81 + (934*A^2*xi*G2[6])/243 + (104*A^2*xi^2*G2[6])/243 + 
   (4*A^2*G2[7])/3 - (4*A^2*xi*G2[7])/3 + (4*A^2*G2[8])/3 - 
   (4*A^2*xi*G2[8])/3 + (44*A^2*G2[9])/3 - (292*A^2*xi*G2[9])/9 + 
   (160*A^2*xi^2*G2[9])/9 - (2*A^2*G2[10])/3 + (2*A^2*xi*G2[10])/3 + 
   A^2*G2[11] - A^2*xi*G2[11] + (47*A^2*G2[12])/36 - (31*A^2*xi*G2[12])/36 - 
   (4*A^2*xi^2*G2[12])/9 - 3*A^2*G2[13] + 3*A^2*xi*G2[13] - 
   (47*A^2*G2[15])/36 + (31*A^2*xi*G2[15])/36 + (4*A^2*xi^2*G2[15])/9 - 
   (19*A^2*G2[16])/9 + (19*A^2*xi*G2[16])/9 + (53*A^2*G2[17])/324 - 
   (167*A^2*xi*G2[17])/108 + (112*A^2*xi^2*G2[17])/81 + (32*A^2*G2[18])/27 - 
   (20*A^2*xi*G2[18])/27 - (4*A^2*xi^2*G2[18])/9 + (25*A^2*G2[19])/81 - 
   (41*A^2*xi*G2[19])/81 + (16*A^2*xi^2*G2[19])/81 + (1321*A^2*G2[20])/324 - 
   (1129*A^2*xi*G2[20])/324 - (16*A^2*xi^2*G2[20])/27 - (13*A^2*G2[21])/9 + 
   (5*A^2*xi*G2[21])/9 + (8*A^2*xi^2*G2[21])/9 - (28*A^2*G2[22])/9 + 
   (28*A^2*xi*G2[22])/9 + (16*A^2*G2[23])/9 - (16*A^2*xi*G2[23])/9 - 
   (128*A^2*G2[24])/27 + (32*A^2*xi*G2[24])/9 + (32*A^2*xi^2*G2[24])/27 + 
   (20*A^2*G2[25])/9 - (20*A^2*xi*G2[25])/9 + (85*A^2*G2[26])/27 - 
   (23*A^2*xi*G2[26])/9 - (16*A^2*xi^2*G2[26])/27 + (361*A^2*G2[27])/27 - 
   (115*A^2*xi*G2[27])/9 - (16*A^2*xi^2*G2[27])/27 + (196*A^2*G2[28])/27 - 
   (20*A^2*xi*G2[28])/3 - (16*A^2*xi^2*G2[28])/27 - (196*A^2*G2[30])/27 + 
   (20*A^2*xi*G2[30])/3 + (16*A^2*xi^2*G2[30])/27 + (8*A^2*G2[31])/9 - 
   (8*A^2*xi*G2[31])/9 - (8*A^2*G2[32])/9 + (8*A^2*xi*G2[32])/9 - 
   (40*A^2*G2[33])/9 + (40*A^2*xi*G2[33])/9 - (20*A^2*G2[34])/3 + 
   (20*A^2*xi*G2[34])/3 - (98*A^2*G2[36])/81 + (254*A^2*xi*G2[36])/243 + 
   (40*A^2*xi^2*G2[36])/243 + (2*A^2*G2[37])/3 - (2*A^2*xi*G2[37])/3 + 
   (20*A^2*G2[38])/9 - (20*A^2*xi*G2[38])/9 + (230*A^2*G2[39])/81 - 
   (794*A^2*xi*G2[39])/243 + (104*A^2*xi^2*G2[39])/243 - (14*A^2*G2[40])/9 + 
   (14*A^2*xi*G2[40])/9 - (8*A^2*G2[41])/3 + (8*A^2*xi*G2[41])/3 + 
   (14*A^2*G2[42])/27 - (14*A^2*xi*G2[42])/27 + (10*A^2*G2[43])/9 - 
   (10*A^2*xi*G2[43])/9, f[296] -> -10*A^2 - (1409*A^2*C01)/54 + 
   (1072*A^2*C02)/81 - (10*A^2*log2)/3 + (92*A^2*xi)/9 + 
   (5089*A^2*C01*xi)/162 - (3622*A^2*C02*xi)/243 + (352*A^2*log2*xi)/81 - 
   (2*A^2*xi^2)/9 - (431*A^2*C01*xi^2)/81 + (406*A^2*C02*xi^2)/243 - 
   (82*A^2*log2*xi^2)/81 + (35*A^2*G2[1])/27 - (35*A^2*xi*G2[1])/27 - 
   (41*A^2*G2[2])/9 + (19*A^2*xi*G2[2])/3 - (16*A^2*xi^2*G2[2])/9 + 
   (104*A^2*G2[3])/27 - (40*A^2*xi*G2[3])/9 + (16*A^2*xi^2*G2[3])/27 - 
   (80*A^2*G2[5])/27 + (32*A^2*xi*G2[5])/9 - (16*A^2*xi^2*G2[5])/27 + 
   (643*A^2*G2[6])/81 - (2161*A^2*xi*G2[6])/243 + (232*A^2*xi^2*G2[6])/243 - 
   (10*A^2*G2[7])/9 + (10*A^2*xi*G2[7])/9 - (40*A^2*G2[8])/27 + 
   (40*A^2*xi*G2[8])/27 + (67*A^2*G2[9])/9 - (83*A^2*xi*G2[9])/9 + 
   (16*A^2*xi^2*G2[9])/9 + (8*A^2*G2[10])/9 - (8*A^2*xi*G2[10])/9 - 
   (2*A^2*G2[11])/3 + (5*A^2*xi*G2[11])/9 + (A^2*xi^2*G2[11])/9 - 
   (13*A^2*G2[12])/36 - (A^2*xi*G2[12])/12 + (4*A^2*xi^2*G2[12])/9 - 
   (37*A^2*G2[13])/27 + (37*A^2*xi*G2[13])/27 + (13*A^2*G2[15])/36 + 
   (A^2*xi*G2[15])/12 - (4*A^2*xi^2*G2[15])/9 + (17*A^2*G2[16])/9 - 
   (17*A^2*xi*G2[16])/9 + (2053*A^2*G2[17])/324 - (887*A^2*xi*G2[17])/108 + 
   (152*A^2*xi^2*G2[17])/81 - (2*A^2*G2[18])/3 + (2*A^2*xi*G2[18])/9 + 
   (4*A^2*xi^2*G2[18])/9 + (26*A^2*G2[19])/81 - (28*A^2*xi*G2[19])/81 + 
   (2*A^2*xi^2*G2[19])/81 - (691*A^2*G2[20])/324 + (379*A^2*xi*G2[20])/324 + 
   (26*A^2*xi^2*G2[20])/27 - (5*A^2*G2[21])/18 + (7*A^2*xi*G2[21])/6 - 
   (8*A^2*xi^2*G2[21])/9 + (26*A^2*G2[22])/9 - (26*A^2*xi*G2[22])/9 - 
   (14*A^2*G2[23])/9 + (14*A^2*xi*G2[23])/9 + (124*A^2*G2[24])/9 - 
   (436*A^2*xi*G2[24])/27 + (64*A^2*xi^2*G2[24])/27 - (4*A^2*G2[25])/3 + 
   (4*A^2*xi*G2[25])/3 - (58*A^2*G2[26])/9 + (206*A^2*xi*G2[26])/27 - 
   (32*A^2*xi^2*G2[26])/27 - (148*A^2*G2[27])/9 + (476*A^2*xi*G2[27])/27 - 
   (32*A^2*xi^2*G2[27])/27 - (94*A^2*G2[28])/9 + (314*A^2*xi*G2[28])/27 - 
   (32*A^2*xi^2*G2[28])/27 + (94*A^2*G2[30])/9 - (314*A^2*xi*G2[30])/27 + 
   (32*A^2*xi^2*G2[30])/27 - (8*A^2*G2[31])/9 + (8*A^2*xi*G2[31])/9 + 
   (8*A^2*G2[32])/9 - (8*A^2*xi*G2[32])/9 + (8*A^2*G2[33])/3 - 
   (8*A^2*xi*G2[33])/3 + (46*A^2*G2[34])/9 - (46*A^2*xi*G2[34])/9 + 
   (152*A^2*G2[36])/81 - (512*A^2*xi*G2[36])/243 + (56*A^2*xi^2*G2[36])/243 - 
   (8*A^2*G2[37])/9 + (8*A^2*xi*G2[37])/9 - (22*A^2*G2[38])/9 + 
   (22*A^2*xi*G2[38])/9 + (82*A^2*G2[39])/81 - (478*A^2*xi*G2[39])/243 + 
   (232*A^2*xi^2*G2[39])/243 + 2*A^2*G2[40] - 2*A^2*xi*G2[40] + 
   (16*A^2*G2[41])/9 - (16*A^2*xi*G2[41])/9 - (2*A^2*G2[42])/9 + 
   (2*A^2*xi*G2[42])/9 - (A^2*G2[43])/2 + (A^2*xi*G2[43])/2, f[297] -> 0, 
 f[298] -> 0, f[299] -> 0, f[300] -> 0, f[301] -> 0, f[302] -> 0, 
 f[303] -> 0, f[304] -> 0, f[305] -> 0, f[306] -> 0, f[307] -> 0, 
 f[308] -> 0, f[309] -> (-139*A^2)/432 + (83*A^2*C01)/162 - (2*A^2*C02)/9 + 
   (29*A^2*log2)/432 - (5*A^2*xi)/108 - (373*A^2*C01*xi)/1296 + 
   (73*A^2*C02*xi)/648 - (7*A^2*log2*xi)/432 - (A^2*G1eps[2])/36 + 
   (A^2*G1eps[3])/18 - (A^2*G1eps[4])/108 + (A^2*G2[2])/4 - 
   (A^2*xi*G2[2])/6 - (5*A^2*G2[3])/108 + (A^2*xi*G2[3])/36 + 
   (5*A^2*G2[5])/108 - (A^2*xi*G2[5])/36 - (11*A^2*G2[6])/108 + 
   (17*A^2*xi*G2[6])/324 - (A^2*G2[9])/4 + (A^2*xi*G2[9])/6 - 
   (4*A^2*G2[17])/27 + (7*A^2*xi*G2[17])/72 - (A^2*G2[19])/54 + 
   (A^2*xi*G2[19])/72 - (5*A^2*G2[24])/27 + (A^2*xi*G2[24])/9 + 
   (5*A^2*G2[26])/54 - (A^2*xi*G2[26])/18 + (5*A^2*G2[27])/54 - 
   (A^2*xi*G2[27])/18 + (5*A^2*G2[28])/54 - (A^2*xi*G2[28])/18 - 
   (5*A^2*G2[30])/54 + (A^2*xi*G2[30])/18 - (11*A^2*G2[36])/216 + 
   (11*A^2*xi*G2[36])/648 - (A^2*G2[39])/72 + (25*A^2*xi*G2[39])/648 + 
   (A^2*G2[41])/36, f[310] -> (-4*A^2)/27 + (197*A^2*C01)/162 - 
   (52*A^2*C02)/81 + (A^2*log2)/36 + (2*A^2*xi)/9 + (23*A^2*C01*xi)/81 - 
   (89*A^2*C02*xi)/486 + (13*A^2*log2*xi)/324 - (A^2*G1eps[4])/27 + 
   (A^2*xi*G1eps[4])/27 + (11*A^2*G2[2])/18 - (A^2*xi*G2[2])/6 - 
   (11*A^2*G2[3])/108 - (A^2*xi*G2[3])/108 + (11*A^2*G2[5])/108 + 
   (A^2*xi*G2[5])/108 - (10*A^2*G2[6])/81 - (10*A^2*xi*G2[6])/243 - 
   (11*A^2*G2[9])/18 + (A^2*xi*G2[9])/6 - (11*A^2*G2[17])/36 - 
   (41*A^2*xi*G2[17])/324 - (A^2*G2[19])/27 - (5*A^2*xi*G2[19])/81 - 
   (11*A^2*G2[24])/27 - (A^2*xi*G2[24])/27 + (11*A^2*G2[26])/54 + 
   (A^2*xi*G2[26])/54 + (11*A^2*G2[27])/54 + (A^2*xi*G2[27])/54 + 
   (11*A^2*G2[28])/54 + (A^2*xi*G2[28])/54 - (11*A^2*G2[30])/54 - 
   (A^2*xi*G2[30])/54 + (10*A^2*G2[36])/81 - (43*A^2*xi*G2[36])/486 - 
   (53*A^2*G2[39])/162 + (17*A^2*xi*G2[39])/243, 
 f[311] -> (41*A^2)/54 + (631*A^2*C01)/648 - (13*A^2*C02)/108 + 
   (71*A^2*log2)/216 + (7*A^2*xi)/54 + (46*A^2*C01*xi)/81 - 
   (22*A^2*C02*xi)/81 + (5*A^2*log2*xi)/72 + (A^2*G1eps[1])/9 + 
   (A^2*G1eps[2])/18 - (A^2*G1eps[3])/9 - (A^2*G1eps[4])/54 + 
   (A^2*xi*G1eps[4])/54 - (A^2*G2[2])/9 + (A^2*xi*G2[2])/3 - 
   (4*A^2*G2[3])/27 - (A^2*xi*G2[3])/18 + (4*A^2*G2[5])/27 + 
   (A^2*xi*G2[5])/18 - (13*A^2*G2[6])/54 - (11*A^2*xi*G2[6])/162 + 
   (A^2*G2[9])/9 - (A^2*xi*G2[9])/3 - (37*A^2*G2[17])/108 - 
   (2*A^2*xi*G2[17])/9 + (A^2*G2[19])/12 - (A^2*xi*G2[19])/27 - 
   (16*A^2*G2[24])/27 - (2*A^2*xi*G2[24])/9 + (8*A^2*G2[26])/27 + 
   (A^2*xi*G2[26])/9 + (8*A^2*G2[27])/27 + (A^2*xi*G2[27])/9 + 
   (8*A^2*G2[28])/27 + (A^2*xi*G2[28])/9 - (8*A^2*G2[30])/27 - 
   (A^2*xi*G2[30])/9 - (A^2*G2[33])/9 - (19*A^2*G2[36])/108 + 
   (13*A^2*xi*G2[36])/324 - (19*A^2*G2[39])/108 - (49*A^2*xi*G2[39])/324 - 
   (A^2*G2[41])/9, f[312] -> (-4*A^2)/27 - (49*A^2*C01)/324 + 
   (7*A^2*C02)/54 + (A^2*log2)/108 - (43*A^2*C01*xi)/108 + 
   (14*A^2*C02*xi)/81 - (11*A^2*log2*xi)/108 + (11*A^2*G2[2])/18 - 
   (5*A^2*xi*G2[2])/18 - (A^2*G2[3])/108 + (5*A^2*xi*G2[3])/108 + 
   (A^2*G2[5])/108 - (5*A^2*xi*G2[5])/108 + (A^2*G2[6])/27 + 
   (5*A^2*xi*G2[6])/81 - (11*A^2*G2[9])/18 + (5*A^2*xi*G2[9])/18 + 
   (A^2*G2[17])/108 + (5*A^2*xi*G2[17])/36 + (A^2*G2[19])/27 - 
   (A^2*G2[24])/27 + (5*A^2*xi*G2[24])/27 + (A^2*G2[26])/54 - 
   (5*A^2*xi*G2[26])/54 + (A^2*G2[27])/54 - (5*A^2*xi*G2[27])/54 + 
   (A^2*G2[28])/54 - (5*A^2*xi*G2[28])/54 - (A^2*G2[30])/54 + 
   (5*A^2*xi*G2[30])/54 + (2*A^2*G2[36])/27 - (A^2*xi*G2[36])/162 - 
   (5*A^2*G2[39])/54 + (8*A^2*xi*G2[39])/81, 
 f[313] -> (7*A^2)/27 + (491*A^2*C01)/162 - (106*A^2*C02)/81 + 
   (5*A^2*log2)/12 - (A^2*xi)/27 - (95*A^2*C01*xi)/108 + 
   (151*A^2*C02*xi)/486 - (29*A^2*log2*xi)/324 + (11*A^2*G2[2])/9 - 
   (5*A^2*xi*G2[2])/9 - (31*A^2*G2[3])/108 + (5*A^2*xi*G2[3])/54 + 
   (31*A^2*G2[5])/108 - (5*A^2*xi*G2[5])/54 - (43*A^2*G2[6])/81 + 
   (38*A^2*xi*G2[6])/243 - (11*A^2*G2[9])/9 + (5*A^2*xi*G2[9])/9 - 
   (35*A^2*G2[17])/36 + (25*A^2*xi*G2[17])/81 - (A^2*G2[19])/9 + 
   (5*A^2*xi*G2[19])/162 - (31*A^2*G2[24])/27 + (10*A^2*xi*G2[24])/27 + 
   (31*A^2*G2[26])/54 - (5*A^2*xi*G2[26])/27 + (31*A^2*G2[27])/54 - 
   (5*A^2*xi*G2[27])/27 + (31*A^2*G2[28])/54 - (5*A^2*xi*G2[28])/27 - 
   (31*A^2*G2[30])/54 + (5*A^2*xi*G2[30])/27 - (31*A^2*G2[36])/162 + 
   (23*A^2*xi*G2[36])/486 - (31*A^2*G2[39])/81 + (67*A^2*xi*G2[39])/486, 
 f[314] -> (-4*A^2)/27 + (274*A^2*C01)/81 - (439*A^2*C02)/324 + 
   (5*A^2*log2)/9 + (2*A^2*xi)/9 - (377*A^2*C01*xi)/648 + 
   (29*A^2*C02*xi)/243 - (47*A^2*log2*xi)/324 - (A^2*G1eps[4])/27 + 
   (A^2*xi*G1eps[4])/27 + (61*A^2*G2[2])/36 - (23*A^2*xi*G2[2])/36 - 
   (3*A^2*G2[3])/8 + (19*A^2*xi*G2[3])/216 + (3*A^2*G2[5])/8 - 
   (19*A^2*xi*G2[5])/216 - (46*A^2*G2[6])/81 + (32*A^2*xi*G2[6])/243 - 
   (61*A^2*G2[9])/36 + (23*A^2*xi*G2[9])/36 - (79*A^2*G2[17])/72 + 
   (113*A^2*xi*G2[17])/648 - (A^2*G2[19])/108 - (17*A^2*xi*G2[19])/324 - 
   (3*A^2*G2[24])/2 + (19*A^2*xi*G2[24])/54 + (3*A^2*G2[26])/4 - 
   (19*A^2*xi*G2[26])/108 + (3*A^2*G2[27])/4 - (19*A^2*xi*G2[27])/108 + 
   (3*A^2*G2[28])/4 - (19*A^2*xi*G2[28])/108 - (3*A^2*G2[30])/4 + 
   (19*A^2*xi*G2[30])/108 - (23*A^2*G2[36])/324 + (4*A^2*xi*G2[36])/243 - 
   (55*A^2*G2[39])/81 + (155*A^2*xi*G2[39])/972, 
 f[315] -> (4*A^2)/27 + (593*A^2*C01)/648 - (25*A^2*C02)/54 + (A^2*log2)/54 + 
   (17*A^2*C01*xi)/54 - (41*A^2*C02*xi)/324 + (11*A^2*log2*xi)/108 - 
   (A^2*G1eps[4])/54 - (A^2*xi*G1eps[4])/54 - (A^2*G2[2])/4 + 
   (A^2*xi*G2[2])/4 - (5*A^2*G2[3])/72 - (A^2*xi*G2[3])/24 + 
   (5*A^2*G2[5])/72 + (A^2*xi*G2[5])/24 - (7*A^2*G2[6])/54 - 
   (13*A^2*xi*G2[6])/162 + (A^2*G2[9])/4 - (A^2*xi*G2[9])/4 - 
   (55*A^2*G2[17])/216 - (17*A^2*xi*G2[17])/216 - (7*A^2*G2[19])/108 + 
   (A^2*xi*G2[19])/36 - (5*A^2*G2[24])/18 - (A^2*xi*G2[24])/6 + 
   (5*A^2*G2[26])/36 + (A^2*xi*G2[26])/12 + (5*A^2*G2[27])/36 + 
   (A^2*xi*G2[27])/12 + (5*A^2*G2[28])/36 + (A^2*xi*G2[28])/12 - 
   (5*A^2*G2[30])/36 - (A^2*xi*G2[30])/12 + (5*A^2*G2[36])/108 - 
   (5*A^2*xi*G2[36])/162 - (5*A^2*G2[39])/27 - (17*A^2*xi*G2[39])/324, 
 f[316] -> 0, f[317] -> (-7*A^2)/36 + (853*A^2*C01)/432 - (449*A^2*C02)/648 + 
   (169*A^2*log2)/432 + (17*A^2*xi)/108 - (17*A^2*C01*xi)/36 + 
   (113*A^2*C02*xi)/972 - (125*A^2*log2*xi)/1296 - (A^2*G1eps[4])/36 + 
   (A^2*xi*G1eps[4])/36 + (11*A^2*G2[2])/12 - (13*A^2*xi*G2[2])/36 - 
   (17*A^2*G2[3])/72 + (13*A^2*xi*G2[3])/216 + (17*A^2*G2[5])/72 - 
   (13*A^2*xi*G2[5])/216 - (127*A^2*G2[6])/324 + (107*A^2*xi*G2[6])/972 - 
   (11*A^2*G2[9])/12 + (13*A^2*xi*G2[9])/36 - (35*A^2*G2[17])/54 + 
   (83*A^2*xi*G2[17])/648 + (7*A^2*G2[19])/216 - (2*A^2*xi*G2[19])/81 - 
   (17*A^2*G2[24])/18 + (13*A^2*xi*G2[24])/54 + (17*A^2*G2[26])/36 - 
   (13*A^2*xi*G2[26])/108 + (17*A^2*G2[27])/36 - (13*A^2*xi*G2[27])/108 + 
   (17*A^2*G2[28])/36 - (13*A^2*xi*G2[28])/108 - (17*A^2*G2[30])/36 + 
   (13*A^2*xi*G2[30])/108 - (115*A^2*G2[36])/648 + (101*A^2*xi*G2[36])/1944 - 
   (191*A^2*G2[39])/648 + (133*A^2*xi*G2[39])/1944, 
 f[318] -> (17*A^2)/54 + (83*A^2*C01)/324 + (5*A^2*C02)/108 + 
   (35*A^2*log2)/216 - (17*A^2*xi)/54 + (353*A^2*C01*xi)/648 - 
   (22*A^2*C02*xi)/81 + (A^2*log2*xi)/72 + (A^2*G1eps[1])/18 - 
   (A^2*xi*G1eps[1])/18 + (A^2*G1eps[2])/18 - (A^2*G1eps[3])/18 + 
   (A^2*xi*G1eps[3])/18 - (A^2*G1eps[4])/54 + (A^2*xi*G1eps[4])/54 - 
   (5*A^2*G2[2])/12 + (13*A^2*xi*G2[2])/36 - (5*A^2*G2[3])/72 - 
   (7*A^2*xi*G2[3])/216 + (5*A^2*G2[5])/72 + (7*A^2*xi*G2[5])/216 - 
   (A^2*G2[6])/27 - (7*A^2*xi*G2[6])/81 + (5*A^2*G2[9])/12 - 
   (13*A^2*xi*G2[9])/36 - (25*A^2*G2[17])/216 - (43*A^2*xi*G2[17])/216 + 
   (2*A^2*G2[19])/27 - (A^2*xi*G2[19])/12 - (5*A^2*G2[24])/18 - 
   (7*A^2*xi*G2[24])/54 + (5*A^2*G2[26])/36 + (7*A^2*xi*G2[26])/108 + 
   (5*A^2*G2[27])/36 + (7*A^2*xi*G2[27])/108 + (5*A^2*G2[28])/36 + 
   (7*A^2*xi*G2[28])/108 - (5*A^2*G2[30])/36 - (7*A^2*xi*G2[30])/108 - 
   (A^2*G2[33])/18 + (A^2*xi*G2[33])/18 + (A^2*G2[36])/27 - 
   (13*A^2*xi*G2[36])/162 - (25*A^2*G2[39])/108 + (5*A^2*xi*G2[39])/324 - 
   (A^2*G2[41])/18 + (A^2*xi*G2[41])/18, f[319] -> 0, f[320] -> 0, 
 f[321] -> (11*A^2)/108 - (179*A^2*C01)/432 + (A^2*C02)/8 - 
   (17*A^2*log2)/144 - (7*A^2*xi)/108 + (37*A^2*C01*xi)/324 - 
   (A^2*C02*xi)/27 + (29*A^2*log2*xi)/432 + (A^2*G1eps[4])/108 - 
   (A^2*xi*G1eps[4])/108 - (7*A^2*G2[2])/18 + (A^2*xi*G2[2])/9 + 
   (A^2*G2[3])/18 - (A^2*xi*G2[3])/54 - (A^2*G2[5])/18 + (A^2*xi*G2[5])/54 + 
   (A^2*G2[6])/12 - (A^2*xi*G2[6])/36 + (7*A^2*G2[9])/18 - (A^2*xi*G2[9])/9 + 
   (29*A^2*G2[17])/216 - (A^2*xi*G2[17])/36 - (5*A^2*G2[19])/216 + 
   (A^2*xi*G2[19])/54 + (2*A^2*G2[24])/9 - (2*A^2*xi*G2[24])/27 - 
   (A^2*G2[26])/9 + (A^2*xi*G2[26])/27 - (A^2*G2[27])/9 + 
   (A^2*xi*G2[27])/27 - (A^2*G2[28])/9 + (A^2*xi*G2[28])/27 + 
   (A^2*G2[30])/9 - (A^2*xi*G2[30])/27 + (A^2*G2[36])/72 - 
   (A^2*xi*G2[36])/72 + (7*A^2*G2[39])/72 - (5*A^2*xi*G2[39])/216, 
 f[322] -> 0, f[323] -> 0, f[324] -> 0, f[325] -> 0, f[326] -> 0, 
 f[327] -> 0, f[328] -> 0, f[329] -> 0, f[330] -> 0, 
 f[331] -> (11*A^2*C01)/54 - (4*A^2*C02)/9 + (A^2*log2)/18 - 
   (43*A^2*C01*xi)/54 + (28*A^2*C02*xi)/81 - (11*A^2*log2*xi)/54 + 
   (A^2*G2[2])/3 - (5*A^2*xi*G2[2])/9 + (A^2*G2[3])/54 + 
   (5*A^2*xi*G2[3])/54 - (A^2*G2[5])/54 - (5*A^2*xi*G2[5])/54 + 
   (2*A^2*G2[6])/27 + (10*A^2*xi*G2[6])/81 - (A^2*G2[9])/3 + 
   (5*A^2*xi*G2[9])/9 + (A^2*G2[17])/54 + (5*A^2*xi*G2[17])/18 - 
   (A^2*G2[19])/27 + (2*A^2*G2[24])/27 + (10*A^2*xi*G2[24])/27 - 
   (A^2*G2[26])/27 - (5*A^2*xi*G2[26])/27 - (A^2*G2[27])/27 - 
   (5*A^2*xi*G2[27])/27 - (A^2*G2[28])/27 - (5*A^2*xi*G2[28])/27 + 
   (A^2*G2[30])/27 + (5*A^2*xi*G2[30])/27 + (4*A^2*G2[36])/27 - 
   (A^2*xi*G2[36])/81 - (A^2*G2[39])/9 + (16*A^2*xi*G2[39])/81, 
 f[332] -> -A^2/27 + (3437*A^2*C01)/648 - (335*A^2*C02)/162 + 
   (5*A^2*log2)/6 + (5*A^2*xi)/27 - (725*A^2*C01*xi)/648 + 
   (191*A^2*C02*xi)/486 - (29*A^2*log2*xi)/162 - (A^2*G1eps[4])/27 + 
   (A^2*xi*G1eps[4])/27 + (16*A^2*G2[2])/9 - (4*A^2*xi*G2[2])/9 - 
   (31*A^2*G2[3])/54 + (7*A^2*xi*G2[3])/54 + (31*A^2*G2[5])/54 - 
   (7*A^2*xi*G2[5])/54 - (76*A^2*G2[6])/81 + (52*A^2*xi*G2[6])/243 - 
   (16*A^2*G2[9])/9 + (4*A^2*xi*G2[9])/9 - (7*A^2*G2[17])/4 + 
   (107*A^2*xi*G2[17])/324 - (7*A^2*G2[19])/108 - (7*A^2*xi*G2[19])/324 - 
   (62*A^2*G2[24])/27 + (14*A^2*xi*G2[24])/27 + (31*A^2*G2[26])/27 - 
   (7*A^2*xi*G2[26])/27 + (31*A^2*G2[27])/27 - (7*A^2*xi*G2[27])/27 + 
   (31*A^2*G2[28])/27 - (7*A^2*xi*G2[28])/27 - (31*A^2*G2[30])/27 + 
   (7*A^2*xi*G2[30])/27 - (83*A^2*G2[36])/324 + (53*A^2*xi*G2[36])/972 - 
   (289*A^2*G2[39])/324 + (199*A^2*xi*G2[39])/972, 
 f[333] -> (7*A^2)/27 - (239*A^2*C01)/648 + (7*A^2*C02)/54 - 
   (11*A^2*log2)/108 - (7*A^2*xi)/27 - (541*A^2*C01*xi)/648 + 
   (35*A^2*C02*xi)/81 - (5*A^2*log2*xi)/36 + (A^2*G1eps[4])/27 - 
   (A^2*xi*G1eps[4])/27 - (5*A^2*G2[2])/9 + (A^2*xi*G2[2])/9 + 
   (2*A^2*G2[3])/27 + (A^2*xi*G2[3])/18 - (2*A^2*G2[5])/27 - 
   (A^2*xi*G2[5])/18 + (A^2*G2[6])/27 + (11*A^2*xi*G2[6])/81 + 
   (5*A^2*G2[9])/9 - (A^2*xi*G2[9])/9 + (5*A^2*G2[17])/54 + 
   (8*A^2*xi*G2[17])/27 - (5*A^2*G2[19])/54 + (5*A^2*xi*G2[19])/54 + 
   (8*A^2*G2[24])/27 + (2*A^2*xi*G2[24])/9 - (4*A^2*G2[26])/27 - 
   (A^2*xi*G2[26])/9 - (4*A^2*G2[27])/27 - (A^2*xi*G2[27])/9 - 
   (4*A^2*G2[28])/27 - (A^2*xi*G2[28])/9 + (4*A^2*G2[30])/27 + 
   (A^2*xi*G2[30])/9 - (13*A^2*G2[36])/108 + (37*A^2*xi*G2[36])/324 + 
   (29*A^2*G2[39])/108 - (A^2*xi*G2[39])/324, 
 f[334] -> (145*A^2*C01)/216 - (A^2*C02)/2 - (221*A^2*C01*xi)/216 + 
   (71*A^2*C02*xi)/162 - (4*A^2*log2*xi)/27 + (4*A^2*G2[2])/9 - 
   (5*A^2*xi*G2[2])/9 - (A^2*G2[3])/27 + (5*A^2*xi*G2[3])/54 + 
   (A^2*G2[5])/27 - (5*A^2*xi*G2[5])/54 - (A^2*G2[6])/27 + 
   (13*A^2*xi*G2[6])/81 - (4*A^2*G2[9])/9 + (5*A^2*xi*G2[9])/9 - 
   (17*A^2*G2[17])/108 + (35*A^2*xi*G2[17])/108 - (5*A^2*G2[19])/108 + 
   (5*A^2*xi*G2[19])/108 - (4*A^2*G2[24])/27 + (10*A^2*xi*G2[24])/27 + 
   (2*A^2*G2[26])/27 - (5*A^2*xi*G2[26])/27 + (2*A^2*G2[27])/27 - 
   (5*A^2*xi*G2[27])/27 + (2*A^2*G2[28])/27 - (5*A^2*xi*G2[28])/27 - 
   (2*A^2*G2[30])/27 + (5*A^2*xi*G2[30])/27 + (7*A^2*G2[36])/108 + 
   (11*A^2*xi*G2[36])/324 - (5*A^2*G2[39])/36 + (49*A^2*xi*G2[39])/324, 
 f[335] -> (-7*A^2)/27 + (43*A^2*C01)/81 - (8*A^2*C02)/27 + 
   (11*A^2*log2)/108 + (7*A^2*xi)/27 + (269*A^2*C01*xi)/324 - 
   (67*A^2*C02*xi)/162 + (5*A^2*log2*xi)/36 - (A^2*G1eps[4])/27 + 
   (A^2*xi*G1eps[4])/27 + (A^2*G2[2])/3 + (A^2*xi*G2[2])/9 - 
   (2*A^2*G2[3])/27 - (2*A^2*xi*G2[3])/27 + (2*A^2*G2[5])/27 + 
   (2*A^2*xi*G2[5])/27 - (A^2*G2[6])/27 - (11*A^2*xi*G2[6])/81 - 
   (A^2*G2[9])/3 - (A^2*xi*G2[9])/9 - (A^2*G2[17])/9 - 
   (17*A^2*xi*G2[17])/54 + (2*A^2*G2[19])/27 - (A^2*xi*G2[19])/18 - 
   (8*A^2*G2[24])/27 - (8*A^2*xi*G2[24])/27 + (4*A^2*G2[26])/27 + 
   (4*A^2*xi*G2[26])/27 + (4*A^2*G2[27])/27 + (4*A^2*xi*G2[27])/27 + 
   (4*A^2*G2[28])/27 + (4*A^2*xi*G2[28])/27 - (4*A^2*G2[30])/27 - 
   (4*A^2*xi*G2[30])/27 + (4*A^2*G2[36])/27 - (7*A^2*xi*G2[36])/81 - 
   (8*A^2*G2[39])/27 - (5*A^2*xi*G2[39])/81, f[336] -> 0, 
 f[337] -> (41*A^2)/108 - (205*A^2*C01)/648 + (5*A^2*C02)/18 + 
   (11*A^2*log2)/108 - (41*A^2*xi)/108 + (151*A^2*C01*xi)/648 - 
   (2*A^2*C02*xi)/9 - (5*A^2*log2*xi)/108 + (A^2*G1eps[1])/18 - 
   (A^2*xi*G1eps[1])/18 + (A^2*G1eps[2])/18 - (A^2*xi*G1eps[2])/18 - 
   (A^2*G1eps[3])/18 + (A^2*xi*G1eps[3])/18 - (A^2*G1eps[4])/27 + 
   (A^2*xi*G1eps[4])/27 - (A^2*G2[2])/3 + (A^2*xi*G2[2])/9 + (A^2*G2[9])/3 - 
   (A^2*xi*G2[9])/9 + (13*A^2*G2[17])/108 - (11*A^2*xi*G2[17])/108 + 
   (A^2*G2[19])/12 - (7*A^2*xi*G2[19])/108 - (A^2*G2[33])/18 + 
   (A^2*xi*G2[33])/18 - (A^2*G2[36])/18 + (A^2*xi*G2[36])/18 - 
   (A^2*G2[41])/18 + (A^2*xi*G2[41])/18, 
 f[338] -> (7*A^2)/27 - (1151*A^2*C01)/648 + (23*A^2*C02)/36 - 
   (41*A^2*log2)/108 - (7*A^2*xi)/27 + (335*A^2*C01*xi)/648 - 
   (19*A^2*C02*xi)/108 + (23*A^2*log2*xi)/108 + (A^2*G1eps[4])/27 - 
   (A^2*xi*G1eps[4])/27 - (A^2*G2[2])/2 + (A^2*xi*G2[2])/6 + 
   (2*A^2*G2[3])/9 - (2*A^2*xi*G2[3])/27 - (2*A^2*G2[5])/9 + 
   (2*A^2*xi*G2[5])/27 + (A^2*G2[6])/3 - (A^2*xi*G2[6])/9 + (A^2*G2[9])/2 - 
   (A^2*xi*G2[9])/6 + (61*A^2*G2[17])/108 - (13*A^2*xi*G2[17])/108 - 
   (7*A^2*G2[19])/108 + (7*A^2*xi*G2[19])/108 + (8*A^2*G2[24])/9 - 
   (8*A^2*xi*G2[24])/27 - (4*A^2*G2[26])/9 + (4*A^2*xi*G2[26])/27 - 
   (4*A^2*G2[27])/9 + (4*A^2*xi*G2[27])/27 - (4*A^2*G2[28])/9 + 
   (4*A^2*xi*G2[28])/27 + (4*A^2*G2[30])/9 - (4*A^2*xi*G2[30])/27 + 
   (A^2*G2[36])/12 - (A^2*xi*G2[36])/36 + (13*A^2*G2[39])/36 - 
   (13*A^2*xi*G2[39])/108, f[339] -> (-7*A^2)/27 + (571*A^2*C01)/324 - 
   (11*A^2*C02)/18 + (47*A^2*log2)/108 + (7*A^2*xi)/27 - (37*A^2*C01*xi)/81 + 
   (4*A^2*C02*xi)/27 - (29*A^2*log2*xi)/108 - (A^2*G1eps[4])/27 + 
   (A^2*xi*G1eps[4])/27 + (10*A^2*G2[2])/9 - (4*A^2*xi*G2[2])/9 - 
   (2*A^2*G2[3])/9 + (2*A^2*xi*G2[3])/27 + (2*A^2*G2[5])/9 - 
   (2*A^2*xi*G2[5])/27 - (A^2*G2[6])/3 + (A^2*xi*G2[6])/9 - 
   (10*A^2*G2[9])/9 + (4*A^2*xi*G2[9])/9 - (31*A^2*G2[17])/54 + 
   (A^2*xi*G2[17])/9 + (A^2*G2[19])/18 - (2*A^2*xi*G2[19])/27 - 
   (8*A^2*G2[24])/9 + (8*A^2*xi*G2[24])/27 + (4*A^2*G2[26])/9 - 
   (4*A^2*xi*G2[26])/27 + (4*A^2*G2[27])/9 - (4*A^2*xi*G2[27])/27 + 
   (4*A^2*G2[28])/9 - (4*A^2*xi*G2[28])/27 - (4*A^2*G2[30])/9 + 
   (4*A^2*xi*G2[30])/27 - (A^2*G2[36])/18 + (A^2*xi*G2[36])/18 - 
   (7*A^2*G2[39])/18 + (5*A^2*xi*G2[39])/54, f[340] -> 0, f[341] -> 0, 
 f[342] -> 0, f[343] -> 0, f[344] -> 0, f[345] -> 0, f[346] -> 0, 
 f[347] -> 0, f[348] -> 0, f[349] -> 0, f[350] -> 0, f[351] -> 0, 
 f[352] -> 0, f[353] -> 0, f[354] -> 0, f[355] -> 0, f[356] -> 0, 
 f[357] -> 0, f[358] -> 0, f[359] -> 0, f[360] -> 0, f[361] -> 0, 
 f[362] -> 0, f[363] -> 0, f[364] -> 0, f[365] -> 0, f[366] -> 0, 
 f[367] -> 0, f[368] -> 0, f[369] -> 0, f[370] -> 0, f[371] -> 0, 
 f[372] -> 0, f[373] -> 0, f[374] -> 0, f[375] -> 0, f[376] -> 0, 
 f[377] -> 0, f[378] -> 0, f[379] -> 0, f[380] -> 0, f[381] -> 0, 
 f[382] -> 0, f[383] -> 0, f[384] -> 0, f[385] -> 0, f[386] -> 0, 
 f[387] -> 0, f[388] -> 0, f[389] -> 0, f[390] -> 0, f[391] -> 0, 
 f[392] -> 0, f[393] -> 0, f[394] -> 0, f[395] -> 0, f[396] -> 0, 
 f[397] -> 0, f[398] -> 0, f[399] -> 0, 
 f[400] -> (-5*A^2)/16 - (703*A^2*C01)/864 + (191*A^2*C02)/648 - 
   (61*A^2*log2)/432 - (5*A^2*xi)/54 - (7*A^2*C01*xi)/864 + 
   (7*A^2*C02*xi)/486 + (37*A^2*log2*xi)/1296 - (A^2*G1eps[2])/36 + 
   (A^2*G1eps[3])/18 - (A^2*xi*G1eps[4])/108 - (7*A^2*G2[2])/18 + 
   (A^2*xi*G2[2])/12 + (7*A^2*G2[3])/72 - (A^2*xi*G2[3])/216 - 
   (7*A^2*G2[5])/72 + (A^2*xi*G2[5])/216 + (43*A^2*G2[6])/324 - 
   (A^2*xi*G2[6])/972 + (7*A^2*G2[9])/18 - (A^2*xi*G2[9])/12 + 
   (125*A^2*G2[17])/432 + (19*A^2*xi*G2[17])/1296 - (A^2*G2[19])/432 + 
   (25*A^2*xi*G2[19])/1296 + (7*A^2*G2[24])/18 - (A^2*xi*G2[24])/54 - 
   (7*A^2*G2[26])/36 + (A^2*xi*G2[26])/108 - (7*A^2*G2[27])/36 + 
   (A^2*xi*G2[27])/108 - (7*A^2*G2[28])/36 + (A^2*xi*G2[28])/108 + 
   (7*A^2*G2[30])/36 - (A^2*xi*G2[30])/108 + (17*A^2*G2[36])/1296 + 
   (13*A^2*xi*G2[36])/3888 + (271*A^2*G2[39])/1296 - 
   (49*A^2*xi*G2[39])/3888 + (A^2*G2[41])/36, 
 f[401] -> (8*A^2)/27 - (491*A^2*C01)/216 + (41*A^2*C02)/54 - 
   (5*A^2*log2)/12 - (2*A^2*xi)/9 + (155*A^2*C01*xi)/648 - 
   (20*A^2*C02*xi)/243 + (29*A^2*log2*xi)/324 + (A^2*G1eps[4])/27 - 
   (A^2*xi*G1eps[4])/27 - (7*A^2*G2[2])/6 + (A^2*xi*G2[2])/3 + 
   (31*A^2*G2[3])/108 - (A^2*xi*G2[3])/27 - (31*A^2*G2[5])/108 + 
   (A^2*xi*G2[5])/27 + (11*A^2*G2[6])/27 - (14*A^2*xi*G2[6])/243 + 
   (7*A^2*G2[9])/6 - (A^2*xi*G2[9])/3 + (7*A^2*G2[17])/9 - 
   (7*A^2*xi*G2[17])/324 - (5*A^2*G2[19])/108 + (17*A^2*xi*G2[19])/324 + 
   (31*A^2*G2[24])/27 - (4*A^2*xi*G2[24])/27 - (31*A^2*G2[26])/54 + 
   (2*A^2*xi*G2[26])/27 - (31*A^2*G2[27])/54 + (2*A^2*xi*G2[27])/27 - 
   (31*A^2*G2[28])/54 + (2*A^2*xi*G2[28])/27 + (31*A^2*G2[30])/54 - 
   (2*A^2*xi*G2[30])/27 + (7*A^2*G2[36])/108 - (7*A^2*xi*G2[36])/972 + 
   (55*A^2*G2[39])/108 - (65*A^2*xi*G2[39])/972, 
 f[402] -> (5*A^2)/54 - (371*A^2*C01)/144 + (157*A^2*C02)/162 - 
   (91*A^2*log2)/216 - (5*A^2*xi)/54 + (983*A^2*C01*xi)/1296 - 
   (275*A^2*C02*xi)/972 + (91*A^2*log2*xi)/648 + (A^2*G1eps[4])/54 - 
   (A^2*xi*G1eps[4])/54 - (5*A^2*G2[2])/9 + (A^2*xi*G2[2])/6 + 
   (7*A^2*G2[3])/24 - (19*A^2*xi*G2[3])/216 - (7*A^2*G2[5])/24 + 
   (19*A^2*xi*G2[5])/216 + (73*A^2*G2[6])/162 - (67*A^2*xi*G2[6])/486 + 
   (5*A^2*G2[9])/9 - (A^2*xi*G2[9])/6 + (47*A^2*G2[17])/54 - 
   (19*A^2*xi*G2[17])/81 + (A^2*G2[19])/72 + (7*A^2*xi*G2[19])/648 + 
   (7*A^2*G2[24])/6 - (19*A^2*xi*G2[24])/54 - (7*A^2*G2[26])/12 + 
   (19*A^2*xi*G2[26])/108 - (7*A^2*G2[27])/12 + (19*A^2*xi*G2[27])/108 - 
   (7*A^2*G2[28])/12 + (19*A^2*xi*G2[28])/108 + (7*A^2*G2[30])/12 - 
   (19*A^2*xi*G2[30])/108 + (59*A^2*G2[36])/648 - (47*A^2*xi*G2[36])/1944 + 
   (319*A^2*G2[39])/648 - (295*A^2*xi*G2[39])/1944, 
 f[403] -> -A^2/18 - (883*A^2*C01)/432 + (77*A^2*C02)/108 - 
   (29*A^2*log2)/72 + (A^2*xi)/54 + (101*A^2*C01*xi)/144 - 
   (70*A^2*C02*xi)/243 + (71*A^2*log2*xi)/648 - (5*A^2*G2[2])/6 + 
   (5*A^2*xi*G2[2])/18 + (17*A^2*G2[3])/72 - (5*A^2*xi*G2[3])/72 - 
   (17*A^2*G2[5])/72 + (5*A^2*xi*G2[5])/72 + (11*A^2*G2[6])/27 - 
   (31*A^2*xi*G2[6])/243 + (5*A^2*G2[9])/6 - (5*A^2*xi*G2[9])/18 + 
   (13*A^2*G2[17])/18 - (37*A^2*xi*G2[17])/162 + (A^2*G2[19])/72 - 
   (13*A^2*xi*G2[19])/648 + (17*A^2*G2[24])/18 - (5*A^2*xi*G2[24])/18 - 
   (17*A^2*G2[26])/36 + (5*A^2*xi*G2[26])/36 - (17*A^2*G2[27])/36 + 
   (5*A^2*xi*G2[27])/36 - (17*A^2*G2[28])/36 + (5*A^2*xi*G2[28])/36 + 
   (17*A^2*G2[30])/36 - (5*A^2*xi*G2[30])/36 + (41*A^2*G2[36])/216 - 
   (139*A^2*xi*G2[36])/1944 + (61*A^2*G2[39])/216 - (131*A^2*xi*G2[39])/1944, 
 f[404] -> (5*A^2)/54 - (29*A^2*C01)/16 + (103*A^2*C02)/162 - 
   (85*A^2*log2)/216 - (5*A^2*xi)/54 + (875*A^2*C01*xi)/1296 - 
   (115*A^2*C02*xi)/486 + (91*A^2*log2*xi)/648 - (A^2*xi*G1eps[4])/27 - 
   (4*A^2*G2[2])/9 + (A^2*xi*G2[2])/6 + (23*A^2*G2[3])/108 - 
   (A^2*xi*G2[3])/12 - (23*A^2*G2[5])/108 + (A^2*xi*G2[5])/12 + 
   (29*A^2*G2[6])/81 - (38*A^2*xi*G2[6])/243 + (4*A^2*G2[9])/9 - 
   (A^2*xi*G2[9])/6 + (5*A^2*G2[17])/8 - (113*A^2*xi*G2[17])/648 - 
   (A^2*G2[19])/72 + (25*A^2*xi*G2[19])/648 + (23*A^2*G2[24])/27 - 
   (A^2*xi*G2[24])/3 - (23*A^2*G2[26])/54 + (A^2*xi*G2[26])/6 - 
   (23*A^2*G2[27])/54 + (A^2*xi*G2[27])/6 - (23*A^2*G2[28])/54 + 
   (A^2*xi*G2[28])/6 + (23*A^2*G2[30])/54 - (A^2*xi*G2[30])/6 + 
   (137*A^2*G2[36])/648 - (119*A^2*xi*G2[36])/1944 + (139*A^2*G2[39])/648 - 
   (205*A^2*xi*G2[39])/1944, f[405] -> (7*A^2)/54 - (1265*A^2*C01)/288 + 
   (181*A^2*C02)/108 - (107*A^2*log2)/144 - (11*A^2*xi)/54 + 
   (2471*A^2*C01*xi)/2592 - (215*A^2*C02*xi)/648 + (29*A^2*log2*xi)/144 + 
   (A^2*G1eps[4])/27 - (A^2*xi*G1eps[4])/27 - (43*A^2*G2[2])/36 + 
   (A^2*xi*G2[2])/4 + (35*A^2*G2[3])/72 - (25*A^2*xi*G2[3])/216 - 
   (35*A^2*G2[5])/72 + (25*A^2*xi*G2[5])/216 + (85*A^2*G2[6])/108 - 
   (61*A^2*xi*G2[6])/324 + (43*A^2*G2[9])/36 - (A^2*xi*G2[9])/4 + 
   (625*A^2*G2[17])/432 - (119*A^2*xi*G2[17])/432 + (11*A^2*G2[19])/432 + 
   (5*A^2*xi*G2[19])/144 + (35*A^2*G2[24])/18 - (25*A^2*xi*G2[24])/54 - 
   (35*A^2*G2[26])/36 + (25*A^2*xi*G2[26])/108 - (35*A^2*G2[27])/36 + 
   (25*A^2*xi*G2[27])/108 - (35*A^2*G2[28])/36 + (25*A^2*xi*G2[28])/108 + 
   (35*A^2*G2[30])/36 - (25*A^2*xi*G2[30])/108 + (89*A^2*G2[36])/432 - 
   (71*A^2*xi*G2[36])/1296 + (331*A^2*G2[39])/432 - (229*A^2*xi*G2[39])/1296, 
 f[406] -> -A^2/18 - (1345*A^2*C01)/864 + (101*A^2*C02)/162 - 
   (91*A^2*log2)/432 - (23*A^2*xi)/54 + (467*A^2*C01*xi)/864 - 
   (455*A^2*C02*xi)/1944 + (31*A^2*log2*xi)/1296 - (A^2*xi*G1eps[1])/18 + 
   (A^2*G1eps[2])/36 + (A^2*xi*G1eps[3])/18 - (A^2*G2[2])/12 - 
   (A^2*xi*G2[2])/12 + (4*A^2*G2[3])/27 - (A^2*xi*G2[3])/27 - 
   (4*A^2*G2[5])/27 + (A^2*xi*G2[5])/27 + (103*A^2*G2[6])/324 - 
   (103*A^2*xi*G2[6])/972 + (A^2*G2[9])/12 + (A^2*xi*G2[9])/12 + 
   (71*A^2*G2[17])/144 - (221*A^2*xi*G2[17])/1296 + (7*A^2*G2[19])/144 - 
   (77*A^2*xi*G2[19])/1296 + (16*A^2*G2[24])/27 - (4*A^2*xi*G2[24])/27 - 
   (8*A^2*G2[26])/27 + (2*A^2*xi*G2[26])/27 - (8*A^2*G2[27])/27 + 
   (2*A^2*xi*G2[27])/27 - (8*A^2*G2[28])/27 + (2*A^2*xi*G2[28])/27 + 
   (8*A^2*G2[30])/27 - (2*A^2*xi*G2[30])/27 + (A^2*xi*G2[33])/18 + 
   (245*A^2*G2[36])/1296 - (443*A^2*xi*G2[36])/3888 + (103*A^2*G2[39])/1296 + 
   (155*A^2*xi*G2[39])/3888 + (A^2*xi*G2[41])/18, 
 f[407] -> -A^2/18 + (53*A^2*C01)/432 + (A^2*log2)/8 + (A^2*xi)/54 - 
   (71*A^2*C01*xi)/432 + (7*A^2*C02*xi)/486 - (49*A^2*log2*xi)/648 - 
   (5*A^2*G2[2])/18 + (A^2*xi*G2[2])/6 - (A^2*G2[3])/27 + (A^2*xi*G2[3])/36 + 
   (A^2*G2[5])/27 - (A^2*xi*G2[5])/36 - (A^2*G2[6])/27 + 
   (11*A^2*xi*G2[6])/243 + (5*A^2*G2[9])/18 - (A^2*xi*G2[9])/6 - 
   (5*A^2*G2[17])/72 + (47*A^2*xi*G2[17])/648 + (A^2*G2[19])/24 - 
   (7*A^2*xi*G2[19])/648 - (4*A^2*G2[24])/27 + (A^2*xi*G2[24])/9 + 
   (2*A^2*G2[26])/27 - (A^2*xi*G2[26])/18 + (2*A^2*G2[27])/27 - 
   (A^2*xi*G2[27])/18 + (2*A^2*G2[28])/27 - (A^2*xi*G2[28])/18 - 
   (2*A^2*G2[30])/27 + (A^2*xi*G2[30])/18 - (A^2*G2[36])/216 + 
   (65*A^2*xi*G2[36])/1944 - (5*A^2*G2[39])/72 + (43*A^2*xi*G2[39])/1944, 
 f[408] -> (7*A^2)/18 - (725*A^2*C01)/864 + (37*A^2*C02)/81 - 
   (19*A^2*log2)/432 + (A^2*xi)/54 + (487*A^2*C01*xi)/864 - 
   (455*A^2*C02*xi)/1944 + (103*A^2*log2*xi)/1296 + (A^2*G1eps[1])/18 + 
   (A^2*G1eps[2])/36 - (A^2*G1eps[3])/18 + (A^2*G2[2])/12 + 
   (A^2*xi*G2[2])/12 + (5*A^2*G2[3])/72 - (13*A^2*xi*G2[3])/216 - 
   (5*A^2*G2[5])/72 + (13*A^2*xi*G2[5])/216 + (37*A^2*G2[6])/324 - 
   (85*A^2*xi*G2[6])/972 - (A^2*G2[9])/12 - (A^2*xi*G2[9])/12 + 
   (115*A^2*G2[17])/432 - (251*A^2*xi*G2[17])/1296 + (25*A^2*G2[19])/432 - 
   (17*A^2*xi*G2[19])/1296 + (5*A^2*G2[24])/18 - (13*A^2*xi*G2[24])/54 - 
   (5*A^2*G2[26])/36 + (13*A^2*xi*G2[26])/108 - (5*A^2*G2[27])/36 + 
   (13*A^2*xi*G2[27])/108 - (5*A^2*G2[28])/36 + (13*A^2*xi*G2[28])/108 + 
   (5*A^2*G2[30])/36 - (13*A^2*xi*G2[30])/108 - (A^2*G2[33])/18 - 
   (31*A^2*G2[36])/1296 + (25*A^2*xi*G2[36])/3888 + (175*A^2*G2[39])/1296 - 
   (493*A^2*xi*G2[39])/3888 - (A^2*G2[41])/18, 
 f[409] -> -A^2/6 - (577*A^2*C01)/288 + (139*A^2*C02)/162 - 
   (101*A^2*log2)/432 + (A^2*xi)/54 + (317*A^2*C01*xi)/864 - 
   (347*A^2*C02*xi)/1944 + (49*A^2*log2*xi)/1296 - (3*A^2*G2[2])/4 + 
   (A^2*xi*G2[2])/4 + (7*A^2*G2[3])/36 - (A^2*xi*G2[3])/27 - 
   (7*A^2*G2[5])/36 + (A^2*xi*G2[5])/27 + (101*A^2*G2[6])/324 - 
   (49*A^2*xi*G2[6])/972 + (3*A^2*G2[9])/4 - (A^2*xi*G2[9])/4 + 
   (287*A^2*G2[17])/432 - (155*A^2*xi*G2[17])/1296 + (35*A^2*G2[19])/432 - 
   (11*A^2*xi*G2[19])/1296 + (7*A^2*G2[24])/9 - (4*A^2*xi*G2[24])/27 - 
   (7*A^2*G2[26])/18 + (2*A^2*xi*G2[26])/27 - (7*A^2*G2[27])/18 + 
   (2*A^2*xi*G2[27])/27 - (7*A^2*G2[28])/18 + (2*A^2*xi*G2[28])/27 + 
   (7*A^2*G2[30])/18 - (2*A^2*xi*G2[30])/27 + (19*A^2*G2[36])/1296 + 
   (43*A^2*xi*G2[36])/3888 + (485*A^2*G2[39])/1296 - 
   (331*A^2*xi*G2[39])/3888, f[410] -> 0, f[411] -> 0, f[412] -> 0, 
 f[413] -> 0, f[414] -> 0, f[415] -> 0, f[416] -> 0, f[417] -> 0, 
 f[418] -> 0, f[419] -> 0, f[420] -> 0, f[421] -> 0, 
 f[422] -> A^2/27 - (3437*A^2*C01)/648 + (335*A^2*C02)/162 - (5*A^2*log2)/6 - 
   (5*A^2*xi)/27 + (725*A^2*C01*xi)/648 - (191*A^2*C02*xi)/486 + 
   (29*A^2*log2*xi)/162 + (A^2*G1eps[4])/27 - (A^2*xi*G1eps[4])/27 - 
   (5*A^2*G2[2])/3 + (A^2*xi*G2[2])/3 + (31*A^2*G2[3])/54 - 
   (7*A^2*xi*G2[3])/54 - (31*A^2*G2[5])/54 + (7*A^2*xi*G2[5])/54 + 
   (76*A^2*G2[6])/81 - (52*A^2*xi*G2[6])/243 + (5*A^2*G2[9])/3 - 
   (A^2*xi*G2[9])/3 + (7*A^2*G2[17])/4 - (107*A^2*xi*G2[17])/324 + 
   (7*A^2*G2[19])/108 + (7*A^2*xi*G2[19])/324 + (62*A^2*G2[24])/27 - 
   (14*A^2*xi*G2[24])/27 - (31*A^2*G2[26])/27 + (7*A^2*xi*G2[26])/27 - 
   (31*A^2*G2[27])/27 + (7*A^2*xi*G2[27])/27 - (31*A^2*G2[28])/27 + 
   (7*A^2*xi*G2[28])/27 + (31*A^2*G2[30])/27 - (7*A^2*xi*G2[30])/27 + 
   (83*A^2*G2[36])/324 - (53*A^2*xi*G2[36])/972 + (289*A^2*G2[39])/324 - 
   (199*A^2*xi*G2[39])/972, f[423] -> (2*A^2)/9 + (127*A^2*C01)/36 - 
   (463*A^2*C02)/324 + (49*A^2*log2)/108 - (2*A^2*xi)/27 - 
   (65*A^2*C01*xi)/108 + (211*A^2*C02*xi)/972 + (11*A^2*log2*xi)/324 + 
   (5*A^2*G2[2])/6 - (A^2*xi*G2[2])/18 - (19*A^2*G2[3])/54 + 
   (A^2*xi*G2[3])/18 + (19*A^2*G2[5])/54 - (A^2*xi*G2[5])/18 - 
   (49*A^2*G2[6])/81 + (25*A^2*xi*G2[6])/243 - (5*A^2*G2[9])/6 + 
   (A^2*xi*G2[9])/18 - (32*A^2*G2[17])/27 + (17*A^2*xi*G2[17])/81 - 
   (7*A^2*G2[19])/54 + (7*A^2*xi*G2[19])/162 - (38*A^2*G2[24])/27 + 
   (2*A^2*xi*G2[24])/9 + (19*A^2*G2[26])/27 - (A^2*xi*G2[26])/9 + 
   (19*A^2*G2[27])/27 - (A^2*xi*G2[27])/9 + (19*A^2*G2[28])/27 - 
   (A^2*xi*G2[28])/9 - (19*A^2*G2[30])/27 + (A^2*xi*G2[30])/9 - 
   (14*A^2*G2[36])/81 + (13*A^2*xi*G2[36])/486 - (43*A^2*G2[39])/81 + 
   (41*A^2*xi*G2[39])/486, f[424] -> (145*A^2*C01)/216 - (A^2*C02)/2 - 
   (221*A^2*C01*xi)/216 + (71*A^2*C02*xi)/162 - (4*A^2*log2*xi)/27 - 
   (2*A^2*G2[2])/9 - (A^2*G2[3])/27 + (5*A^2*xi*G2[3])/54 + (A^2*G2[5])/27 - 
   (5*A^2*xi*G2[5])/54 - (A^2*G2[6])/27 + (13*A^2*xi*G2[6])/81 + 
   (2*A^2*G2[9])/9 - (17*A^2*G2[17])/108 + (35*A^2*xi*G2[17])/108 - 
   (5*A^2*G2[19])/108 + (5*A^2*xi*G2[19])/108 - (4*A^2*G2[24])/27 + 
   (10*A^2*xi*G2[24])/27 + (2*A^2*G2[26])/27 - (5*A^2*xi*G2[26])/27 + 
   (2*A^2*G2[27])/27 - (5*A^2*xi*G2[27])/27 + (2*A^2*G2[28])/27 - 
   (5*A^2*xi*G2[28])/27 - (2*A^2*G2[30])/27 + (5*A^2*xi*G2[30])/27 + 
   (7*A^2*G2[36])/108 + (11*A^2*xi*G2[36])/324 - (5*A^2*G2[39])/36 + 
   (49*A^2*xi*G2[39])/324, f[425] -> (-11*A^2*C01)/54 + (4*A^2*C02)/9 - 
   (A^2*log2)/18 + (43*A^2*C01*xi)/54 - (28*A^2*C02*xi)/81 + 
   (11*A^2*log2*xi)/54 + (4*A^2*G2[2])/9 - (A^2*G2[3])/54 - 
   (5*A^2*xi*G2[3])/54 + (A^2*G2[5])/54 + (5*A^2*xi*G2[5])/54 - 
   (2*A^2*G2[6])/27 - (10*A^2*xi*G2[6])/81 - (4*A^2*G2[9])/9 - 
   (A^2*G2[17])/54 - (5*A^2*xi*G2[17])/18 + (A^2*G2[19])/27 - 
   (2*A^2*G2[24])/27 - (10*A^2*xi*G2[24])/27 + (A^2*G2[26])/27 + 
   (5*A^2*xi*G2[26])/27 + (A^2*G2[27])/27 + (5*A^2*xi*G2[27])/27 + 
   (A^2*G2[28])/27 + (5*A^2*xi*G2[28])/27 - (A^2*G2[30])/27 - 
   (5*A^2*xi*G2[30])/27 - (4*A^2*G2[36])/27 + (A^2*xi*G2[36])/81 + 
   (A^2*G2[39])/9 - (16*A^2*xi*G2[39])/81, 
 f[426] -> (2*A^2)/9 + (85*A^2*C01)/24 - (118*A^2*C02)/81 + 
   (43*A^2*log2)/108 - (2*A^2*xi)/27 - (143*A^2*C01*xi)/216 + 
   (119*A^2*C02*xi)/486 + (29*A^2*log2*xi)/324 + (13*A^2*G2[2])/9 - 
   (A^2*xi*G2[2])/3 - (19*A^2*G2[3])/54 + (A^2*xi*G2[3])/18 + 
   (19*A^2*G2[5])/54 - (A^2*xi*G2[5])/18 - (49*A^2*G2[6])/81 + 
   (25*A^2*xi*G2[6])/243 - (13*A^2*G2[9])/9 + (A^2*xi*G2[9])/3 - 
   (127*A^2*G2[17])/108 + (71*A^2*xi*G2[17])/324 - (13*A^2*G2[19])/108 + 
   (17*A^2*xi*G2[19])/324 - (38*A^2*G2[24])/27 + (2*A^2*xi*G2[24])/9 + 
   (19*A^2*G2[26])/27 - (A^2*xi*G2[26])/9 + (19*A^2*G2[27])/27 - 
   (A^2*xi*G2[27])/9 + (19*A^2*G2[28])/27 - (A^2*xi*G2[28])/9 - 
   (19*A^2*G2[30])/27 + (A^2*xi*G2[30])/9 - (65*A^2*G2[36])/324 - 
   (A^2*xi*G2[36])/972 - (163*A^2*G2[39])/324 + (109*A^2*xi*G2[39])/972, 
 f[427] -> (2*A^2)/9 + (1031*A^2*C01)/216 - (287*A^2*C02)/162 + 
   (79*A^2*log2)/108 - (2*A^2*xi)/27 - (421*A^2*C01*xi)/216 + 
   (196*A^2*C02*xi)/243 - (103*A^2*log2*xi)/324 + (14*A^2*G2[2])/9 - 
   (2*A^2*xi*G2[2])/3 - (A^2*G2[3])/2 + (11*A^2*xi*G2[3])/54 + 
   (A^2*G2[5])/2 - (11*A^2*xi*G2[5])/54 - (73*A^2*G2[6])/81 + 
   (85*A^2*xi*G2[6])/243 - (14*A^2*G2[9])/9 + (2*A^2*xi*G2[9])/3 - 
   (59*A^2*G2[17])/36 + (209*A^2*xi*G2[17])/324 - (5*A^2*G2[19])/36 + 
   (11*A^2*xi*G2[19])/324 - 2*A^2*G2[24] + (22*A^2*xi*G2[24])/27 + 
   A^2*G2[26] - (11*A^2*xi*G2[26])/27 + A^2*G2[27] - (11*A^2*xi*G2[27])/27 + 
   A^2*G2[28] - (11*A^2*xi*G2[28])/27 - A^2*G2[30] + (11*A^2*xi*G2[30])/27 - 
   (131*A^2*G2[36])/324 + (137*A^2*xi*G2[36])/972 - (193*A^2*G2[39])/324 + 
   (259*A^2*xi*G2[39])/972, f[428] -> 0, 
 f[429] -> (5*A^2)/12 - (607*A^2*C01)/108 + (190*A^2*C02)/81 - 
   (79*A^2*log2)/108 - (61*A^2*xi)/108 + (73*A^2*C01*xi)/54 - 
   (299*A^2*C02*xi)/486 + (43*A^2*log2*xi)/324 + (A^2*G1eps[1])/18 - 
   (A^2*xi*G1eps[1])/18 + (A^2*G1eps[2])/18 - (A^2*xi*G1eps[2])/18 - 
   (A^2*G1eps[3])/18 + (A^2*xi*G1eps[3])/18 - (4*A^2*G2[2])/3 + 
   (2*A^2*xi*G2[2])/9 + (31*A^2*G2[3])/54 - (7*A^2*xi*G2[3])/54 - 
   (31*A^2*G2[5])/54 + (7*A^2*xi*G2[5])/54 + (76*A^2*G2[6])/81 - 
   (52*A^2*xi*G2[6])/243 + (4*A^2*G2[9])/3 - (2*A^2*xi*G2[9])/9 + 
   (101*A^2*G2[17])/54 - (35*A^2*xi*G2[17])/81 + (4*A^2*G2[19])/27 - 
   (7*A^2*xi*G2[19])/162 + (62*A^2*G2[24])/27 - (14*A^2*xi*G2[24])/27 - 
   (31*A^2*G2[26])/27 + (7*A^2*xi*G2[26])/27 - (31*A^2*G2[27])/27 + 
   (7*A^2*xi*G2[27])/27 - (31*A^2*G2[28])/27 + (7*A^2*xi*G2[28])/27 + 
   (31*A^2*G2[30])/27 - (7*A^2*xi*G2[30])/27 - (A^2*G2[33])/18 + 
   (A^2*xi*G2[33])/18 + (65*A^2*G2[36])/324 + (A^2*xi*G2[36])/972 + 
   (289*A^2*G2[39])/324 - (199*A^2*xi*G2[39])/972 - (A^2*G2[41])/18 + 
   (A^2*xi*G2[41])/18, f[430] -> (2*A^2)/9 + (533*A^2*C01)/108 - 
   (157*A^2*C02)/81 + (79*A^2*log2)/108 - (2*A^2*xi)/27 - 
   (211*A^2*C01*xi)/108 + (401*A^2*C02*xi)/486 - (103*A^2*log2*xi)/324 + 
   (16*A^2*G2[2])/9 - (7*A^2*xi*G2[2])/9 - (A^2*G2[3])/2 + 
   (5*A^2*xi*G2[3])/27 + (A^2*G2[5])/2 - (5*A^2*xi*G2[5])/27 - 
   (73*A^2*G2[6])/81 + (85*A^2*xi*G2[6])/243 - (16*A^2*G2[9])/9 + 
   (7*A^2*xi*G2[9])/9 - (179*A^2*G2[17])/108 + (203*A^2*xi*G2[17])/324 - 
   (17*A^2*G2[19])/108 + (23*A^2*xi*G2[19])/324 - 2*A^2*G2[24] + 
   (20*A^2*xi*G2[24])/27 + A^2*G2[26] - (10*A^2*xi*G2[26])/27 + A^2*G2[27] - 
   (10*A^2*xi*G2[27])/27 + A^2*G2[28] - (10*A^2*xi*G2[28])/27 - A^2*G2[30] + 
   (10*A^2*xi*G2[30])/27 - (61*A^2*G2[36])/162 + (41*A^2*xi*G2[36])/243 - 
   (101*A^2*G2[39])/162 + (49*A^2*xi*G2[39])/243, f[431] -> 0, f[432] -> 0, 
 f[433] -> 0, f[434] -> 0, f[435] -> 0, f[436] -> 0, f[437] -> 0, 
 f[438] -> 0, f[439] -> 0, f[440] -> 0, f[441] -> 0, f[442] -> 0, 
 f[443] -> 0, f[444] -> 0, f[445] -> 0, f[446] -> 0, f[447] -> 0, 
 f[448] -> 0, f[449] -> 0, f[450] -> 0, f[451] -> 0, f[452] -> 0, 
 f[453] -> 0, f[454] -> 0, f[455] -> 0, f[456] -> 0, f[457] -> 0, 
 f[458] -> 0, f[459] -> 0, f[460] -> 0, f[461] -> 0, f[462] -> 0, 
 f[463] -> 0, f[464] -> 0, f[465] -> 0, f[466] -> 0, f[467] -> 0, 
 f[468] -> 0, f[469] -> 0, f[470] -> 0, f[471] -> 0, f[472] -> 0, 
 f[473] -> 0, f[474] -> 0, f[475] -> 0, f[476] -> 0, f[477] -> 0, 
 f[478] -> 0, f[479] -> 0, f[480] -> 0, f[481] -> 0, f[482] -> 0, 
 f[483] -> 0, f[484] -> 0, f[485] -> 0, f[486] -> 0, f[487] -> 0, 
 f[488] -> 0, f[489] -> 0, f[490] -> 0, 
 f[491] -> (-139*A^2)/432 + (853*A^2*C01)/5184 - (5*A^2*xi)/108 - 
   (535*A^2*C01*xi)/5184 + (A^2*G1eps[3])/18 - (A^2*G1eps[4])/36 - 
   (5*A^2*G2[11])/144 + (A^2*xi*G2[11])/48 - (A^2*G2[12])/144 - 
   (A^2*xi*G2[12])/144 + (A^2*G2[15])/144 + (A^2*xi*G2[15])/144 - 
   (17*A^2*G2[17])/432 + (19*A^2*xi*G2[17])/432 - (A^2*G2[18])/144 - 
   (A^2*xi*G2[18])/144 - (35*A^2*G2[20])/432 + (13*A^2*xi*G2[20])/432 + 
   (A^2*G2[21])/72 + (A^2*xi*G2[21])/72 + (A^2*G2[41])/36, f[492] -> 0, 
 f[493] -> (4*A^2)/27 + (397*A^2*C01)/1296 - (7*A^2*C01*xi)/432 - 
   (A^2*G1eps[4])/54 - (A^2*xi*G1eps[4])/54 - (5*A^2*G2[11])/72 - 
   (A^2*xi*G2[11])/72 - (A^2*G2[17])/9 + (A^2*xi*G2[17])/27 - 
   (7*A^2*G2[20])/54 + (A^2*xi*G2[20])/54, 
 f[494] -> (-11*A^2)/54 - (385*A^2*C01)/864 + (7*A^2*xi)/54 + 
   (959*A^2*C01*xi)/2592 + (A^2*xi*G1eps[4])/27 + (13*A^2*G2[11])/144 - 
   (5*A^2*xi*G2[11])/144 + (A^2*G2[12])/24 - (A^2*xi*G2[12])/24 - 
   (A^2*G2[15])/24 + (A^2*xi*G2[15])/24 + (7*A^2*G2[17])/36 - 
   (23*A^2*xi*G2[17])/108 + (A^2*G2[18])/24 - (A^2*xi*G2[18])/24 + 
   (5*A^2*G2[20])/18 - (7*A^2*xi*G2[20])/27 - (A^2*G2[21])/12 + 
   (A^2*xi*G2[21])/12, f[495] -> 0, f[496] -> 0, f[497] -> 0, 
 f[498] -> (-4*A^2)/27 - (101*A^2*C01)/648 + (A^2*G2[11])/36 + 
   (A^2*G2[12])/18 - (A^2*G2[15])/18 + (2*A^2*G2[17])/27 + (A^2*G2[18])/18 + 
   (5*A^2*G2[20])/27 - (A^2*G2[21])/9, f[499] -> 0, 
 f[500] -> (8*A^2)/27 + (47*A^2*C01)/72 - (5*A^2*xi)/54 - 
   (139*A^2*C01*xi)/648 + (A^2*G1eps[4])/108 - (A^2*xi*G1eps[4])/108 - 
   (17*A^2*G2[11])/144 + (5*A^2*xi*G2[11])/144 - (A^2*G2[12])/72 - 
   (A^2*xi*G2[12])/72 + (A^2*G2[15])/72 + (A^2*xi*G2[15])/72 - 
   (7*A^2*G2[17])/24 + (23*A^2*xi*G2[17])/216 - (A^2*G2[18])/72 - 
   (A^2*xi*G2[18])/72 - (67*A^2*G2[20])/216 + (5*A^2*xi*G2[20])/72 + 
   (A^2*G2[21])/36 + (A^2*xi*G2[21])/36, 
 f[501] -> (-7*A^2)/54 - (215*A^2*C01)/2592 + (7*A^2*xi)/54 + 
   (539*A^2*C01*xi)/2592 - (A^2*G1eps[4])/54 + (A^2*xi*G1eps[4])/54 + 
   (A^2*G2[11])/72 - (A^2*xi*G2[11])/36 + (A^2*G2[12])/9 - 
   (A^2*xi*G2[12])/36 - (A^2*G2[15])/9 + (A^2*xi*G2[15])/36 + 
   (7*A^2*G2[17])/108 - (13*A^2*xi*G2[17])/108 + (A^2*G2[18])/9 - 
   (A^2*xi*G2[18])/36 + (29*A^2*G2[20])/108 - (17*A^2*xi*G2[20])/108 - 
   (2*A^2*G2[21])/9 + (A^2*xi*G2[21])/18, f[502] -> 0, f[503] -> 0, 
 f[504] -> 0, f[505] -> (7*A^2)/54 - (209*A^2*C01)/1296 - (7*A^2*xi)/54 - 
   (7*A^2*C01*xi)/1296 + (A^2*G1eps[4])/54 - (A^2*xi*G1eps[4])/54 + 
   (A^2*G2[11])/36 - (11*A^2*G2[12])/36 + (A^2*xi*G2[12])/12 + 
   (11*A^2*G2[15])/36 - (A^2*xi*G2[15])/12 + (A^2*G2[17])/27 + 
   (A^2*xi*G2[17])/27 - (11*A^2*G2[18])/36 + (A^2*xi*G2[18])/12 - 
   (5*A^2*G2[20])/9 + (5*A^2*xi*G2[20])/27 + (11*A^2*G2[21])/18 - 
   (A^2*xi*G2[21])/6, f[506] -> (-11*A^2)/54 - (11*A^2*C01)/288 + 
   (7*A^2*xi)/54 + (131*A^2*C01*xi)/2592 - (A^2*G1eps[4])/54 + 
   (A^2*xi*G1eps[4])/54 + (A^2*G2[11])/144 - (A^2*xi*G2[11])/144 + 
   (7*A^2*G2[12])/72 + (A^2*xi*G2[12])/72 - (7*A^2*G2[15])/72 - 
   (A^2*xi*G2[15])/72 + (A^2*G2[17])/18 - (A^2*xi*G2[17])/18 + 
   (7*A^2*G2[18])/72 + (A^2*xi*G2[18])/72 + (25*A^2*G2[20])/108 - 
   (A^2*xi*G2[20])/108 - (7*A^2*G2[21])/36 - (A^2*xi*G2[21])/36, f[507] -> 0, 
 f[508] -> (-7*A^2)/27 + (373*A^2*C01)/2592 + (A^2*xi)/6 + (A^2*C01*xi)/96 - 
   (A^2*G1eps[4])/36 + (A^2*xi*G1eps[4])/36 - (A^2*G2[11])/48 + 
   (A^2*xi*G2[11])/144 + (7*A^2*G2[12])/72 + (A^2*xi*G2[12])/72 - 
   (7*A^2*G2[15])/72 - (A^2*xi*G2[15])/72 - (A^2*G2[17])/72 - 
   (13*A^2*xi*G2[17])/216 + (7*A^2*G2[18])/72 + (A^2*xi*G2[18])/72 + 
   (11*A^2*G2[20])/72 - (A^2*xi*G2[20])/216 - (7*A^2*G2[21])/36 - 
   (A^2*xi*G2[21])/36, f[509] -> 0, f[510] -> 0, f[511] -> 0, f[512] -> 0, 
 f[513] -> 0, f[514] -> (7*A^2)/27 + (245*A^2*C01)/1296 - (7*A^2*xi)/27 - 
   (509*A^2*C01*xi)/1296 + (A^2*G1eps[4])/27 - (A^2*xi*G1eps[4])/27 - 
   (A^2*G2[11])/36 + (A^2*xi*G2[11])/18 - (A^2*G2[12])/18 + (A^2*G2[15])/18 - 
   (4*A^2*G2[17])/27 + (2*A^2*xi*G2[17])/9 - (A^2*G2[18])/18 - 
   (2*A^2*G2[20])/9 + (5*A^2*xi*G2[20])/27 + (A^2*G2[21])/9, 
 f[515] -> (-5*A^2*C01)/216 - (5*A^2*C01*xi)/216 - (A^2*G2[12])/6 + 
   (A^2*xi*G2[12])/18 + (A^2*G2[15])/6 - (A^2*xi*G2[15])/18 + 
   (A^2*G2[17])/54 + (A^2*xi*G2[17])/54 - (A^2*G2[18])/6 + 
   (A^2*xi*G2[18])/18 - (17*A^2*G2[20])/54 + (7*A^2*xi*G2[20])/54 + 
   (A^2*G2[21])/3 - (A^2*xi*G2[21])/9, f[516] -> 0, f[517] -> 0, f[518] -> 0, 
 f[519] -> 0, f[520] -> 0, f[521] -> 0, f[522] -> 0, f[523] -> 0, 
 f[524] -> 0, f[525] -> 0, f[526] -> 0, f[527] -> 0, 
 f[528] -> (5*A^2*C01)/216 + (5*A^2*C01*xi)/216 + (A^2*G2[12])/6 - 
   (A^2*xi*G2[12])/18 - (A^2*G2[15])/6 + (A^2*xi*G2[15])/18 - 
   (A^2*G2[17])/54 - (A^2*xi*G2[17])/54 + (A^2*G2[18])/6 - 
   (A^2*xi*G2[18])/18 + (17*A^2*G2[20])/54 - (7*A^2*xi*G2[20])/54 - 
   (A^2*G2[21])/3 + (A^2*xi*G2[21])/9, 
 f[529] -> (7*A^2)/27 - (11*A^2*C01)/162 - (7*A^2*xi)/27 - 
   (29*A^2*C01*xi)/324 + (A^2*G1eps[4])/27 - (A^2*xi*G1eps[4])/27 + 
   (A^2*G2[11])/72 + (A^2*xi*G2[11])/72 - (A^2*G2[12])/18 - 
   (A^2*xi*G2[12])/18 + (A^2*G2[15])/18 + (A^2*xi*G2[15])/18 - 
   (5*A^2*G2[17])/108 + (11*A^2*xi*G2[17])/108 - (A^2*G2[18])/18 - 
   (A^2*xi*G2[18])/18 - (13*A^2*G2[20])/108 - (5*A^2*xi*G2[20])/108 + 
   (A^2*G2[21])/9 + (A^2*xi*G2[21])/9, 
 f[530] -> (7*A^2)/27 + (289*A^2*C01)/648 - (7*A^2*xi)/27 - 
   (451*A^2*C01*xi)/648 + (A^2*G1eps[4])/27 - (A^2*xi*G1eps[4])/27 - 
   (5*A^2*G2[11])/72 + (7*A^2*xi*G2[11])/72 - (A^2*G2[12])/18 + 
   (A^2*xi*G2[12])/18 + (A^2*G2[15])/18 - (A^2*xi*G2[15])/18 - 
   (A^2*G2[17])/4 + (37*A^2*xi*G2[17])/108 - (A^2*G2[18])/18 + 
   (A^2*xi*G2[18])/18 - (35*A^2*G2[20])/108 + (5*A^2*xi*G2[20])/12 + 
   (A^2*G2[21])/9 - (A^2*xi*G2[21])/9, f[531] -> 0, f[532] -> 0, f[533] -> 0, 
 f[534] -> 0, f[535] -> (-5*A^2)/54 + (455*A^2*C01)/648 + (11*A^2*xi)/54 - 
   (5*A^2*C01*xi)/648 - (A^2*G1eps[4])/27 + (A^2*xi*G1eps[4])/27 - 
   (A^2*G2[11])/8 + (A^2*xi*G2[11])/72 + (A^2*G2[12])/9 - (A^2*G2[15])/9 - 
   (25*A^2*G2[17])/108 - (7*A^2*xi*G2[17])/108 + (A^2*G2[18])/9 - 
   (5*A^2*G2[20])/108 - (A^2*xi*G2[20])/36 - (2*A^2*G2[21])/9, 
 f[536] -> (7*A^2)/27 + (245*A^2*C01)/1296 - (7*A^2*xi)/27 - 
   (509*A^2*C01*xi)/1296 + (A^2*G1eps[4])/27 - (A^2*xi*G1eps[4])/27 - 
   (A^2*G2[11])/36 + (A^2*xi*G2[11])/18 - (A^2*G2[12])/18 + (A^2*G2[15])/18 - 
   (4*A^2*G2[17])/27 + (2*A^2*xi*G2[17])/9 - (A^2*G2[18])/18 - 
   (2*A^2*G2[20])/9 + (5*A^2*xi*G2[20])/27 + (A^2*G2[21])/9, f[537] -> 0, 
 f[538] -> 0, f[539] -> 0, f[540] -> 0, f[541] -> 0, f[542] -> 0, 
 f[543] -> 0, f[544] -> 0, f[545] -> 0, f[546] -> 0, f[547] -> 0, 
 f[548] -> 0, f[549] -> 0, f[550] -> 0, f[551] -> 0, f[552] -> 0, 
 f[553] -> 0, f[554] -> 0, f[555] -> 0, f[556] -> 0, f[557] -> 0, 
 f[558] -> 0, f[559] -> 0, f[560] -> 0, f[561] -> 0, f[562] -> 0, 
 f[563] -> 0, f[564] -> 0, f[565] -> 0, f[566] -> 0, f[567] -> 0, 
 f[568] -> 0, f[569] -> 0, f[570] -> 0, f[571] -> 0, f[572] -> 0, 
 f[573] -> 0, f[574] -> 0, f[575] -> 0, f[576] -> 0, f[577] -> 0, 
 f[578] -> 0, f[579] -> 0, f[580] -> 0, f[581] -> 0}


==> anc/ff0_num.mm <==
{f[1] -> -1. - 0.6204053307351691*A + 
   A^2*(-8.38348151423887 + 0.00039478603057982746*pm), 
 f[2] -> A^2*(0.02439861847271807 + 0.00010225943628266589*pm), 
 f[3] -> 0.46209812037329684*A + A^2*(7.760551517434886 + 
     0.00039250840243118486*pm), 
 f[4] -> -0.5208682752643242*A + A^2*(-8.974655356940042 + 
     0.00024159316096004875*pm), 
 f[5] -> 0.5208682752643242*A + A^2*(8.97465362295261 + 
     0.0002006368952583777*pm), f[6] -> -0.46209812037329684*A + 
   A^2*(-7.760551252318658 + 0.00038944628561495703*pm), 
 f[7] -> A^2*(-0.02439872701914325 + 0.00008860602720138677*pm), 
 f[8] -> -0.5208682752643242*A + A^2*(-8.700571331350938 + 
     0.00022614961613251998*pm), 
 f[9] -> A^2*(2.1584330487378622*^-6 + 0.000053508696074148126*pm), 
 f[10] -> 0.5208682752643242*A + A^2*(8.700567682363273 + 
     0.00027289903372774597*pm), 
 f[11] -> -0.19467813527426034*A + A^2*(-1.5386939588545605 + 
     0.00016085717628529973*pm), 
 f[12] -> A^2*(0.15143426781767536 + 0.0003429126602841918*pm), 
 f[13] -> A^2*(-0.07793171429807758 + 0.00016711122686463765*pm), 
 f[14] -> A^2*(0.16733575979854304 + 0.00026394077721985385*pm), 
 f[15] -> A^2*(0.16733021448532465 + 0.000285321378042075*pm), 
 f[16] -> -0.16666666666666666*A + A^2*(-1.5285828430992752 + 
     0.00036811339731831984*pm), 
 f[17] -> -0.3053218647257397*A + A^2*(-7.256316472365948 + 
     0.000267206383849641*pm), 
 f[18] -> A^2*(-0.07792984816755635 + 0.00022120289100811415*pm), 
 f[19] -> -0.07427280453909124*A + 
   A^2*(-1.344045200907308 + 0.00024279383860280711*pm), 
 f[20] -> -0.16666666666666666*A + A^2*(-1.5285788712568078 + 
     0.0004093811427823772*pm), 
 f[21] -> A^2*(0.000015220835713591896 + 0.0002053398417679432*pm), 
 f[22] -> A^2*(-0.37523253142194085 + 0.00021218314119532899*pm), 
 f[23] -> A^2*(0.6978757416018491 + 0.0004779540566277407*pm), 
 f[24] -> A^2*(0.08686069696145327 + 0.00035881656366249426*pm), 
 f[25] -> -0.046261335931497574*A + 
   A^2*(-0.199301548589077 + 0.0005012328732277652*pm), 
 f[26] -> A^2*(-0.3752245836619707 + 0.00020841792658523475*pm), 
 f[27] -> A^2*(-0.01522635081639806 + 0.000043428400293111556*pm), 
 f[28] -> A^2*(0.08687330737930277 + 0.00013117195689608656*pm), f[29] -> 0, 
 f[30] -> -0.22045990466286797*A + A^2*(-2.0792415428246125 + 
     0.0002568821276294468*pm), f[31] -> -0.14579839140234246*A + 
   A^2*(-1.872617161185497 + 0.001049851337886854*pm), 
 f[32] -> 0.03821191540993988*A + A^2*(0.4200094504401073 + 
     0.00048641929098410577*pm), 
 f[33] -> -0.3333333333333333*A + A^2*(-7.992329255756977 + 
     0.0006814207776290333*pm), f[34] -> 0.03821191540993988*A + 
   A^2*(0.19882359247761583 + 0.0004979381395685143*pm), 
 f[35] -> 0.057317873114909816*A + 
   A^2*(0.5723181309283292 + 0.0006231723668961537*pm), 
 f[36] -> 0.01910595770496994*A + A^2*(0.2545935542313402 + 
     0.0003666712805615669*pm), f[37] -> -0.07289919570117123*A + 
   A^2*(-1.923389570584412 + 0.0006668932484146865*pm), 
 f[38] -> 0.01910595770496994*A + A^2*(0.06494679346839116 + 
     0.00030430566299501863*pm), 
 f[39] -> -0.16490434910731241*A + 
   A^2*(-2.047406074913107 + 0.0006735511407159697*pm), 
 f[40] -> 0.07642383081987976*A + A^2*(0.5731749096099072 + 
     0.0006460877424291093*pm), f[41] -> -0.03821191540993988*A + 
   A^2*(0.3546890810038925 + 0.0002883329164540955*pm), 
 f[42] -> A^2*(-0.39743600513630567 + 0.00030466529938430323*pm), 
 f[43] -> -0.03821191540993988*A + A^2*(-0.2711225359909044 + 
     0.0003639647817662581*pm), f[44] -> 0.07642383081987976*A + 
   A^2*(0.5703343480871861 + 0.0006947578590276525*pm), 
 f[45] -> -0.03821191540993988*A + A^2*(-0.20016200218130908 + 
     0.00036081388265895366*pm), 
 f[46] -> A^2*(0.057738371384660425 + 0.0003265746438740498*pm), 
 f[47] -> -0.03821191540993988*A + A^2*(-0.6152542275893391 + 
     0.00022693249573875137*pm), f[48] -> 0, 
 f[49] -> -0.2395658623678379*A + A^2*(-2.222536056831906 + 
     0.00012669308595880023*pm), 
 f[50] -> -0.2222222222222222*A + A^2*(-2.4458014920168463 + 
     0.0004304839917184136*pm), f[51] -> -0.3715452487432732*A + 
   A^2*(-8.278917362890644 + 0.0003415913648624648*pm), 
 f[52] -> A^2*(0.13342168912265298 + 0.00027612908259477055*pm), 
 f[53] -> -0.1111111111111111*A + A^2*(-2.209982124889004 + 
     0.0002907702616660603*pm), f[54] -> -0.2222222222222222*A + 
   A^2*(-2.4772902303285105 + 0.0002662189871406664*pm), 
 f[55] -> A^2*(-0.07834893750313321 + 0.00015968925453328474*pm), 
 f[56] -> A^2*(-0.0877708612317947 + 0.00025518603926132804*pm), 
 f[57] -> A^2*(0.11129924369665956 + 0.00021235967605480853*pm), 
 f[58] -> A^2*(0.14243122402512737 + 0.0003075346769556584*pm), 
 f[59] -> -0.07642383081987976*A + A^2*(-0.5731884183371072 + 
     0.000830421917291831*pm), 
 f[60] -> A^2*(-0.3286646153262692 + 0.0003964353020818642*pm), 
 f[61] -> A^2*(0.05773367536107621 + 0.00032584443267803456*pm), 
 f[62] -> A^2*(0.08643996591557457 + 0.00033145668597255566*pm), 
 f[63] -> A^2*(-0.0028563124086150027 + 0.0004398835024883607*pm), 
 f[64] -> A^2*(0.015469100159182583 + 0.00019338660137694987*pm), 
 f[65] -> A^2*(-0.3974489921382826 + 0.0003369733415595523*pm), 
 f[66] -> A^2*(0.641277912152431 + 0.00021311879069809125*pm), f[67] -> 0, 
 f[68] -> A^2*(0.008174816912119777 + 0.000018269236531102092*pm), 
 f[69] -> A^2*(-0.035736902009472105 + 0.000020361152691416626*pm), 
 f[70] -> A^2*(-0.026506736833361466 + 0.000015104919982633334*pm), 
 f[71] -> 0, f[72] -> 0, f[73] -> 0, 
 f[74] -> A^2*(0.026506959055583812 + 8.828158667555403*^-6*pm), 
 f[75] -> A^2*(0.03573665200947229 + 0.000014981706809412019*pm), 
 f[76] -> A^2*(-0.008174539134341886 + 9.95202397540988*^-6*pm), f[77] -> 0, 
 f[78] -> 0, f[79] -> 0, 
 f[80] -> A^2*(0.005614033631349734 + 5.929171805877466*^-6*pm), 
 f[81] -> A^2*(0.027165479790839525 + 0.000010820706276756909*pm), 
 f[82] -> A^2*(0.05377197835869724 + 8.210261466424242*^-6*pm), f[83] -> 0, 
 f[84] -> 0, f[85] -> 0, 
 f[86] -> A^2*(-0.053772200580919416 + 0.000014752308821647984*pm), 
 f[87] -> A^2*(-0.02716528534639509 + 0.000015234880151045994*pm), 
 f[88] -> A^2*(-0.005613866964682711 + 0.000010938696371305507*pm), 
 f[89] -> 0, f[90] -> 0, f[91] -> 0, 
 f[92] -> A^2*(-0.03402616114507462 + 8.239228494723981*^-6*pm), 
 f[93] -> A^2*(-0.009005726714611834 + 2.968516930061265*^-6*pm), 
 f[94] -> A^2*(-0.04277409305126895 + 5.5161473629798664*^-6*pm), f[95] -> 0, 
 f[96] -> 0, f[97] -> 0, 
 f[98] -> A^2*(0.04277409305126895 + 5.5161473629798664*^-6*pm), 
 f[99] -> A^2*(0.009005726714611834 + 2.968516930061265*^-6*pm), 
 f[100] -> A^2*(0.03402616114507462 + 8.239228494723981*^-6*pm), f[101] -> 0, 
 f[102] -> 0, f[103] -> 0, 
 f[104] -> A^2*(0.003832614722377961 + 2.276710689899067*^-6*pm), 
 f[105] -> 0, f[106] -> 0, f[107] -> 0, f[108] -> 0, f[109] -> 0, 
 f[110] -> 0, f[111] -> 0, f[112] -> 0, f[113] -> 0, f[114] -> 0, 
 f[115] -> 0, f[116] -> 0, f[117] -> 0, f[118] -> 0, f[119] -> 0, 
 f[120] -> 0, f[121] -> 0, f[122] -> 0, f[123] -> 0, 
 f[124] -> A^2*(-0.002600356153202244 + 2.16674456768788*^-6*pm), 
 f[125] -> 0, f[126] -> 0, f[127] -> 0, f[128] -> 0, f[129] -> 0, 
 f[130] -> 0, f[131] -> 0, f[132] -> 0, f[133] -> 0, f[134] -> 0, 
 f[135] -> 0, f[136] -> 0, f[137] -> 0, f[138] -> 0, f[139] -> 0, 
 f[140] -> 0, f[141] -> 0, f[142] -> 0, f[143] -> 0, 
 f[144] -> A^2*(-0.002600356153202244 + 2.16674456768788*^-6*pm), 
 f[145] -> 0, f[146] -> 0, f[147] -> 0, f[148] -> 0, f[149] -> 0, 
 f[150] -> 0, f[151] -> 0, f[152] -> 0, f[153] -> 0, f[154] -> 0, 
 f[155] -> 0, f[156] -> 0, f[157] -> 0, f[158] -> 0, f[159] -> 0, 
 f[160] -> 0, f[161] -> 0, f[162] -> 0, f[163] -> 0, 
 f[164] -> A^2*(-0.1680752408217454 + 0.0012022004044927427*pm), 
 f[165] -> A^2*(-0.04247543336329024 + 0.0001815030494798425*pm), 
 f[166] -> A^2*(0.28614629399804375 + 0.00030767519962791927*pm), 
 f[167] -> A^2*(-0.2832573284005702 + 0.0002952103994370304*pm), 
 f[168] -> A^2*(-0.05152333840635648 + 0.000949322734118621*pm), 
 f[169] -> A^2*(-0.038895435489020413 + 0.0004887668912473594*pm), 
 f[170] -> A^2*(0.2558873219048732 + 0.0009021635369843005*pm), 
 f[171] -> A^2*(0.2303763545024915 + 0.0006891310662680781*pm), 
 f[172] -> A^2*(-0.07311948850943217 + 0.0008528493142211401*pm), 
 f[173] -> A^2*(-0.22922418136420109 + 0.0012506943149085234*pm), 
 f[174] -> A^2*(0.10556292996076855 + 0.0008689668998633535*pm), 
 f[175] -> A^2*(-0.2438759104585954 + 0.0003559373519046057*pm), 
 f[176] -> A^2*(0.01761014692695201 + 0.00009678341717953427*pm), 
 f[177] -> A^2*(0.004476158418872778 + 0.00007354793321992551*pm), 
 f[178] -> A^2*(-0.02657244801197778 + 0.0010852354209604743*pm), 
 f[179] -> A^2*(-0.0025912408130209647 + 0.00004611417642374684*pm), 
 f[180] -> A^2*(-0.06646490507072333 + 0.0026256653763413727*pm), 
 f[181] -> A^2*(0.176618986276734 + 0.0002733161680144023*pm), 
 f[182] -> A^2*(-0.08048293591642039 + 0.001472272034340826*pm), 
 f[183] -> A^2*(0.06724771015273312 + 0.0016197510250746724*pm), 
 f[184] -> A^2*(0.020983376942626086 + 0.000547097346059796*pm), 
 f[185] -> A^2*(0.12984460823471178 + 0.001167480996803243*pm), 
 f[186] -> A^2*(-0.3898972165760377 + 0.00064307696893593*pm), 
 f[187] -> A^2*(-0.13380057624237907 + 0.003554476495918209*pm), 
 f[188] -> A^2*(-0.03982225242389692 + 0.002329306567198785*pm), 
 f[189] -> A^2*(-0.05478112648995781 + 0.0017661381695696825*pm), 
 f[190] -> A^2*(0.16380107490965878 + 0.0017594403145315242*pm), 
 f[191] -> A^2*(-0.1157116184430127 + 0.0016438224300131337*pm), 
 f[192] -> A^2*(-0.0204290844253725 + 0.001949611763257206*pm), 
 f[193] -> A^2*(0.0834897968340883 + 0.0002928194140131135*pm), 
 f[194] -> A^2*(0.14402668008413178 + 0.0016834356517182734*pm), 
 f[195] -> A^2*(0.24831767751891465 + 0.0005766744591321543*pm), 
 f[196] -> A^2*(-0.07070491019903358 + 0.0015473070651863742*pm), 
 f[197] -> A^2*(0.010716044801761304 + 0.0009710523351329515*pm), 
 f[198] -> A^2*(-0.035808112704052264 + 0.0003986834914346581*pm), 
 f[199] -> A^2*(-0.16207926866793887 + 0.00133515778614152*pm), 
 f[200] -> A^2*(0.17444867001144715 + 0.00038986990296380273*pm), 
 f[201] -> A^2*(0.0069275219336791816 + 0.00010132768602053075*pm), 
 f[202] -> A^2*(0.20067864898790133 + 0.000703824903971979*pm), 
 f[203] -> A^2*(-0.16719937727315914 + 0.0012361499798146018*pm), 
 f[204] -> A^2*(0.09921804257289413 + 0.0010946670554452123*pm), 
 f[205] -> A^2*(0.025522499283339162 + 0.0017885384065851456*pm), 
 f[206] -> A^2*(0.2056525753125361 + 0.001184683296508058*pm), 
 f[207] -> A^2*(-0.03398999361553101 + 0.0010516997701986068*pm), 
 f[208] -> A^2*(0.10103573545494139 + 0.0006954424746501253*pm), 
 f[209] -> A^2*(-0.24485292804283898 + 0.0007321137433278291*pm), 
 f[210] -> A^2*(-0.1934874102953914 + 0.0005714589038094321*pm), 
 f[211] -> A^2*(-0.012475931092914783 + 0.0008720283534906328*pm), 
 f[212] -> A^2*(-0.37515376563789915 + 0.0009977079252315375*pm), 
 f[213] -> A^2*(0.008955427948858286 + 0.00016075887579201564*pm), 
 f[214] -> A^2*(-0.07404499453893054 + 0.0012579719118095702*pm), 
 f[215] -> A^2*(-0.007995768309438545 + 0.0012234195418480993*pm), 
 f[216] -> A^2*(-0.006930410822565514 + 0.0001888249334961641*pm), 
 f[217] -> 0, f[218] -> A^2*(-0.017525122568601503 + 
    0.00017900749020483337*pm), 
 f[219] -> A^2*(-0.003941111834443234 + 0.0013251019600743165*pm), 
 f[220] -> A^2*(0.05236032179546207 + 0.0018693567421198451*pm), 
 f[221] -> A^2*(-0.15811385430909386 + 0.002059022298746422*pm), 
 f[222] -> A^2*(-0.14501465298686456 + 0.0028772441907434524*pm), 
 f[223] -> A^2*(-0.19459888484729237 + 0.001040735603958575*pm), 
 f[224] -> A^2*(-0.428269801467521 + 0.0011986099138194654*pm), 
 f[225] -> A^2*(-0.0017896714151599546 + 0.0007940766138935667*pm), 
 f[226] -> A^2*(-0.0346173440882956 + 0.0012084308957106568*pm), 
 f[227] -> A^2*(-0.5108662570603171 + 0.002387303260542502*pm), 
 f[228] -> A^2*(0.05151711618413102 + 0.0010218733821124853*pm), 
 f[229] -> A^2*(0.2911962927396764 + 0.0005080874165467593*pm), 
 f[230] -> A^2*(-0.23040989304972648 + 0.001556509182895753*pm), f[231] -> 0, 
 f[232] -> A^2*(0.05014695876350661 + 0.001939849323149192*pm), 
 f[233] -> A^2*(0.20592720975816614 + 0.0015447859692370128*pm), 
 f[234] -> A^2*(-0.012977834972651925 + 0.0002483818781419209*pm), 
 f[235] -> A^2*(0.25399639915909455 + 0.0010398954404411199*pm), 
 f[236] -> A^2*(-0.2872485991970841 + 0.0007397459220132484*pm), 
 f[237] -> A^2*(-0.055796515441281835 + 0.0007363425864367866*pm), 
 f[238] -> A^2*(-0.04889361492265998 + 0.0006150893265989214*pm), 
 f[239] -> A^2*(-0.021601908320800334 + 0.0019837430091246095*pm), 
 f[240] -> 0, f[241] -> A^2*(-0.06715618787471644 + 
    0.0017518590244633364*pm), 
 f[242] -> A^2*(-0.1903388809599702 + 0.0006939130738382312*pm), f[243] -> 0, 
 f[244] -> 0, f[245] -> A^2*(-0.15012522340970857 + 
    0.0024263308639077726*pm), 
 f[246] -> A^2*(-0.09694765465361854 + 0.0014211402408060424*pm), 
 f[247] -> A^2*(-0.20972086865124195 + 0.0013402917076876387*pm), 
 f[248] -> A^2*(-0.13615997697311677 + 0.002901838366884433*pm), 
 f[249] -> A^2*(0.03794788339963784 + 0.001573155259164165*pm), 
 f[250] -> A^2*(0.01668256952784869 + 0.0002725514744097447*pm), 
 f[251] -> A^2*(0.002845375641125081 + 0.002575151384890856*pm), 
 f[252] -> A^2*(-0.2199207566411563 + 0.0012770451452095819*pm), 
 f[253] -> A^2*(-0.01832512255450114 + 0.0019862937053832805*pm), 
 f[254] -> A^2*(-0.0012023781700540859 + 0.0004804321668343898*pm), 
 f[255] -> A^2*(-0.0017891293386536056 + 0.0006090990876156917*pm), 
 f[256] -> A^2*(0.038817592582921834 + 0.0005447426280501461*pm), 
 f[257] -> A^2*(-0.051510664401968276 + 0.0020222241103907555*pm), 
 f[258] -> A^2*(0.03828255077656495 + 0.0010287915073267668*pm), 
 f[259] -> A^2*(-0.1874084434673049 + 0.000798665821207052*pm), 
 f[260] -> A^2*(0.08281711173228157 + 0.002281263559985074*pm), f[261] -> 0, 
 f[262] -> A^2*(0.13840133239807828 + 0.000735640361953251*pm), f[263] -> 0, 
 f[264] -> 0, f[265] -> 0, 
 f[266] -> A^2*(-0.11763538915190636 + 0.0004445080212867632*pm), 
 f[267] -> A^2*(-0.08654764349196875 + 0.00028029148168658244*pm), 
 f[268] -> A^2*(-0.000550860645018747 + 0.000493044502889684*pm), 
 f[269] -> A^2*(-0.0021878763076398355 + 0.0013082025754894812*pm), 
 f[270] -> 0, f[271] -> 0, 
 f[272] -> A^2*(-0.0040164175501524735 + 0.00013936097628140085*pm), 
 f[273] -> A^2*(0.0039869702872792345 + 0.0020274120105817964*pm), 
 f[274] -> 0, f[275] -> A^2*(0.05875759784746999 + 0.0030147512879946754*pm), 
 f[276] -> 0, f[277] -> 0, f[278] -> 0, f[279] -> 0, f[280] -> 0, 
 f[281] -> A^2*(0.11269417151121996 + 0.001084305635656205*pm), 
 f[282] -> A^2*(-0.06799301009123404 + 0.0012421359187787077*pm), 
 f[283] -> A^2*(0.20447476916386886 + 0.0017180710389555725*pm), 
 f[284] -> A^2*(-0.06798015798704249 + 0.0008741471164328988*pm), 
 f[285] -> 0, f[286] -> A^2*(-0.1671724470154281 + 0.0019193763980452385*pm), 
 f[287] -> A^2*(0.06798335843902059 + 0.0008114261937171345*pm), f[288] -> 0, 
 f[289] -> 0, f[290] -> 0, f[291] -> 0, f[292] -> 0, f[293] -> 0, 
 f[294] -> 0, f[295] -> A^2*(0.06825089265878759 + 0.0010399964428163787*pm), 
 f[296] -> A^2*(-0.037290954387636965 + 0.000927407799383044*pm), 
 f[297] -> 0, f[298] -> 0, f[299] -> 0, f[300] -> 0, f[301] -> 0, 
 f[302] -> 0, f[303] -> 0, f[304] -> 0, f[305] -> 0, f[306] -> 0, 
 f[307] -> 0, f[308] -> 0, 
 f[309] -> A^2*(-0.06481390389976718 + 0.000017052745375115768*pm), 
 f[310] -> A^2*(0.05770846139186142 + 0.00004049832233311625*pm), 
 f[311] -> A^2*(-0.04370195248887829 + 0.00003272296368817658*pm), 
 f[312] -> A^2*(-0.08315331865190498 + 0.00003387038935463089*pm), 
 f[313] -> A^2*(0.06923804292086466 + 0.00009115254518693257*pm), 
 f[314] -> A^2*(0.01982068029888745 + 0.00012261924750903592*pm), 
 f[315] -> A^2*(0.08122896636302061 + 0.000020689664602522763*pm), 
 f[316] -> 0, f[317] -> A^2*(-0.04886972129017597 + 
    0.00007079768292117558*pm), 
 f[318] -> A^2*(-0.027882980809959948 + 0.000027799616029830977*pm), 
 f[319] -> 0, f[320] -> 0, 
 f[321] -> A^2*(0.012264190363817873 + 0.000024406621446627092*pm), 
 f[322] -> 0, f[323] -> 0, f[324] -> 0, f[325] -> 0, f[326] -> 0, 
 f[327] -> 0, f[328] -> 0, f[329] -> 0, f[330] -> 0, 
 f[331] -> A^2*(-0.018597802837826354 + 0.000019217966773662094*pm), 
 f[332] -> A^2*(0.02789292049860692 + 0.0001561830328372058*pm), 
 f[333] -> A^2*(-0.03900551565117914 + 0.00003476061087764577*pm), 
 f[334] -> A^2*(-0.03017390153846189 + 0.00002602318727058937*pm), 
 f[335] -> A^2*(0.029403814601972042 + 0.000024805194376146476*pm), 
 f[336] -> 0, f[337] -> A^2*(0.009100615883772277 + 
    0.00001923771497971117*pm), 
 f[338] -> A^2*(0.007850231218247072 + 0.0000541328305207851*pm), 
 f[339] -> A^2*(-0.0049043627887194186 + 0.00007703556355428445*pm), 
 f[340] -> 0, f[341] -> 0, f[342] -> 0, f[343] -> 0, f[344] -> 0, 
 f[345] -> 0, f[346] -> 0, f[347] -> 0, f[348] -> 0, f[349] -> 0, 
 f[350] -> 0, f[351] -> 0, f[352] -> 0, f[353] -> 0, f[354] -> 0, 
 f[355] -> 0, f[356] -> 0, f[357] -> 0, f[358] -> 0, f[359] -> 0, 
 f[360] -> 0, f[361] -> 0, f[362] -> 0, f[363] -> 0, f[364] -> 0, 
 f[365] -> 0, f[366] -> 0, f[367] -> 0, f[368] -> 0, f[369] -> 0, 
 f[370] -> 0, f[371] -> 0, f[372] -> 0, f[373] -> 0, f[374] -> 0, 
 f[375] -> 0, f[376] -> 0, f[377] -> 0, f[378] -> 0, f[379] -> 0, 
 f[380] -> 0, f[381] -> 0, f[382] -> 0, f[383] -> 0, f[384] -> 0, 
 f[385] -> 0, f[386] -> 0, f[387] -> 0, f[388] -> 0, f[389] -> 0, 
 f[390] -> 0, f[391] -> 0, f[392] -> 0, f[393] -> 0, f[394] -> 0, 
 f[395] -> 0, f[396] -> 0, f[397] -> 0, f[398] -> 0, f[399] -> 0, 
 f[400] -> A^2*(-0.07178693957997348 + 0.00002989099166546047*pm), 
 f[401] -> A^2*(0.04134573353336879 + 0.00008828018773563654*pm), 
 f[402] -> A^2*(0.027629560187765245 + 0.00006891981153555543*pm), 
 f[403] -> A^2*(0.014908020446629311 + 0.00006785574077460181*pm), 
 f[404] -> A^2*(0.025705457898877793 + 0.000051141585593111935*pm), 
 f[405] -> A^2*(-0.008656027787909526 + 0.00012206934387853012*pm), 
 f[406] -> A^2*(-0.013005956912392785 + 0.000031954461045881193*pm), 
 f[407] -> A^2*(-0.022979232868568636 + 0.00001719251594721773*pm), 
 f[408] -> A^2*(-0.028824789702422724 + 0.000016433652010734625*pm), 
 f[409] -> A^2*(-0.06978907833079159 + 0.00005883402675969994*pm), 
 f[410] -> 0, f[411] -> 0, f[412] -> 0, f[413] -> 0, f[414] -> 0, 
 f[415] -> 0, f[416] -> 0, f[417] -> 0, f[418] -> 0, f[419] -> 0, 
 f[420] -> 0, f[421] -> 0, 
 f[422] -> A^2*(-0.02789303160972012 + 0.00015241035897866484*pm), 
 f[423] -> A^2*(0.03574359616129258 + 0.0000881500875136798*pm), 
 f[424] -> A^2*(-0.03017323487179535 + 0.000015051232808427949*pm), 
 f[425] -> A^2*(0.01859702506004856 + 0.000025143968179316266*pm), 
 f[426] -> A^2*(0.03279650550954455 + 0.00010948948045629702*pm), 
 f[427] -> A^2*(-0.0015110052144827746 + 0.0001366933212406072*pm), 
 f[428] -> 0, f[429] -> A^2*(-0.018793082392606797 + 
    0.0001427186708129958*pm), 
 f[430] -> A^2*(-0.011113150708132902 + 0.00014480834483194516*pm), 
 f[431] -> 0, f[432] -> 0, f[433] -> 0, f[434] -> 0, f[435] -> 0, 
 f[436] -> 0, f[437] -> 0, f[438] -> 0, f[439] -> 0, f[440] -> 0, 
 f[441] -> 0, f[442] -> 0, f[443] -> 0, f[444] -> 0, f[445] -> 0, 
 f[446] -> 0, f[447] -> 0, f[448] -> 0, f[449] -> 0, f[450] -> 0, 
 f[451] -> 0, f[452] -> 0, f[453] -> 0, f[454] -> 0, f[455] -> 0, 
 f[456] -> 0, f[457] -> 0, f[458] -> 0, f[459] -> 0, f[460] -> 0, 
 f[461] -> 0, f[462] -> 0, f[463] -> 0, f[464] -> 0, f[465] -> 0, 
 f[466] -> 0, f[467] -> 0, f[468] -> 0, f[469] -> 0, f[470] -> 0, 
 f[471] -> 0, f[472] -> 0, f[473] -> 0, f[474] -> 0, f[475] -> 0, 
 f[476] -> 0, f[477] -> 0, f[478] -> 0, f[479] -> 0, f[480] -> 0, 
 f[481] -> 0, f[482] -> 0, f[483] -> 0, f[484] -> 0, f[485] -> 0, 
 f[486] -> 0, f[487] -> 0, f[488] -> 0, f[489] -> 0, f[490] -> 0, 
 f[491] -> A^2*(-0.07271458623148841 + 3.4580536539694024*^-6*pm), 
 f[492] -> 0, f[493] -> A^2*(0.08414223129607673 + 
    4.7023934636197865*^-6*pm), 
 f[494] -> A^2*(-0.021696922332687163 + 0.000010464402197391184*pm), 
 f[495] -> 0, f[496] -> 0, f[497] -> 0, 
 f[498] -> A^2*(-0.0828167671414125 + 8.119631285255803*^-6*pm), f[499] -> 0, 
 f[500] -> A^2*(0.07386306553339717 + 0.000011496760526986868*pm), 
 f[501] -> A^2*(0.012731140309323319 + 0.000013802059602821435*pm), 
 f[502] -> 0, f[503] -> 0, f[504] -> 0, 
 f[505] -> A^2*(0.0262110270940612 + 0.000034451599714789635*pm), 
 f[506] -> A^2*(-0.029472019533277938 + 0.00001200622056882988*pm), 
 f[507] -> 0, f[508] -> A^2*(-0.06278166433982696 + 
    0.00001059433892987718*pm), f[509] -> 0, f[510] -> 0, f[511] -> 0, 
 f[512] -> 0, f[513] -> 0, 
 f[514] -> A^2*(-0.04048429824157607 + 9.357025521595896*^-6*pm), 
 f[515] -> A^2*(0.015022017622929651 + 0.000018987560002334414*pm), 
 f[516] -> 0, f[517] -> 0, f[518] -> 0, f[519] -> 0, f[520] -> 0, 
 f[521] -> 0, f[522] -> 0, f[523] -> 0, f[524] -> 0, f[525] -> 0, 
 f[526] -> 0, f[527] -> 0, 
 f[528] -> A^2*(-0.015022017622929651 + 0.000018987560002334414*pm), 
 f[529] -> A^2*(-0.03138373688632126 + 6.680305300618005*^-6*pm), 
 f[530] -> A^2*(-0.04958485959683112 + 0.000012629253721189694*pm), 
 f[531] -> 0, f[532] -> 0, f[533] -> 0, f[534] -> 0, 
 f[535] -> A^2*(0.03132355031435785 + 0.000011752021868772847*pm), 
 f[536] -> A^2*(-0.04048429824157607 + 9.357025521595896*^-6*pm), 
 f[537] -> 0, f[538] -> 0, f[539] -> 0, f[540] -> 0, f[541] -> 0, 
 f[542] -> 0, f[543] -> 0, f[544] -> 0, f[545] -> 0, f[546] -> 0, 
 f[547] -> 0, f[548] -> 0, f[549] -> 0, f[550] -> 0, f[551] -> 0, 
 f[552] -> 0, f[553] -> 0, f[554] -> 0, f[555] -> 0, f[556] -> 0, 
 f[557] -> 0, f[558] -> 0, f[559] -> 0, f[560] -> 0, f[561] -> 0, 
 f[562] -> 0, f[563] -> 0, f[564] -> 0, f[565] -> 0, f[566] -> 0, 
 f[567] -> 0, f[568] -> 0, f[569] -> 0, f[570] -> 0, f[571] -> 0, 
 f[572] -> 0, f[573] -> 0, f[574] -> 0, f[575] -> 0, f[576] -> 0, 
 f[577] -> 0, f[578] -> 0, f[579] -> 0, f[580] -> 0, f[581] -> 0}


==> anc/ff1_num.mm <==
{f[1, 1] -> -1. + 1.8691139423913479*A + 
   A^2*(23.714131168428175 + 0.0011203000393235477*pm), 
 f[2, 1] -> A^2*(-0.08985288635687994 + 0.001186591326947383*pm), 
 f[3, 1] -> 0.46209812037329684*A + 
   A^2*(5.874006767302593 + 0.0014295059095251932*pm), 
 f[4, 1] -> -0.42710080429882874*A + 
   A^2*(-4.194959713689428 + 0.0023839517574795886*pm), 
 f[5, 1] -> 0.42710080429882874*A + 
   A^2*(4.381347259119764 + 0.0013171960632360083*pm), 
 f[6, 1] -> -0.46209812037329684*A + 
   A^2*(-6.01043885420701 + 0.0012192536546664604*pm), 
 f[7, 1] -> A^2*(0.1445020970872477 + 0.0003858567285458423*pm), 
 f[8, 1] -> -0.42945056104463447*A + 
   A^2*(-7.476513772784074 + 0.0012218742472203338*pm), 
 f[9, 1] -> 0.018518518518518517*A + 
   A^2*(0.26154975169567507 + 0.0012075683310053876*pm), 
 f[10, 1] -> 0.3924135240075974*A + 
   A^2*(7.0827643709083645 + 0.0014570224336956038*pm), 
 f[11, 1] -> -0.19467813527426034*A + 
   A^2*(-1.303047653056609 + 0.00026365528843439666*pm), 
 f[12, 1] -> A^2*(0.039382523040004 + 0.0010142021322002562*pm), 
 f[13, 1] -> A^2*(0.034882457439096015 + 0.0023473400452725247*pm), 
 f[14, 1] -> A^2*(-0.08899009896688881 + 0.0017263262057100547*pm), 
 f[15, 1] -> A^2*(0.005866690337100522 + 0.0006593983977325756*pm), 
 f[16, 1] -> -0.16666666666666666*A + 
   A^2*(-1.067515445549141 + 0.0016120182260741889*pm), 
 f[17, 1] -> -0.3053218647257397*A + 
   A^2*(-6.611005664265093 + 0.001605823322807445*pm), 
 f[18, 1] -> A^2*(-0.0636428918099341 + 0.0009487900682026444*pm), 
 f[19, 1] -> -0.07427280453909127*A + 
   A^2*(-1.083179825038556 + 0.0003263122785748764*pm), 
 f[20, 1] -> -0.16666666666666666*A + 
   A^2*(-1.143281890734272 + 0.0008173391252125374*pm), 
 f[21, 1] -> A^2*(-0.00433248209805015 + 0.0015138790433332808*pm), 
 f[22, 1] -> A^2*(-0.07339946034545619 + 0.002148142678000861*pm), 
 f[23, 1] -> A^2*(0.359249000949319 + 0.0044584918912616185*pm), 
 f[24, 1] -> A^2*(0.05188357177947722 + 0.0006731617851349328*pm), 
 f[25, 1] -> -0.04626133593149759*A + 
   A^2*(-0.06686970788288704 + 0.0007312960524138792*pm), 
 f[26, 1] -> A^2*(-0.07560812029775832 + 0.0010800385581982753*pm), 
 f[27, 1] -> A^2*(-0.007607225876224533 + 0.00025853364222076585*pm), 
 f[28, 1] -> A^2*(-0.046761145395993964 + 0.0005113214044119951*pm), 
 f[29, 1] -> 0, f[30, 1] -> -0.1747510475530231*A + 
   A^2*(-0.8583780065206525 + 0.0009736203013909138*pm), 
 f[31, 1] -> -0.08021585408603281*A + 
   A^2*(-1.0852136713240839 + 0.00335080764653038*pm), 
 f[32, 1] -> 0.02547461027329325*A + 
   A^2*(0.13966333888271265 + 0.0014998981275376288*pm), 
 f[33, 1] -> -0.24498650911962294*A + 
   A^2*(-7.305311725126302 + 0.0018453840074448406*pm), 
 f[34, 1] -> -0.011562426763743786*A + 
   A^2*(0.05583677660416697 + 0.0015244051490387394*pm), 
 f[35, 1] -> -0.0358621586641342*A + 
   A^2*(0.5269561947258694 + 0.0022500617955500198*pm), 
 f[36, 1] -> -0.005781213381871893*A + 
   A^2*(-0.23227931126334056 + 0.0008586990226287313*pm), 
 f[37, 1] -> -0.040107927043016404*A + 
   A^2*(-1.0561651159859196 + 0.002077437747987538*pm), 
 f[38, 1] -> 0.012737305136646625*A + 
   A^2*(0.03866536063485171 + 0.0011159612452534629*pm), 
 f[39, 1] -> -0.17398332505152825*A + 
   A^2*(-1.2807527784374884 + 0.002411112087508899*pm), 
 f[40, 1] -> 0.0509492205465865*A + 
   A^2*(0.19121813929336895 + 0.002913727449695199*pm), 
 f[41, 1] -> -0.02547461027329325*A + 
   A^2*(1.0164381271171692 + 0.0012078685943869702*pm), 
 f[42, 1] -> A^2*(-0.21724987444173394 + 0.0023821433954476067*pm), 
 f[43, 1] -> -0.02547461027329325*A + 
   A^2*(-0.024683510220313565 + 0.0014233445705753825*pm), 
 f[44, 1] -> -0.023124853527487572*A + 
   A^2*(0.1317582599380671 + 0.0029928692190719234*pm), 
 f[45, 1] -> 0.011562426763743786*A + 
   A^2*(-0.08562311150953406 + 0.0016327908057195148*pm), 
 f[46, 1] -> A^2*(0.028596649464603274 + 0.00034640607663273223*pm), 
 f[47, 1] -> -0.02547461027329325*A + 
   A^2*(-0.38267268684440126 + 0.0004106478098444903*pm), f[48, 1] -> 0, 
 f[49, 1] -> -0.15971057491189194*A + 
   A^2*(-1.1845349444960362 + 0.0004318947126266776*pm), 
 f[50, 1] -> -0.1311650746326193*A + 
   A^2*(-1.15784448810048 + 0.0011229361165873422*pm), 
 f[51, 1] -> -0.2704611193929162*A + 
   A^2*(-7.026408706074442 + 0.0005924602994473192*pm), 
 f[52, 1] -> A^2*(0.07872272370427069 + 0.0007177629609307945*pm), 
 f[53, 1] -> -0.06558253731630966*A + 
   A^2*(-1.0985905450443028 + 0.00047962144997344*pm), 
 f[54, 1] -> -0.15663968490591257*A + 
   A^2*(-1.7462200015785108 + 0.0006684645636364665*pm), 
 f[55, 1] -> A^2*(-0.024866238326548995 + 0.000241928117509601*pm), 
 f[56, 1] -> A^2*(0.42239306023657264 + 0.0013385292265101164*pm), 
 f[57, 1] -> A^2*(0.0990022340400003 + 0.0006636871328629172*pm), 
 f[58, 1] -> A^2*(0.0802950403996725 + 0.00034735480697729767*pm), 
 f[59, 1] -> -0.0509492205465865*A + 
   A^2*(-0.19125506470919618 + 0.0032992268826256737*pm), 
 f[60, 1] -> A^2*(-0.20239568250073603 + 0.0015177949287595233*pm), 
 f[61, 1] -> A^2*(0.028582394840071856 + 0.00036624320892107053*pm), 
 f[62, 1] -> A^2*(-0.4567522704659144 + 0.0008525510546437636*pm), 
 f[63, 1] -> A^2*(-0.1904816231194566 + 0.0005585649921078911*pm), 
 f[64, 1] -> A^2*(0.017746826512095026 + 0.00011199162701383134*pm), 
 f[65, 1] -> A^2*(-0.21730029943176987 + 0.002895871193209406*pm), 
 f[66, 1] -> A^2*(0.8206865060404454 + 0.0006241446397305692*pm), 
 f[67, 1] -> 0, f[68, 1] -> A^2*(0.0010499469998884736 + 
    0.00001174027825548578*pm), 
 f[69, 1] -> A^2*(-0.03266666831008802 + 0.000037125639368898545*pm), 
 f[70, 1] -> A^2*(-0.01934039392214515 + 7.738321149334149*^-6*pm), 
 f[71, 1] -> 0, f[72, 1] -> 0, f[73, 1] -> 0, 
 f[74, 1] -> A^2*(0.01934033836658955 + 9.383404546160143*^-6*pm), 
 f[75, 1] -> A^2*(0.03266616831008795 + 0.000023093572667508805*pm), 
 f[76, 1] -> A^2*(-0.0010496136665549827 + 0.000021813622659160315*pm), 
 f[77, 1] -> 0, f[78, 1] -> 0, f[79, 1] -> 0, 
 f[80, 1] -> A^2*(0.001020201515863628 + 3.739850862918886*^-6*pm), 
 f[81, 1] -> A^2*(-0.007076320946013959 + 0.00004322402804264925*pm), 
 f[82, 1] -> A^2*(0.0735747371955684 + 0.00006723368830325657*pm), 
 f[83, 1] -> 0, f[84, 1] -> 0, f[85, 1] -> 0, 
 f[86, 1] -> A^2*(-0.05055266841679318 + 0.00002658889049559468*pm), 
 f[87, 1] -> A^2*(-0.021561742875355783 + 0.000013921563411022912*pm), 
 f[88, 1] -> A^2*(-0.003335344911088778 + 0.000012729740154017782*pm), 
 f[89, 1] -> 0, f[90, 1] -> 0, f[91, 1] -> 0, 
 f[92, 1] -> A^2*(-0.021879618648427246 + 5.033732475086868*^-6*pm), 
 f[93, 1] -> A^2*(-0.00014014684247248832 + 2.4663632195733455*^-6*pm), 
 f[94, 1] -> A^2*(-0.02246096318583063 + 6.854911748719541*^-6*pm), 
 f[95, 1] -> 0, f[96, 1] -> 0, f[97, 1] -> 0, 
 f[98, 1] -> A^2*(0.02246096318583063 + 6.854911748719541*^-6*pm), 
 f[99, 1] -> A^2*(0.00014014684247248832 + 2.466363219573345*^-6*pm), 
 f[100, 1] -> A^2*(0.021879618648427246 + 5.033732475086868*^-6*pm), 
 f[101, 1] -> 0, f[102, 1] -> 0, f[103, 1] -> 0, 
 f[104, 1] -> A^2*(0.0038326147223780027 + 2.276710689899067*^-6*pm), 
 f[105, 1] -> 0, f[106, 1] -> 0, f[107, 1] -> 0, f[108, 1] -> 0, 
 f[109, 1] -> 0, f[110, 1] -> 0, f[111, 1] -> 0, f[112, 1] -> 0, 
 f[113, 1] -> 0, f[114, 1] -> 0, f[115, 1] -> 0, f[116, 1] -> 0, 
 f[117, 1] -> 0, f[118, 1] -> 0, f[119, 1] -> 0, f[120, 1] -> 0, 
 f[121, 1] -> 0, f[122, 1] -> 0, f[123, 1] -> 0, 
 f[124, 1] -> A^2*(-0.004776315604978876 + 1.1312119848842862*^-6*pm), 
 f[125, 1] -> 0, f[126, 1] -> 0, f[127, 1] -> 0, f[128, 1] -> 0, 
 f[129, 1] -> 0, f[130, 1] -> 0, f[131, 1] -> 0, f[132, 1] -> 0, 
 f[133, 1] -> 0, f[134, 1] -> 0, f[135, 1] -> 0, f[136, 1] -> 0, 
 f[137, 1] -> 0, f[138, 1] -> 0, f[139, 1] -> 0, f[140, 1] -> 0, 
 f[141, 1] -> 0, f[142, 1] -> 0, f[143, 1] -> 0, 
 f[144, 1] -> A^2*(-0.004776315604978876 + 1.1312119848842862*^-6*pm), 
 f[145, 1] -> 0, f[146, 1] -> 0, f[147, 1] -> 0, f[148, 1] -> 0, 
 f[149, 1] -> 0, f[150, 1] -> 0, f[151, 1] -> 0, f[152, 1] -> 0, 
 f[153, 1] -> 0, f[154, 1] -> 0, f[155, 1] -> 0, f[156, 1] -> 0, 
 f[157, 1] -> 0, f[158, 1] -> 0, f[159, 1] -> 0, f[160, 1] -> 0, 
 f[161, 1] -> 0, f[162, 1] -> 0, f[163, 1] -> 0, 
 f[164, 1] -> A^2*(0.174072469119551 + 0.004959277547170957*pm), 
 f[165, 1] -> A^2*(-0.1385960048417587 + 0.0006122303911239135*pm), 
 f[166, 1] -> A^2*(0.20811173167025743 + 0.0008449292886799247*pm), 
 f[167, 1] -> A^2*(-0.10505036987154526 + 0.00153270636877285*pm), 
 f[168, 1] -> A^2*(0.09930539196477639 + 0.006400600714095673*pm), 
 f[169, 1] -> A^2*(0.10921337762533767 + 0.0027543330717533037*pm), 
 f[170, 1] -> A^2*(0.07876455553571304 + 0.005359079235776321*pm), 
 f[171, 1] -> A^2*(-0.08182785113399405 + 0.0015569495997354319*pm), 
 f[172, 1] -> A^2*(-0.06751785815734479 + 0.0021042558054858627*pm), 
 f[173, 1] -> A^2*(0.05149924417656848 + 0.005146596657545596*pm), 
 f[174, 1] -> A^2*(0.01457702006882755 + 0.0013442851362988578*pm), 
 f[175, 1] -> A^2*(-0.0876643119687941 + 0.0005442427111299425*pm), 
 f[176, 1] -> A^2*(0.01277284825881253 + 0.000880496965006*pm), 
 f[177, 1] -> A^2*(-0.024423042928461314 + 0.000925527018129231*pm), 
 f[178, 1] -> A^2*(0.13027353245229278 + 0.00460183468459998*pm), 
 f[179, 1] -> A^2*(0.02202650815356222 + 0.00009092259628534618*pm), 
 f[180, 1] -> A^2*(-0.10531172019796031 + 0.006357527410172218*pm), 
 f[181, 1] -> A^2*(0.20044439386002466 + 0.0023114943461655527*pm), 
 f[182, 1] -> A^2*(-0.20257502951585593 + 0.0031228059383976822*pm), 
 f[183, 1] -> A^2*(0.1605949757364442 + 0.00817126604884318*pm), 
 f[184, 1] -> A^2*(0.08827626388585941 + 0.003854564983009955*pm), 
 f[185, 1] -> A^2*(-0.13036423926152452 + 0.005407083799709387*pm), 
 f[186, 1] -> A^2*(-0.3100412341819947 + 0.002725433972796607*pm), 
 f[187, 1] -> A^2*(-0.20261354108140495 + 0.008944081412744618*pm), 
 f[188, 1] -> A^2*(0.00046056060278942823 + 0.005502560199172207*pm), 
 f[189, 1] -> A^2*(-0.16677563575467502 + 0.0046000930557907466*pm), 
 f[190, 1] -> A^2*(0.13863293102269836 + 0.003752387493096703*pm), 
 f[191, 1] -> A^2*(0.15294473109688056 + 0.006077590195785227*pm), 
 f[192, 1] -> A^2*(-0.04377093913888075 + 0.003382115361144241*pm), 
 f[193, 1] -> A^2*(0.11071817550174501 + 0.002248472082806561*pm), 
 f[194, 1] -> A^2*(0.04518355312771405 + 0.004728444578508613*pm), 
 f[195, 1] -> A^2*(0.21918070774333387 + 0.0019792760036050727*pm), 
 f[196, 1] -> A^2*(-0.049496050245636525 + 0.0034166687071572367*pm), 
 f[197, 1] -> A^2*(0.009791633940977817 + 0.003250241387949219*pm), 
 f[198, 1] -> A^2*(-0.029541349073724632 + 0.002841188424938778*pm), 
 f[199, 1] -> A^2*(0.016603190331636597 + 0.006243220750386735*pm), 
 f[200, 1] -> A^2*(0.12932392833043593 + 0.0008301115583334873*pm), 
 f[201, 1] -> A^2*(0.001911746426372929 + 0.0008446637864726169*pm), 
 f[202, 1] -> A^2*(0.11346485360934366 + 0.002982645118833984*pm), 
 f[203, 1] -> A^2*(-0.0826759868964757 + 0.008725623082173917*pm), 
 f[204, 1] -> A^2*(0.04359936493369787 + 0.007978104024435896*pm), 
 f[205, 1] -> A^2*(0.11875031290696825 + 0.008143432777196891*pm), 
 f[206, 1] -> A^2*(0.20362851992217657 + 0.007976800960214168*pm), 
 f[207, 1] -> A^2*(0.11032322473329259 + 0.005927994906675799*pm), 
 f[208, 1] -> A^2*(0.30831443062675135 + 0.006746827537807104*pm), 
 f[209, 1] -> A^2*(-0.14547845295356865 + 0.0023749604124470498*pm), 
 f[210, 1] -> A^2*(-0.11401811445844601 + 0.004580821858069881*pm), 
 f[211, 1] -> A^2*(-0.13585305536511783 + 0.0030631361246072015*pm), 
 f[212, 1] -> A^2*(-0.47508167575935545 + 0.004053342474535142*pm), 
 f[213, 1] -> A^2*(0.00029001146639018316 + 0.0010779343948354053*pm), 
 f[214, 1] -> A^2*(-0.015925726840919197 + 0.0036176343601279698*pm), 
 f[215, 1] -> A^2*(-0.12347748598494945 + 0.006910391180500844*pm), 
 f[216, 1] -> A^2*(-0.0019195242041547544 + 0.0005892071455154008*pm), 
 f[217, 1] -> 0, f[218, 1] -> A^2*(-0.12954155752483132 + 
    0.0004888407101472805*pm), f[219, 1] -> 
  A^2*(-0.00047673551512161794 + 0.0029545896356042278*pm), 
 f[220, 1] -> A^2*(0.07468140766309261 + 0.0047223872595334275*pm), 
 f[221, 1] -> A^2*(-0.07540893113082348 + 0.005075267959971186*pm), 
 f[222, 1] -> A^2*(-0.09975307863106764 + 0.009351618924530163*pm), 
 f[223, 1] -> A^2*(-0.2528334258818177 + 0.005086137968810047*pm), 
 f[224, 1] -> A^2*(-0.15267325732247627 + 0.003495275399161154*pm), 
 f[225, 1] -> A^2*(-0.0008585276845849421 + 0.0021777302938039795*pm), 
 f[226, 1] -> A^2*(-0.15434057804861823 + 0.002902413129113131*pm), 
 f[227, 1] -> A^2*(-0.4263787286713523 + 0.008818631772534787*pm), 
 f[228, 1] -> A^2*(-0.09932879937218786 + 0.005737341844763033*pm), 
 f[229, 1] -> A^2*(-0.0042376379932420605 + 0.004935953899156969*pm), 
 f[230, 1] -> A^2*(-0.10912234608855442 + 0.003972939052840203*pm), 
 f[231, 1] -> 0, f[232, 1] -> A^2*(-0.056283051629065994 + 
    0.007518902185489105*pm), f[233, 1] -> 
  A^2*(0.14727594481274764 + 0.006814700532334042*pm), 
 f[234, 1] -> A^2*(-0.017630850792599517 + 0.001379300414825948*pm), 
 f[235, 1] -> A^2*(0.11297748547383435 + 0.0043340447192365674*pm), 
 f[236, 1] -> A^2*(-0.0662157507771326 + 0.0025884459251916464*pm), 
 f[237, 1] -> A^2*(0.010731001555171815 + 0.0023229949899556675*pm), 
 f[238, 1] -> A^2*(0.000737870778522165 + 0.0037467714916815617*pm), 
 f[239, 1] -> A^2*(-0.10642343682859234 + 0.005319524180756738*pm), 
 f[240, 1] -> 0, f[241, 1] -> A^2*(0.08023644244246952 + 
    0.005893080626382045*pm), f[242, 1] -> 
  A^2*(-0.1413519658580924 + 0.0024596240944868954*pm), f[243, 1] -> 0, 
 f[244, 1] -> 0, f[245, 1] -> A^2*(-0.25443119641670364 + 
    0.006377903497237477*pm), f[246, 1] -> 
  A^2*(-0.047861014934596824 + 0.0037291394181440066*pm), 
 f[247, 1] -> A^2*(-0.11459007106739705 + 0.004414579201097972*pm), 
 f[248, 1] -> A^2*(-0.20969574006960556 + 0.007395605821075671*pm), 
 f[249, 1] -> A^2*(-0.03780427840860057 + 0.003011852432751696*pm), 
 f[250, 1] -> A^2*(0.06446387696477984 + 0.0008140742004310745*pm), 
 f[251, 1] -> A^2*(-0.05683463101385655 + 0.007053708955297504*pm), 
 f[252, 1] -> A^2*(-0.07396768721253011 + 0.0024630482186992065*pm), 
 f[253, 1] -> A^2*(0.0021102588969483804 + 0.00448408202367812*pm), 
 f[254, 1] -> A^2*(-0.009738319662744743 + 0.0028199125423725886*pm), 
 f[255, 1] -> A^2*(-0.0008202699831940663 + 0.0017523480844032896*pm), 
 f[256, 1] -> A^2*(-0.04182802282483067 + 0.0021803984118494986*pm), 
 f[257, 1] -> A^2*(0.09930691228254318 + 0.005072212635452274*pm), 
 f[258, 1] -> A^2*(0.014175625571965611 + 0.0044419856780622945*pm), 
 f[259, 1] -> A^2*(-0.0646533390180366 + 0.00501088901311153*pm), 
 f[260, 1] -> A^2*(-0.18838381447312713 + 0.006321244199547232*pm), 
 f[261, 1] -> 0, f[262, 1] -> A^2*(-0.009154216470960819 + 
    0.00456313441879912*pm), f[263, 1] -> 0, f[264, 1] -> 0, f[265, 1] -> 0, 
 f[266, 1] -> A^2*(-0.08889034611019042 + 0.002505240379257891*pm), 
 f[267, 1] -> A^2*(-0.11382662737246108 + 0.0005310745225436742*pm), 
 f[268, 1] -> A^2*(-0.020594042241128818 + 0.0022940240893577586*pm), 
 f[269, 1] -> A^2*(0.062301867178547354 + 0.006550887998678466*pm), 
 f[270, 1] -> 0, f[271, 1] -> 0, 
 f[272, 1] -> A^2*(-0.048038672692214845 + 0.00033481956077465705*pm), 
 f[273, 1] -> A^2*(0.0004900749245280167 + 0.002912986461575657*pm), 
 f[274, 1] -> 0, f[275, 1] -> A^2*(0.0057600379922178035 + 
    0.007572489896060023*pm), f[276, 1] -> 0, f[277, 1] -> 0, f[278, 1] -> 0, 
 f[279, 1] -> 0, f[280, 1] -> 0, 
 f[281, 1] -> A^2*(0.11416246331350521 + 0.0031749624825813277*pm), 
 f[282, 1] -> A^2*(-0.0392331451461132 + 0.006327870362480979*pm), 
 f[283, 1] -> A^2*(0.01669308188593277 + 0.009862181964064336*pm), 
 f[284, 1] -> A^2*(-0.039010594610431326 + 0.010586275640353077*pm), 
 f[285, 1] -> 0, f[286, 1] -> A^2*(-0.06940881110210739 + 
    0.006000934059741612*pm), f[287, 1] -> 
  A^2*(0.04348339855437189 + 0.0033201649486049103*pm), f[288, 1] -> 0, 
 f[289, 1] -> 0, f[290, 1] -> 0, f[291, 1] -> 0, f[292, 1] -> 0, 
 f[293, 1] -> 0, f[294, 1] -> 0, 
 f[295, 1] -> A^2*(-0.015651704009655987 + 0.0028350836974490846*pm), 
 f[296, 1] -> A^2*(0.0528969333971645 + 0.005225598223301568*pm), 
 f[297, 1] -> 0, f[298, 1] -> 0, f[299, 1] -> 0, f[300, 1] -> 0, 
 f[301, 1] -> 0, f[302, 1] -> 0, f[303, 1] -> 0, f[304, 1] -> 0, 
 f[305, 1] -> 0, f[306, 1] -> 0, f[307, 1] -> 0, f[308, 1] -> 0, 
 f[309, 1] -> A^2*(-0.0555825764820389 + 0.00004793207352830751*pm), 
 f[310, 1] -> A^2*(0.04312663566357422 + 0.0004565963117816034*pm), 
 f[311, 1] -> A^2*(-0.06030477597927586 + 0.00039012045512684207*pm), 
 f[312, 1] -> A^2*(-0.027633638748616463 + 0.00019143522419219695*pm), 
 f[313, 1] -> A^2*(0.04047440717127415 + 0.0005105759629932122*pm), 
 f[314, 1] -> A^2*(0.005812340183327436 + 0.000731730976364112*pm), 
 f[315, 1] -> A^2*(0.028956203871951303 + 0.00039523610847305626*pm), 
 f[316, 1] -> 0, f[317, 1] -> A^2*(-0.04130395689859245 + 
    0.00033518250739888696*pm), f[318, 1] -> 
  A^2*(-0.042954870246710186 + 0.000265756915439125*pm), f[319, 1] -> 0, 
 f[320, 1] -> 0, f[321, 1] -> A^2*(0.009393443581334981 + 
    0.00005017597187881563*pm), f[322, 1] -> 0, f[323, 1] -> 0, 
 f[324, 1] -> 0, f[325, 1] -> 0, f[326, 1] -> 0, f[327, 1] -> 0, 
 f[328, 1] -> 0, f[329, 1] -> 0, f[330, 1] -> 0, 
 f[331, 1] -> A^2*(-0.010631073031753147 + 0.0005117739497327369*pm), 
 f[332, 1] -> A^2*(0.01782136343327778 + 0.0006879623393184987*pm), 
 f[333, 1] -> A^2*(0.0025762404100841962 + 0.00046928391083729033*pm), 
 f[334, 1] -> A^2*(-0.01708663582133596 + 0.00022607005181283536*pm), 
 f[335, 1] -> A^2*(-0.002002010569897905 + 0.00016641173069485043*pm), 
 f[336, 1] -> 0, f[337, 1] -> A^2*(-0.0029600150318052076 + 
    0.000017268032180669572*pm), 
 f[338, 1] -> A^2*(0.011748732390833627 + 0.00010850385080576911*pm), 
 f[339, 1] -> A^2*(-0.027859365955499982 + 0.0001577441793183662*pm), 
 f[340, 1] -> 0, f[341, 1] -> 0, f[342, 1] -> 0, f[343, 1] -> 0, 
 f[344, 1] -> 0, f[345, 1] -> 0, f[346, 1] -> 0, f[347, 1] -> 0, 
 f[348, 1] -> 0, f[349, 1] -> 0, f[350, 1] -> 0, f[351, 1] -> 0, 
 f[352, 1] -> 0, f[353, 1] -> 0, f[354, 1] -> 0, f[355, 1] -> 0, 
 f[356, 1] -> 0, f[357, 1] -> 0, f[358, 1] -> 0, f[359, 1] -> 0, 
 f[360, 1] -> 0, f[361, 1] -> 0, f[362, 1] -> 0, f[363, 1] -> 0, 
 f[364, 1] -> 0, f[365, 1] -> 0, f[366, 1] -> 0, f[367, 1] -> 0, 
 f[368, 1] -> 0, f[369, 1] -> 0, f[370, 1] -> 0, f[371, 1] -> 0, 
 f[372, 1] -> 0, f[373, 1] -> 0, f[374, 1] -> 0, f[375, 1] -> 0, 
 f[376, 1] -> 0, f[377, 1] -> 0, f[378, 1] -> 0, f[379, 1] -> 0, 
 f[380, 1] -> 0, f[381, 1] -> 0, f[382, 1] -> 0, f[383, 1] -> 0, 
 f[384, 1] -> 0, f[385, 1] -> 0, f[386, 1] -> 0, f[387, 1] -> 0, 
 f[388, 1] -> 0, f[389, 1] -> 0, f[390, 1] -> 0, f[391, 1] -> 0, 
 f[392, 1] -> 0, f[393, 1] -> 0, f[394, 1] -> 0, f[395, 1] -> 0, 
 f[396, 1] -> 0, f[397, 1] -> 0, f[398, 1] -> 0, f[399, 1] -> 0, 
 f[400, 1] -> A^2*(-0.055739408776954935 + 0.00011701654099195415*pm), 
 f[401, 1] -> A^2*(0.02265521040466112 + 0.0002719017408349508*pm), 
 f[402, 1] -> A^2*(0.014231517413205275 + 0.00019100675867743765*pm), 
 f[403, 1] -> A^2*(0.000142384895779335 + 0.00004179387741395348*pm), 
 f[404, 1] -> A^2*(0.03952808113299211 + 0.00010113737167027114*pm), 
 f[405, 1] -> A^2*(0.025933636631380708 + 0.00042971768365812396*pm), 
 f[406, 1] -> A^2*(-0.006865241030566072 + 0.00006536317913047471*pm), 
 f[407, 1] -> A^2*(-0.017777697109941926 + 0.0000880114454942586*pm), 
 f[408, 1] -> A^2*(-0.02650388654630509 + 0.000015866072569185185*pm), 
 f[409, 1] -> A^2*(-0.048887088310330284 + 0.0001651299552504745*pm), 
 f[410, 1] -> 0, f[411, 1] -> 0, f[412, 1] -> 0, f[413, 1] -> 0, 
 f[414, 1] -> 0, f[415, 1] -> 0, f[416, 1] -> 0, f[417, 1] -> 0, 
 f[418, 1] -> 0, f[419, 1] -> 0, f[420, 1] -> 0, f[421, 1] -> 0, 
 f[422, 1] -> A^2*(-0.017826696766604755 + 0.0005104679359704334*pm), 
 f[423, 1] -> A^2*(0.03520653293645282 + 0.00031500149591800396*pm), 
 f[424, 1] -> A^2*(-0.017084728413930605 + 0.0002899913926874915*pm), 
 f[425, 1] -> A^2*(0.010635554513235945 + 0.0003635241195596092*pm), 
 f[426, 1] -> A^2*(0.03192495302656795 + 0.00039863684779654316*pm), 
 f[427, 1] -> A^2*(0.0011742256032150067 + 0.0003556755780341475*pm), 
 f[428, 1] -> 0, f[429, 1] -> A^2*(0.006308627863012006 + 
    0.0004678713484325459*pm), f[430, 1] -> 
  A^2*(-0.0222301264864031 + 0.00032421587637442717*pm), f[431, 1] -> 0, 
 f[432, 1] -> 0, f[433, 1] -> 0, f[434, 1] -> 0, f[435, 1] -> 0, 
 f[436, 1] -> 0, f[437, 1] -> 0, f[438, 1] -> 0, f[439, 1] -> 0, 
 f[440, 1] -> 0, f[441, 1] -> 0, f[442, 1] -> 0, f[443, 1] -> 0, 
 f[444, 1] -> 0, f[445, 1] -> 0, f[446, 1] -> 0, f[447, 1] -> 0, 
 f[448, 1] -> 0, f[449, 1] -> 0, f[450, 1] -> 0, f[451, 1] -> 0, 
 f[452, 1] -> 0, f[453, 1] -> 0, f[454, 1] -> 0, f[455, 1] -> 0, 
 f[456, 1] -> 0, f[457, 1] -> 0, f[458, 1] -> 0, f[459, 1] -> 0, 
 f[460, 1] -> 0, f[461, 1] -> 0, f[462, 1] -> 0, f[463, 1] -> 0, 
 f[464, 1] -> 0, f[465, 1] -> 0, f[466, 1] -> 0, f[467, 1] -> 0, 
 f[468, 1] -> 0, f[469, 1] -> 0, f[470, 1] -> 0, f[471, 1] -> 0, 
 f[472, 1] -> 0, f[473, 1] -> 0, f[474, 1] -> 0, f[475, 1] -> 0, 
 f[476, 1] -> 0, f[477, 1] -> 0, f[478, 1] -> 0, f[479, 1] -> 0, 
 f[480, 1] -> 0, f[481, 1] -> 0, f[482, 1] -> 0, f[483, 1] -> 0, 
 f[484, 1] -> 0, f[485, 1] -> 0, f[486, 1] -> 0, f[487, 1] -> 0, 
 f[488, 1] -> 0, f[489, 1] -> 0, f[490, 1] -> 0, 
 f[491, 1] -> A^2*(-0.024237757319316655 + 9.052128011464998*^-6*pm), 
 f[492, 1] -> 0, f[493, 1] -> A^2*(0.06733964634761688 + 
    6.863026531280713*^-6*pm), f[494, 1] -> 
  A^2*(-0.022371793975576315 + 0.000026642639652590694*pm), f[495, 1] -> 0, 
 f[496, 1] -> 0, f[497, 1] -> 0, 
 f[498, 1] -> A^2*(-0.01987249267169977 + 1.1111419808335607*^-6*pm), 
 f[499, 1] -> 0, f[500, 1] -> A^2*(0.041313717384038995 + 
    0.000017098056085576983*pm), 
 f[501, 1] -> A^2*(0.009077261335487863 + 4.994834775130741*^-6*pm), 
 f[502, 1] -> 0, f[503, 1] -> 0, f[504, 1] -> 0, 
 f[505, 1] -> A^2*(-0.013662135701909328 + 0.00005083936216552967*pm), 
 f[506, 1] -> A^2*(-0.011962699542992006 + 4.363530374468967*^-6*pm), 
 f[507, 1] -> 0, f[508, 1] -> A^2*(-0.031544019405263635 + 
    8.748310975191724*^-6*pm), f[509, 1] -> 0, f[510, 1] -> 0, 
 f[511, 1] -> 0, f[512, 1] -> 0, f[513, 1] -> 0, 
 f[514, 1] -> A^2*(-0.01403879216680004 + 0.00002945557894044493*pm), 
 f[515, 1] -> A^2*(0.010423416886555348 + 0.00001987671382489461*pm), 
 f[516, 1] -> 0, f[517, 1] -> 0, f[518, 1] -> 0, f[519, 1] -> 0, 
 f[520, 1] -> 0, f[521, 1] -> 0, f[522, 1] -> 0, f[523, 1] -> 0, 
 f[524, 1] -> 0, f[525, 1] -> 0, f[526, 1] -> 0, f[527, 1] -> 0, 
 f[528, 1] -> A^2*(-0.010423416886555348 + 0.00001987671382489461*pm), 
 f[529, 1] -> A^2*(-0.008093447753589222 + 8.308270101846626*^-6*pm), 
 f[530, 1] -> A^2*(-0.08642497691746631 + 8.50755301270614*^-6*pm), 
 f[531, 1] -> 0, f[532, 1] -> 0, f[533, 1] -> 0, f[534, 1] -> 0, 
 f[535, 1] -> A^2*(0.016789094062175547 + 0.0000218390339941502*pm), 
 f[536, 1] -> A^2*(-0.04379188947323007 + 1.3922183505835947*^-6*pm), 
 f[537, 1] -> 0, f[538, 1] -> 0, f[539, 1] -> 0, f[540, 1] -> 0, 
 f[541, 1] -> 0, f[542, 1] -> 0, f[543, 1] -> 0, f[544, 1] -> 0, 
 f[545, 1] -> 0, f[546, 1] -> 0, f[547, 1] -> 0, f[548, 1] -> 0, 
 f[549, 1] -> 0, f[550, 1] -> 0, f[551, 1] -> 0, f[552, 1] -> 0, 
 f[553, 1] -> 0, f[554, 1] -> 0, f[555, 1] -> 0, f[556, 1] -> 0, 
 f[557, 1] -> 0, f[558, 1] -> 0, f[559, 1] -> 0, f[560, 1] -> 0, 
 f[561, 1] -> 0, f[562, 1] -> 0, f[563, 1] -> 0, f[564, 1] -> 0, 
 f[565, 1] -> 0, f[566, 1] -> 0, f[567, 1] -> 0, f[568, 1] -> 0, 
 f[569, 1] -> 0, f[570, 1] -> 0, f[571, 1] -> 0, f[572, 1] -> 0, 
 f[573, 1] -> 0, f[574, 1] -> 0, f[575, 1] -> 0, f[576, 1] -> 0, 
 f[577, 1] -> 0, f[578, 1] -> 0, f[579, 1] -> 0, f[580, 1] -> 0, 
 f[581, 1] -> 0, f[1, 1] -> -1.2817966736002955*A + 
   A^2*(-15.245060715415917 + 0.0014427260372622509*pm), 
 f[2, 1] -> A^2*(0.32367875390518464 + 0.0005947437506304686*pm), 
 f[3, 1] -> A^2*(0.48975695332327973 + 0.000910540927682706*pm), 
 f[4, 1] -> A^2*(-0.4597126826802409 + 0.000736111490333978*pm), 
 f[5, 1] -> 0.12845475125672678*A + 
   A^2*(0.18904658745805136 + 0.0011039636677424843*pm), 
 f[6, 1] -> A^2*(-0.4716942269310245 + 0.0008269759534913315*pm), 
 f[7, 1] -> A^2*(-0.010160792348784753 + 0.00019985063196834637*pm), 
 f[8, 1] -> -0.1678415450395695*A + 
   A^2*(-2.703645474901464 + 0.0009307398229785387*pm), 
 f[9, 1] -> 0.037037037037037035*A + 
   A^2*(0.48078885409169914 + 0.0013436524326783507*pm), 
 f[10, 1] -> A^2*(0.535969376656297 + 0.0005023518105904463*pm), 
 f[11, 1] -> A^2*(-0.32053418894984276 + 0.00020302825467444688*pm), 
 f[12, 1] -> A^2*(0.004226345048067515 + 0.0008840916349130767*pm), 
 f[13, 1] -> A^2*(0.010324914742625424 + 0.0008114229893315965*pm), 
 f[14, 1] -> A^2*(-0.05643283763347284 + 0.0018421247466839975*pm), 
 f[15, 1] -> A^2*(-0.12731883344675765 + 0.00100081158829927*pm), 
 f[16, 1] -> A^2*(-0.10471996046530307 + 0.0013167559245539431*pm), 
 f[17, 1] -> A^2*(-0.586426239323032 + 0.0037596996056479958*pm), 
 f[18, 1] -> A^2*(-5.3280394425314626*^-6 + 0.0004745440818738844*pm), 
 f[19, 1] -> A^2*(-0.056425000150674975 + 0.00026096451038535613*pm), 
 f[20, 1] -> A^2*(-0.2435921662645022 + 0.0006161461419873236*pm), 
 f[21, 1] -> A^2*(-0.08064265827090367 + 0.002183956145880598*pm), 
 f[22, 1] -> A^2*(-0.06404528953761712 + 0.004116720999863059*pm), 
 f[23, 1] -> A^2*(0.33610948863542944 + 0.0009443035284625995*pm), 
 f[24, 1] -> A^2*(0.04834193242475138 + 0.0007709084807493401*pm), 
 f[25, 1] -> A^2*(-0.12111650519002737 + 0.000563108751364038*pm), 
 f[26, 1] -> A^2*(0.13985658908342202 + 0.000854634523166499*pm), 
 f[27, 1] -> A^2*(-0.01062478932117017 + 0.00022909417214608295*pm), 
 f[28, 1] -> A^2*(-0.07913232166752238 + 0.00026821434114054535*pm), 
 f[29, 1] -> 0, f[30, 1] -> -0.013888888888888888*A + 
   A^2*(0.05919478934075073 + 0.0010528704737115143*pm), 
 f[31, 1] -> A^2*(-0.09305972340945345 + 0.0024201867441094177*pm), 
 f[32, 1] -> 0.05555555555555555*A + 
   A^2*(0.005540074953074736 + 0.0015308656707878768*pm), 
 f[33, 1] -> A^2*(-0.8221763190392437 + 0.0010517128836136354*pm), 
 f[34, 1] -> -0.018518518518518517*A + 
   A^2*(-0.11200744892548187 + 0.0007552265062289567*pm), 
 f[35, 1] -> -0.027777777777777776*A + 
   A^2*(0.2191166176098136 + 0.0015000892476023577*pm), 
 f[36, 1] -> -0.009259259259259259*A + 
   A^2*(-0.5004994275903414 + 0.0012640276138373451*pm), 
 f[37, 1] -> A^2*(-0.09076873815394038 + 0.0015384644018404435*pm), 
 f[38, 1] -> 0.027777777777777776*A + 
   A^2*(-0.042569551008888595 + 0.0007602461802230247*pm), 
 f[39, 1] -> -0.027777777777777776*A + 
   A^2*(-0.14691353381297745 + 0.001901957146194668*pm), 
 f[40, 1] -> -0.037037037037037035*A + 
   A^2*(0.17289372228449906 + 0.0024286492517467586*pm), 
 f[41, 1] -> 0.018518518518518517*A + 
   A^2*(0.05980448191400001 + 0.0007503788119538401*pm), 
 f[42, 1] -> A^2*(0.5575703916344139 + 0.0009754589511298099*pm), 
 f[43, 1] -> 0.018518518518518517*A + 
   A^2*(-0.08134719894349018 + 0.0011679237459020293*pm), 
 f[44, 1] -> -0.037037037037037035*A + 
   A^2*(0.1780494255098688 + 0.002411338081374837*pm), 
 f[45, 1] -> 0.018518518518518517*A + 
   A^2*(-0.17705610530450144 + 0.0012835991243426033*pm), 
 f[46, 1] -> A^2*(0.061326375367855235 + 0.0004794294093711786*pm), 
 f[47, 1] -> -0.05555555555555555*A + 
   A^2*(-0.07298830378277898 + 0.0011132231757453178*pm), f[48, 1] -> 0, 
 f[49, 1] -> -0.07985528745594597*A + 
   A^2*(-0.7894855997156753 + 0.00061302035109698*pm), 
 f[50, 1] -> -0.06558253731630966*A + 
   A^2*(-0.7442426703126159 + 0.001950962115607184*pm), 
 f[51, 1] -> -0.10108412935035702*A + 
   A^2*(-1.1229960687714708 + 0.0011047887079851993*pm), 
 f[52, 1] -> A^2*(0.037045349826179574 + 0.0003409178313226433*pm), 
 f[53, 1] -> -0.04552857379480146*A + 
   A^2*(-0.9075451059370607 + 0.0006816953466645115*pm), 
 f[54, 1] -> -0.09105714758960291*A + 
   A^2*(-1.318774671469484 + 0.0007982588330168591*pm), 
 f[55, 1] -> A^2*(-0.019336646641960442 + 0.0003156042097164321*pm), 
 f[56, 1] -> A^2*(0.18885131150457823 + 0.0005419804119385416*pm), 
 f[57, 1] -> A^2*(0.3759828988527687 + 0.0009732950181382081*pm), 
 f[58, 1] -> A^2*(0.024219324521013164 + 0.0005598649083934784*pm), 
 f[59, 1] -> -0.02547461027329325*A + 
   A^2*(-0.6461843291105822 + 0.0033059489647136726*pm), 
 f[60, 1] -> A^2*(0.1119255030080808 + 0.002185166810028934*pm), 
 f[61, 1] -> A^2*(0.04976604309092636 + 0.0004974635538490256*pm), 
 f[62, 1] -> A^2*(0.21038637980269215 + 0.0009175292249503317*pm), 
 f[63, 1] -> A^2*(-0.36185237469053533 + 0.0005994126647401123*pm), 
 f[64, 1] -> A^2*(-0.020185662454565545 + 0.00019037044427809395*pm), 
 f[65, 1] -> A^2*(-0.5636292623403847 + 0.004077682910436362*pm), 
 f[66, 1] -> A^2*(0.22616690190987754 + 0.0005118108163690631*pm), 
 f[67, 1] -> 0, f[68, 1] -> A^2*(-0.030958742154242325 + 
    0.00003083638439459743*pm), 
 f[69, 1] -> A^2*(-0.02729354581095489 + 0.000017155318876027936*pm), 
 f[70, 1] -> A^2*(0.015751888829400595 + 0.00001154565103970762*pm), 
 f[71, 1] -> 0, f[72, 1] -> 0, f[73, 1] -> 0, 
 f[74, 1] -> A^2*(0.003753830450076101 + 0.000013930743519199316*pm), 
 f[75, 1] -> A^2*(0.008104882485442388 + 0.000019786630649448746*pm), 
 f[76, 1] -> A^2*(0.015119135250345028 + 0.00002355553690236275*pm), 
 f[77, 1] -> 0, f[78, 1] -> 0, f[79, 1] -> 0, 
 f[80, 1] -> A^2*(0.008215553063675607 + 0.00005209531922323013*pm), 
 f[81, 1] -> A^2*(-0.02849989290792143 + 0.00010104165687268591*pm), 
 f[82, 1] -> A^2*(-0.010355958635832663 + 9.49498823637894*^-6*pm), 
 f[83, 1] -> 0, f[84, 1] -> 0, f[85, 1] -> 0, 
 f[86, 1] -> A^2*(-0.014352672218728713 + 0.000014495626282790815*pm), 
 f[87, 1] -> A^2*(-0.007367695656668033 + 0.000012857048695693756*pm), 
 f[88, 1] -> A^2*(0.010764412706134596 + 0.000013511680257300349*pm), 
 f[89, 1] -> 0, f[90, 1] -> 0, f[91, 1] -> 0, 
 f[92, 1] -> A^2*(-0.006176956173224113 + 0.000011113360948971445*pm), 
 f[93, 1] -> A^2*(0.0031866322409811743 + 3.430014729976908*^-6*pm), 
 f[94, 1] -> A^2*(-0.011192154864787668 + 6.0524263605895*^-6*pm), 
 f[95, 1] -> 0, f[96, 1] -> 0, f[97, 1] -> 0, 
 f[98, 1] -> A^2*(-0.03286265360988416 + 0.000014887729661894199*pm), 
 f[99, 1] -> A^2*(-0.0323618540886305 + 2.361509141236715*^-6*pm), 
 f[100, 1] -> A^2*(0.023763518927676197 + 3.838464133139567*^-6*pm), 
 f[101, 1] -> 0, f[102, 1] -> 0, f[103, 1] -> 0, f[104, 1] -> 0, 
 f[105, 1] -> 0, f[106, 1] -> 0, f[107, 1] -> 0, f[108, 1] -> 0, 
 f[109, 1] -> 0, f[110, 1] -> 0, f[111, 1] -> 0, f[112, 1] -> 0, 
 f[113, 1] -> 0, f[114, 1] -> 0, f[115, 1] -> 0, f[116, 1] -> 0, 
 f[117, 1] -> 0, f[118, 1] -> 0, f[119, 1] -> 0, f[120, 1] -> 0, 
 f[121, 1] -> 0, f[122, 1] -> 0, f[123, 1] -> 0, f[124, 1] -> 0, 
 f[125, 1] -> 0, f[126, 1] -> 0, f[127, 1] -> 0, f[128, 1] -> 0, 
 f[129, 1] -> 0, f[130, 1] -> 0, f[131, 1] -> 0, f[132, 1] -> 0, 
 f[133, 1] -> 0, f[134, 1] -> 0, f[135, 1] -> 0, f[136, 1] -> 0, 
 f[137, 1] -> 0, f[138, 1] -> 0, f[139, 1] -> 0, f[140, 1] -> 0, 
 f[141, 1] -> 0, f[142, 1] -> 0, f[143, 1] -> 0, 
 f[144, 1] -> A^2*(0.0021759594517765934 + 1.0403222777472*^-6*pm), 
 f[145, 1] -> 0, f[146, 1] -> 0, f[147, 1] -> 0, f[148, 1] -> 0, 
 f[149, 1] -> 0, f[150, 1] -> 0, f[151, 1] -> 0, f[152, 1] -> 0, 
 f[153, 1] -> 0, f[154, 1] -> 0, f[155, 1] -> 0, f[156, 1] -> 0, 
 f[157, 1] -> 0, f[158, 1] -> 0, f[159, 1] -> 0, f[160, 1] -> 0, 
 f[161, 1] -> 0, f[162, 1] -> 0, f[163, 1] -> 0, 
 f[164, 1] -> A^2*(-0.04870908420690512 + 0.004422590907342386*pm), 
 f[165, 1] -> A^2*(-0.10223758009969686 + 0.0003681212612494601*pm), 
 f[166, 1] -> A^2*(0.12152292670350562 + 0.0021708343503821998*pm), 
 f[167, 1] -> A^2*(-0.07880820261107147 + 0.0010429302423149403*pm), 
 f[168, 1] -> A^2*(-0.07916699396902516 + 0.004240698681085039*pm), 
 f[169, 1] -> A^2*(-0.02968667244157075 + 0.00230839165746212*pm), 
 f[170, 1] -> A^2*(0.002722389226789801 + 0.004839637976653767*pm), 
 f[171, 1] -> A^2*(-0.04249721453783195 + 0.0011944978557965136*pm), 
 f[172, 1] -> A^2*(-0.13550508141436524 + 0.003545181278091936*pm), 
 f[173, 1] -> A^2*(-0.11083355136304363 + 0.008412337059754362*pm), 
 f[174, 1] -> A^2*(-0.18288477501602074 + 0.0034882102917979272*pm), 
 f[175, 1] -> A^2*(0.03110857903948272 + 0.001132188804467033*pm), 
 f[176, 1] -> A^2*(0.03128621963460887 + 0.001359947994193666*pm), 
 f[177, 1] -> A^2*(-0.006684081883562953 + 0.001257092275277615*pm), 
 f[178, 1] -> A^2*(-0.01096933557134605 + 0.0017211866877841872*pm), 
 f[179, 1] -> A^2*(-0.00018138273686219009 + 0.0002101041884251197*pm), 
 f[180, 1] -> A^2*(-0.2396325671684849 + 0.004829391562667468*pm), 
 f[181, 1] -> A^2*(-0.048715179875991055 + 0.0009629881282345227*pm), 
 f[182, 1] -> A^2*(-0.08189853707490613 + 0.004285444053921658*pm), 
 f[183, 1] -> A^2*(-0.09106878359756365 + 0.003736232141995509*pm), 
 f[184, 1] -> A^2*(-0.10495179387032749 + 0.0020421918895475533*pm), 
 f[185, 1] -> A^2*(-0.14961961340722496 + 0.003930959662243007*pm), 
 f[186, 1] -> A^2*(-0.07501228189053677 + 0.0026668250203821077*pm), 
 f[187, 1] -> A^2*(-0.10499988042818131 + 0.006471920009878509*pm), 
 f[188, 1] -> A^2*(-0.11964352825316382 + 0.0018339390693745282*pm), 
 f[189, 1] -> A^2*(-0.09583992654958706 + 0.004732785682092664*pm), 
 f[190, 1] -> A^2*(-0.08022365880879079 + 0.00291070100808246*pm), 
 f[191, 1] -> A^2*(-0.14707635193209967 + 0.006288515158880673*pm), 
 f[192, 1] -> A^2*(-0.28484665230666906 + 0.005109560199243937*pm), 
 f[193, 1] -> A^2*(-0.01716753348418365 + 0.004318117540929431*pm), 
 f[194, 1] -> A^2*(-0.07124063615132314 + 0.006314367380924711*pm), 
 f[195, 1] -> A^2*(0.005297217148935829 + 0.0015028293995911965*pm), 
 f[196, 1] -> A^2*(-0.09152219525867622 + 0.002369741177506241*pm), 
 f[197, 1] -> A^2*(0.020054794795981934 + 0.003298983834472358*pm), 
 f[198, 1] -> A^2*(0.012057278804775251 + 0.004305906593178704*pm), 
 f[199, 1] -> A^2*(-0.020429882530905275 + 0.0013844564239565867*pm), 
 f[200, 1] -> A^2*(0.047518395142105874 + 0.0007908914985446721*pm), 
 f[201, 1] -> A^2*(-0.007029465177410543 + 0.001015818094048593*pm), 
 f[202, 1] -> A^2*(0.031126581660629427 + 0.0042452090356631675*pm), 
 f[203, 1] -> A^2*(-0.04680503633684907 + 0.005334643395185672*pm), 
 f[204, 1] -> A^2*(-0.09523454583899138 + 0.004358706034532425*pm), 
 f[205, 1] -> A^2*(0.09409891043674179 + 0.005378558078595229*pm), 
 f[206, 1] -> A^2*(0.025279746786225132 + 0.010511635824530427*pm), 
 f[207, 1] -> A^2*(-0.09105098062786965 + 0.00558630128758862*pm), 
 f[208, 1] -> A^2*(0.028645709174384137 + 0.008769853929396545*pm), 
 f[209, 1] -> A^2*(0.17117496205639782 + 0.007604110146851508*pm), 
 f[210, 1] -> A^2*(0.06085437802965998 + 0.005103178342784806*pm), 
 f[211, 1] -> A^2*(0.016276278068943384 + 0.006405626358199786*pm), 
 f[212, 1] -> A^2*(-0.08224888576648937 + 0.0020565045578528666*pm), 
 f[213, 1] -> A^2*(-0.017747098729678612 + 0.0007575198568820044*pm), 
 f[214, 1] -> A^2*(-0.029326726874884912 + 0.003229876587000932*pm), 
 f[215, 1] -> A^2*(-0.050084837981501096 + 0.0015945830132033034*pm), 
 f[216, 1] -> A^2*(-0.003943026078729872 + 0.0008915756401651254*pm), 
 f[217, 1] -> 0, f[218, 1] -> A^2*(-0.08274703446940457 + 
    0.0005181636169243093*pm), f[219, 1] -> 
  A^2*(-0.023948202132487495 + 0.00670823325750203*pm), 
 f[220, 1] -> A^2*(-0.13117110577263702 + 0.005780493434646943*pm), 
 f[221, 1] -> A^2*(-0.03443743728644222 + 0.010991423616639052*pm), 
 f[222, 1] -> A^2*(0.22932505165510975 + 0.007048878235665838*pm), 
 f[223, 1] -> A^2*(0.009913274322741472 + 0.00283926345338403*pm), 
 f[224, 1] -> A^2*(0.06737212476696186 + 0.009359524974978573*pm), 
 f[225, 1] -> A^2*(0.07677686082752189 + 0.00261175461431906*pm), 
 f[226, 1] -> A^2*(-0.028812889353389437 + 0.002045579857204466*pm), 
 f[227, 1] -> A^2*(-0.037227247502073624 + 0.004949767026607215*pm), 
 f[228, 1] -> A^2*(0.11328983024900197 + 0.005961202560090022*pm), 
 f[229, 1] -> A^2*(0.040665246591004234 + 0.00415039559768544*pm), 
 f[230, 1] -> A^2*(-0.27738069485752703 + 0.0075978378565534355*pm), 
 f[231, 1] -> 0, f[232, 1] -> A^2*(-0.029704912752038126 + 
    0.0069419819177344065*pm), f[233, 1] -> 
  A^2*(0.09961480674951417 + 0.013551670449673852*pm), 
 f[234, 1] -> A^2*(-0.0014900855885997544 + 0.0023395548401177343*pm), 
 f[235, 1] -> A^2*(0.023308997042676083 + 0.007279934162878775*pm), 
 f[236, 1] -> A^2*(-0.0915658530033241 + 0.0016908574865962687*pm), 
 f[237, 1] -> A^2*(-0.05945177795355505 + 0.0014705513551245449*pm), 
 f[238, 1] -> A^2*(0.009072594309515125 + 0.0067493840370254615*pm), 
 f[239, 1] -> A^2*(-0.09699997378214675 + 0.005635268894439807*pm), 
 f[240, 1] -> 0, f[241, 1] -> A^2*(-0.03593679105624403 + 
    0.0031180351685364187*pm), f[242, 1] -> 
  A^2*(-0.025603406849157295 + 0.001095991229961511*pm), f[243, 1] -> 0, 
 f[244, 1] -> 0, f[245, 1] -> A^2*(-0.1157504372172724 + 
    0.00596269355600479*pm), f[246, 1] -> 
  A^2*(0.01871221069080775 + 0.008379506732995562*pm), 
 f[247, 1] -> A^2*(0.02017887247207284 + 0.006900807871018075*pm), 
 f[248, 1] -> A^2*(-0.055867898717508524 + 0.006223435870576277*pm), 
 f[249, 1] -> A^2*(-0.08037904824697506 + 0.003957508643141782*pm), 
 f[250, 1] -> A^2*(-0.01465258851450102 + 0.0007854405642578141*pm), 
 f[251, 1] -> A^2*(-0.156066683693183 + 0.005742814061392727*pm), 
 f[252, 1] -> A^2*(0.026585644051536406 + 0.0027868507372872794*pm), 
 f[253, 1] -> A^2*(0.06833572795287068 + 0.003151694863726017*pm), 
 f[254, 1] -> A^2*(-0.07093503747358909 + 0.001540341013139462*pm), 
 f[255, 1] -> A^2*(0.009931162334765986 + 0.003343825793229618*pm), 
 f[256, 1] -> A^2*(-0.018934450511288503 + 0.0018733753276201793*pm), 
 f[257, 1] -> A^2*(0.041928072656517656 + 0.006278924677384253*pm), 
 f[258, 1] -> A^2*(-0.005051704282891478 + 0.005472902372390263*pm), 
 f[259, 1] -> A^2*(-0.01162975881948114 + 0.00853571042094001*pm), 
 f[260, 1] -> A^2*(-0.13564310684392922 + 0.0049034387089850456*pm), 
 f[261, 1] -> 0, f[262, 1] -> A^2*(0.02117188578447582 + 
    0.0018143169187275318*pm), f[263, 1] -> 0, f[264, 1] -> 0, 
 f[265, 1] -> 0, f[266, 1] -> A^2*(0.00436392319022616 + 
    0.00289499268494864*pm), f[267, 1] -> 
  A^2*(-0.032471223439999974 + 0.001194802638842811*pm), 
 f[268, 1] -> A^2*(-0.012987506584892117 + 0.0014791766836446264*pm), 
 f[269, 1] -> A^2*(0.00708047042655835 + 0.003182621391176753*pm), 
 f[270, 1] -> 0, f[271, 1] -> 0, 
 f[272, 1] -> A^2*(-0.02641459236703092 + 0.0007472171445623895*pm), 
 f[273, 1] -> A^2*(0.0027858708317296532 + 0.0032799328304755205*pm), 
 f[274, 1] -> 0, f[275, 1] -> A^2*(0.011389556633957909 + 
    0.005000687076536665*pm), f[276, 1] -> 0, f[277, 1] -> 0, f[278, 1] -> 0, 
 f[279, 1] -> 0, f[280, 1] -> 0, 
 f[281, 1] -> A^2*(0.05643622935025405 + 0.0027582132222596953*pm), 
 f[282, 1] -> A^2*(-0.014545269864129295 + 0.0038124365195854755*pm), 
 f[283, 1] -> A^2*(-0.02825078179250795 + 0.006443326020040995*pm), 
 f[284, 1] -> A^2*(-0.12786614009348796 + 0.014214156813957761*pm), 
 f[285, 1] -> 0, f[286, 1] -> A^2*(0.051418079040473685 + 
    0.004849397247624776*pm), f[287, 1] -> 
  A^2*(0.04887837766227676 + 0.0024697357212649664*pm), f[288, 1] -> 0, 
 f[289, 1] -> 0, f[290, 1] -> 0, f[291, 1] -> 0, f[292, 1] -> 0, 
 f[293, 1] -> 0, f[294, 1] -> 0, 
 f[295, 1] -> A^2*(-0.0666712811337078 + 0.004781359827576234*pm), 
 f[296, 1] -> A^2*(0.010085607548177222 + 0.0015190430377546719*pm), 
 f[297, 1] -> 0, f[298, 1] -> 0, f[299, 1] -> 0, f[300, 1] -> 0, 
 f[301, 1] -> 0, f[302, 1] -> 0, f[303, 1] -> 0, f[304, 1] -> 0, 
 f[305, 1] -> 0, f[306, 1] -> 0, f[307, 1] -> 0, f[308, 1] -> 0, 
 f[309, 1] -> A^2*(-0.00690314782643317 + 0.000020299494726290306*pm), 
 f[310, 1] -> A^2*(-0.01888012351813373 + 0.0005802822928986697*pm), 
 f[311, 1] -> A^2*(-0.034055608034606166 + 0.0006717742722907994*pm), 
 f[312, 1] -> A^2*(0.013074398817837007 + 0.00039760183807298994*pm), 
 f[313, 1] -> A^2*(0.0015125419140815666 + 0.00046398961998092987*pm), 
 f[314, 1] -> A^2*(-0.021919835494605522 + 0.0007087073268676161*pm), 
 f[315, 1] -> A^2*(-0.021361433919382833 + 0.0005791068772717959*pm), 
 f[316, 1] -> 0, f[317, 1] -> A^2*(-0.014452412695774797 + 
    0.00031661417179108315*pm), f[318, 1] -> 
  A^2*(-0.04872244914537127 + 0.0005323034044578006*pm), f[319, 1] -> 0, 
 f[320, 1] -> 0, f[321, 1] -> A^2*(-0.009177477637295539 + 
    0.000015582112399817997*pm), f[322, 1] -> 0, f[323, 1] -> 0, 
 f[324, 1] -> 0, f[325, 1] -> 0, f[326, 1] -> 0, f[327, 1] -> 0, 
 f[328, 1] -> 0, f[329, 1] -> 0, f[330, 1] -> 0, 
 f[331, 1] -> A^2*(0.019312218029668315 + 0.0006466421895445561*pm), 
 f[332, 1] -> A^2*(-0.00660126307803921 + 0.0005938310579266785*pm), 
 f[333, 1] -> A^2*(0.007538209183103106 + 0.0005860773476729759*pm), 
 f[334, 1] -> A^2*(0.028575663859946587 + 0.0003951740653808443*pm), 
 f[335, 1] -> A^2*(-0.006212752121026455 + 0.0002778798557170651*pm), 
 f[336, 1] -> 0, f[337, 1] -> A^2*(-0.009190903343962442 + 
    0.00004608708781740522*pm), f[338, 1] -> 
  A^2*(-0.002986358316820925 + 0.000027560127784373547*pm), 
 f[339, 1] -> A^2*(-0.009470310100716028 + 0.000017554109957671896*pm), 
 f[340, 1] -> 0, f[341, 1] -> 0, f[342, 1] -> 0, f[343, 1] -> 0, 
 f[344, 1] -> 0, f[345, 1] -> 0, f[346, 1] -> 0, f[347, 1] -> 0, 
 f[348, 1] -> 0, f[349, 1] -> 0, f[350, 1] -> 0, f[351, 1] -> 0, 
 f[352, 1] -> 0, f[353, 1] -> 0, f[354, 1] -> 0, f[355, 1] -> 0, 
 f[356, 1] -> 0, f[357, 1] -> 0, f[358, 1] -> 0, f[359, 1] -> 0, 
 f[360, 1] -> 0, f[361, 1] -> 0, f[362, 1] -> 0, f[363, 1] -> 0, 
 f[364, 1] -> 0, f[365, 1] -> 0, f[366, 1] -> 0, f[367, 1] -> 0, 
 f[368, 1] -> 0, f[369, 1] -> 0, f[370, 1] -> 0, f[371, 1] -> 0, 
 f[372, 1] -> 0, f[373, 1] -> 0, f[374, 1] -> 0, f[375, 1] -> 0, 
 f[376, 1] -> 0, f[377, 1] -> 0, f[378, 1] -> 0, f[379, 1] -> 0, 
 f[380, 1] -> 0, f[381, 1] -> 0, f[382, 1] -> 0, f[383, 1] -> 0, 
 f[384, 1] -> 0, f[385, 1] -> 0, f[386, 1] -> 0, f[387, 1] -> 0, 
 f[388, 1] -> 0, f[389, 1] -> 0, f[390, 1] -> 0, f[391, 1] -> 0, 
 f[392, 1] -> 0, f[393, 1] -> 0, f[394, 1] -> 0, f[395, 1] -> 0, 
 f[396, 1] -> 0, f[397, 1] -> 0, f[398, 1] -> 0, f[399, 1] -> 0, 
 f[400, 1] -> A^2*(-0.019906895085568088 + 0.000052784978376152705*pm), 
 f[401, 1] -> A^2*(0.003723121496422621 + 0.00012425395947345552*pm), 
 f[402, 1] -> A^2*(0.012296964920436082 + 0.0001932815537455576*pm), 
 f[403, 1] -> A^2*(-0.010047783488513984 + 0.00005525984070373295*pm), 
 f[404, 1] -> A^2*(-0.017287010752989218 + 0.00013167175349296752*pm), 
 f[405, 1] -> A^2*(0.012102942098287883 + 0.0002889447892978004*pm), 
 f[406, 1] -> A^2*(-0.02164336486992069 + 0.00009148879151250958*pm), 
 f[407, 1] -> A^2*(-0.006972042290176006 + 0.00008746746553581185*pm), 
 f[408, 1] -> A^2*(-0.0068496256605801165 + 0.00006984240844828874*pm), 
 f[409, 1] -> A^2*(-0.016195944662596995 + 0.00007090789994791879*pm), 
 f[410, 1] -> 0, f[411, 1] -> 0, f[412, 1] -> 0, f[413, 1] -> 0, 
 f[414, 1] -> 0, f[415, 1] -> 0, f[416, 1] -> 0, f[417, 1] -> 0, 
 f[418, 1] -> 0, f[419, 1] -> 0, f[420, 1] -> 0, f[421, 1] -> 0, 
 f[422, 1] -> A^2*(0.0009194381536019591 + 0.00035426906154364485*pm), 
 f[423, 1] -> A^2*(-0.0034119571421431516 + 0.0002475405807133197*pm), 
 f[424, 1] -> A^2*(0.00873649787562747 + 0.00011727225256319429*pm), 
 f[425, 1] -> A^2*(-0.008770196799023022 + 0.000059244463899941455*pm), 
 f[426, 1] -> A^2*(-0.0068941544215013195 + 0.00023706705743459933*pm), 
 f[427, 1] -> A^2*(-0.023644983424528476 + 0.000388954075562438*pm), 
 f[428, 1] -> 0, f[429, 1] -> A^2*(0.008927001321112016 + 
    0.00033979951499188725*pm), f[430, 1] -> 
  A^2*(0.00249085308719188 + 0.00037784113586186144*pm), f[431, 1] -> 0, 
 f[432, 1] -> 0, f[433, 1] -> 0, f[434, 1] -> 0, f[435, 1] -> 0, 
 f[436, 1] -> 0, f[437, 1] -> 0, f[438, 1] -> 0, f[439, 1] -> 0, 
 f[440, 1] -> 0, f[441, 1] -> 0, f[442, 1] -> 0, f[443, 1] -> 0, 
 f[444, 1] -> 0, f[445, 1] -> 0, f[446, 1] -> 0, f[447, 1] -> 0, 
 f[448, 1] -> 0, f[449, 1] -> 0, f[450, 1] -> 0, f[451, 1] -> 0, 
 f[452, 1] -> 0, f[453, 1] -> 0, f[454, 1] -> 0, f[455, 1] -> 0, 
 f[456, 1] -> 0, f[457, 1] -> 0, f[458, 1] -> 0, f[459, 1] -> 0, 
 f[460, 1] -> 0, f[461, 1] -> 0, f[462, 1] -> 0, f[463, 1] -> 0, 
 f[464, 1] -> 0, f[465, 1] -> 0, f[466, 1] -> 0, f[467, 1] -> 0, 
 f[468, 1] -> 0, f[469, 1] -> 0, f[470, 1] -> 0, f[471, 1] -> 0, 
 f[472, 1] -> 0, f[473, 1] -> 0, f[474, 1] -> 0, f[475, 1] -> 0, 
 f[476, 1] -> 0, f[477, 1] -> 0, f[478, 1] -> 0, f[479, 1] -> 0, 
 f[480, 1] -> 0, f[481, 1] -> 0, f[482, 1] -> 0, f[483, 1] -> 0, 
 f[484, 1] -> 0, f[485, 1] -> 0, f[486, 1] -> 0, f[487, 1] -> 0, 
 f[488, 1] -> 0, f[489, 1] -> 0, f[490, 1] -> 0, 
 f[491, 1] -> A^2*(0.004564014181389409 + 3.634084493667492*^-6*pm), 
 f[492, 1] -> A^2*(-0.008781920363275852 + 0.00001890936533937008*pm), 
 f[493, 1] -> A^2*(0.011484811114819582 + 0.00004694059141412843*pm), 
 f[494, 1] -> A^2*(-0.02171370444802423 + 0.000022365190447029525*pm), 
 f[495, 1] -> 0, f[496, 1] -> 0, f[497, 1] -> 0, 
 f[498, 1] -> A^2*(-0.009720856046438797 + 0.0000567846776386755*pm), 
 f[499, 1] -> 0, f[500, 1] -> A^2*(0.036011516889033146 + 
    0.000027682376057719663*pm), 
 f[501, 1] -> A^2*(-0.021298709555455098 + 0.000034274046566205255*pm), 
 f[502, 1] -> 0, f[503, 1] -> 0, f[504, 1] -> 0, 
 f[505, 1] -> A^2*(0.001958221589212883 + 0.000017097779930857174*pm), 
 f[506, 1] -> A^2*(0.002684468412675556 + 0.000010923384900834082*pm), 
 f[507, 1] -> 0, f[508, 1] -> A^2*(0.001760670485170479 + 
    0.000010172480065539677*pm), f[509, 1] -> 0, f[510, 1] -> 0, 
 f[511, 1] -> 0, f[512, 1] -> 0, 
 f[513, 1] -> A^2*(0.02378305680162285 + 0.000026838524474331447*pm), 
 f[514, 1] -> A^2*(-0.03590425926927443 + 0.00004653165007195854*pm), 
 f[515, 1] -> A^2*(0.0138252863443038 + 0.00003130762686221984*pm), 
 f[516, 1] -> 0, f[517, 1] -> 0, f[518, 1] -> 0, f[519, 1] -> 0, 
 f[520, 1] -> 0, f[521, 1] -> 0, f[522, 1] -> 0, f[523, 1] -> 0, 
 f[524, 1] -> 0, f[525, 1] -> 0, f[526, 1] -> 0, f[527, 1] -> 0, 
 f[528, 1] -> A^2*(-0.005615016023156616 + 0.00001186883902400161*pm), 
 f[529, 1] -> A^2*(-0.02929223068059228 + 0.000038161721413815854*pm), 
 f[530, 1] -> A^2*(-0.019115270059736122 + 0.000014144388027109515*pm), 
 f[531, 1] -> 0, f[532, 1] -> 0, f[533, 1] -> 0, f[534, 1] -> 0, 
 f[535, 1] -> A^2*(0.030029705232653914 + 0.00002541628279423139*pm), 
 f[536, 1] -> A^2*(-0.0249706408953414 + 0.000022141869152731222*pm), 
 f[537, 1] -> 0, f[538, 1] -> 0, f[539, 1] -> 0, f[540, 1] -> 0, 
 f[541, 1] -> 0, f[542, 1] -> 0, f[543, 1] -> 0, f[544, 1] -> 0, 
 f[545, 1] -> 0, f[546, 1] -> 0, f[547, 1] -> 0, f[548, 1] -> 0, 
 f[549, 1] -> 0, f[550, 1] -> 0, f[551, 1] -> 0, f[552, 1] -> 0, 
 f[553, 1] -> 0, f[554, 1] -> 0, f[555, 1] -> 0, f[556, 1] -> 0, 
 f[557, 1] -> 0, f[558, 1] -> 0, f[559, 1] -> 0, f[560, 1] -> 0, 
 f[561, 1] -> 0, f[562, 1] -> 0, f[563, 1] -> 0, f[564, 1] -> 0, 
 f[565, 1] -> 0, f[566, 1] -> 0, f[567, 1] -> 0, f[568, 1] -> 0, 
 f[569, 1] -> 0, f[570, 1] -> 0, f[571, 1] -> 0, f[572, 1] -> 0, 
 f[573, 1] -> 0, f[574, 1] -> 0, f[575, 1] -> 0, f[576, 1] -> 0, 
 f[577, 1] -> 0, f[578, 1] -> 0, f[579, 1] -> 0, f[580, 1] -> 0, 
 f[581, 1] -> 0, f[1, 1] -> -1.3003151921188139*A + 
   A^2*(-15.199014074207597 + 0.002197173599979013*pm), 
 f[2, 1] -> A^2*(0.09626926108927591 + 0.0007564125010957263*pm), 
 f[3, 1] -> A^2*(0.49743637475508606 + 0.0006496296706824372*pm), 
 f[4, 1] -> -0.12845475125672678*A + 
   A^2*(-0.4657957552987071 + 0.0007280026541249569*pm), 
 f[5, 1] -> A^2*(0.6871082755126849 + 0.0037214328252346968*pm), 
 f[6, 1] -> A^2*(-0.8600346839685713 + 0.0003256427835598711*pm), 
 f[7, 1] -> A^2*(0.09154832296820192 + 0.00023269471390138574*pm), 
 f[8, 1] -> -0.018518518518518517*A + 
   A^2*(-0.6166541464948878 + 0.0007999671798146926*pm), 
 f[9, 1] -> A^2*(-0.10768839490878435 + 0.0001322912493531082*pm), 
 f[10, 1] -> 0.14932302652105098*A + 
   A^2*(2.485829092890306 + 0.00019553495184487877*pm), 
 f[11, 1] -> A^2*(-0.24343903596881944 + 0.001123161613665475*pm), 
 f[12, 1] -> A^2*(0.2104243880339709 + 0.002423594746475398*pm), 
 f[13, 1] -> A^2*(0.13604268482622217 + 0.0009823838397469628*pm), 
 f[14, 1] -> A^2*(0.08533148149829373 + 0.0012049909643632502*pm), 
 f[15, 1] -> A^2*(0.09729317373296453 + 0.0012001656165340252*pm), 
 f[16, 1] -> A^2*(-0.019911749653431343 + 0.0018780708487229657*pm), 
 f[17, 1] -> A^2*(-0.3408411394071962 + 0.0003644093516438299*pm), 
 f[18, 1] -> A^2*(-0.11375385962934814 + 0.0010118966657322633*pm), 
 f[19, 1] -> A^2*(-0.08157307406658276 + 0.00030209241405925586*pm), 
 f[20, 1] -> A^2*(-0.09508534517333089 + 0.0009383698418825766*pm), 
 f[21, 1] -> A^2*(0.1773033410617515 + 0.0006439991633428525*pm), 
 f[22, 1] -> A^2*(-0.18418072096632443 + 0.0009512553723752726*pm), 
 f[23, 1] -> A^2*(0.33387052504704684 + 0.0009731793437371265*pm), 
 f[24, 1] -> A^2*(0.16851004358323252 + 0.000529170125745806*pm), 
 f[25, 1] -> A^2*(-0.04479411327244165 + 0.0009064778834848413*pm), 
 f[26, 1] -> A^2*(-0.09776077943951478 + 0.0006592210587093455*pm), 
 f[27, 1] -> A^2*(-0.10931859196833216 + 0.0001841326349912145*pm), 
 f[28, 1] -> A^2*(0.0102199375474612 + 0.0007363139170973353*pm), 
 f[29, 1] -> 0, f[30, 1] -> -0.08737552377651155*A + 
   A^2*(-0.43127987095701315 + 0.0006130779987690944*pm), 
 f[31, 1] -> -0.040107927043016404*A + 
   A^2*(0.15516321093303986 + 0.003186553350434375*pm), 
 f[32, 1] -> 0.012737305136646625*A + 
   A^2*(0.5747121353846865 + 0.0017226349576312946*pm), 
 f[33, 1] -> -0.03279126865815483*A + 
   A^2*(-1.1781068450055443 + 0.001663669898560398*pm), 
 f[34, 1] -> -0.005781213381871893*A + 
   A^2*(0.4508064125394924 + 0.001625674988856445*pm), 
 f[35, 1] -> -0.0179310793320671*A + 
   A^2*(0.9188722077150544 + 0.0020798171141373904*pm), 
 f[36, 1] -> 0.006368652568323313*A + 
   A^2*(0.054718540579742125 + 0.0008037088137156255*pm), 
 f[37, 1] -> -0.03279126865815483*A + 
   A^2*(-0.6731371912859743 + 0.0016209101874298745*pm), 
 f[38, 1] -> 0.006368652568323313*A + 
   A^2*(0.1773477789913045 + 0.001064820425265967*pm), 
 f[39, 1] -> -0.07195118988463298*A + 
   A^2*(-0.8760621463270866 + 0.0018728504571971774*pm), 
 f[40, 1] -> 0.02547461027329325*A + 
   A^2*(0.9906820648931216 + 0.002457060143287212*pm), 
 f[41, 1] -> -0.0868113792107207*A + 
   A^2*(-0.06492214492257631 + 0.001636806208258453*pm), 
 f[42, 1] -> 0.037037037037037035*A + 
   A^2*(-0.09680862412312763 + 0.0026669955327645544*pm), 
 f[43, 1] -> -0.012737305136646625*A + 
   A^2*(-0.24427379960263806 + 0.0010667171946839528*pm), 
 f[44, 1] -> 0.02547461027329325*A + 
   A^2*(0.28432439189748493 + 0.0023466733034674513*pm), 
 f[45, 1] -> -0.012737305136646625*A + 
   A^2*(-0.11273223287170708 + 0.001333955703696995*pm), 
 f[46, 1] -> A^2*(-0.03487718714717403 + 0.0005314212508515637*pm), 
 f[47, 1] -> -0.012737305136646625*A + 
   A^2*(-0.2111672481243687 + 0.001107408607527656*pm), f[48, 1] -> 0, 
 f[49, 1] -> A^2*(-0.25686806647052407 + 0.00043769750330757007*pm), 
 f[50, 1] -> A^2*(-0.6895457363523008 + 0.0014864474472571036*pm), 
 f[51, 1] -> A^2*(-0.8274452827324978 + 0.0012061161666648721*pm), 
 f[52, 1] -> A^2*(0.021254290775789997 + 0.0007308931903857789*pm), 
 f[53, 1] -> A^2*(-0.398482525800425 + 0.0005972908986684668*pm), 
 f[54, 1] -> A^2*(-0.7303389926951667 + 0.0008334391347728945*pm), 
 f[55, 1] -> A^2*(-0.016606939767497053 + 0.00016886631825881326*pm), 
 f[56, 1] -> A^2*(0.04623173749962639 + 0.00043532631562173923*pm), 
 f[57, 1] -> A^2*(-0.18363260856558128 + 0.0003019049648877505*pm), 
 f[58, 1] -> A^2*(0.05542220536333886 + 0.0006320760286691547*pm), 
 f[59, 1] -> A^2*(-0.5550534858973322 + 0.0016287560997489995*pm), 
 f[60, 1] -> A^2*(-0.018526758813166566 + 0.0006039927709868959*pm), 
 f[61, 1] -> A^2*(0.008126913305787298 + 0.00040562410803674875*pm), 
 f[62, 1] -> A^2*(-0.18957275662627637 + 0.0009641455050365987*pm), 
 f[63, 1] -> A^2*(0.0051354648737635955 + 0.0009154908669773765*pm), 
 f[64, 1] -> A^2*(0.005096801850214661 + 0.0003672733748320075*pm), 
 f[65, 1] -> A^2*(0.2661744308204419 + 0.0008383531458654832*pm), 
 f[66, 1] -> A^2*(0.14624447074265134 + 0.0006862391540089558*pm), 
 f[67, 1] -> 0, f[68, 1] -> A^2*(-0.0151182741392335 + 
    0.00004720627885359126*pm), 
 f[69, 1] -> A^2*(-0.008105549152109481 + 0.00003896379626171417*pm), 
 f[70, 1] -> A^2*(-0.0037532193389651636 + 0.000022447693608276266*pm), 
 f[71, 1] -> 0, f[72, 1] -> 0, f[73, 1] -> 0, 
 f[74, 1] -> A^2*(-0.015752166607178264 + 6.277990844355599*^-6*pm), 
 f[75, 1] -> A^2*(0.02729343469984369 + 0.000013477325367873769*pm), 
 f[76, 1] -> A^2*(0.0309583810431312 + 0.00001926444169039122*pm), 
 f[77, 1] -> 0, f[78, 1] -> 0, f[79, 1] -> 0, 
 f[80, 1] -> A^2*(-0.010764246039467906 + 8.421170970342989*^-6*pm), 
 f[81, 1] -> A^2*(0.007367890101112273 + 7.091531024718967*^-6*pm), 
 f[82, 1] -> A^2*(0.014352477774284167 + 9.752399317165337*^-6*pm), 
 f[83, 1] -> 0, f[84, 1] -> 0, f[85, 1] -> 0, 
 f[86, 1] -> A^2*(0.01035569011731402 + 0.00001759231872585829*pm), 
 f[87, 1] -> A^2*(-0.0005797509244509502 + 3.4582970400254977*^-6*pm), 
 f[88, 1] -> A^2*(-7.1570009964050385*^-6 + 4.84956991408465*^-6*pm), 
 f[89, 1] -> 0, f[90, 1] -> 0, f[91, 1] -> 0, 
 f[92, 1] -> A^2*(-0.023763518927676197 + 3.838464133139567*^-6*pm), 
 f[93, 1] -> A^2*(0.0323618540886305 + 2.361509141236715*^-6*pm), 
 f[94, 1] -> A^2*(0.03286265360988416 + 0.000014887729661894199*pm), 
 f[95, 1] -> 0, f[96, 1] -> 0, f[97, 1] -> 0, 
 f[98, 1] -> A^2*(0.011192154864787668 + 6.0524263605895*^-6*pm), 
 f[99, 1] -> A^2*(-0.0031866322409811743 + 3.4300147299769074*^-6*pm), 
 f[100, 1] -> A^2*(0.006176956173224113 + 0.000011113360948971445*pm), 
 f[101, 1] -> 0, f[102, 1] -> 0, f[103, 1] -> 0, f[104, 1] -> 0, 
 f[105, 1] -> 0, f[106, 1] -> 0, f[107, 1] -> 0, f[108, 1] -> 0, 
 f[109, 1] -> 0, f[110, 1] -> 0, f[111, 1] -> 0, f[112, 1] -> 0, 
 f[113, 1] -> 0, f[114, 1] -> 0, f[115, 1] -> 0, f[116, 1] -> 0, 
 f[117, 1] -> 0, f[118, 1] -> 0, f[119, 1] -> 0, f[120, 1] -> 0, 
 f[121, 1] -> 0, f[122, 1] -> 0, f[123, 1] -> 0, 
 f[124, 1] -> A^2*(0.0021759594517765934 + 1.0403222777472*^-6*pm), 
 f[125, 1] -> 0, f[126, 1] -> 0, f[127, 1] -> 0, f[128, 1] -> 0, 
 f[129, 1] -> 0, f[130, 1] -> 0, f[131, 1] -> 0, f[132, 1] -> 0, 
 f[133, 1] -> 0, f[134, 1] -> 0, f[135, 1] -> 0, f[136, 1] -> 0, 
 f[137, 1] -> 0, f[138, 1] -> 0, f[139, 1] -> 0, f[140, 1] -> 0, 
 f[141, 1] -> 0, f[142, 1] -> 0, f[143, 1] -> 0, f[144, 1] -> 0, 
 f[145, 1] -> 0, f[146, 1] -> 0, f[147, 1] -> 0, f[148, 1] -> 0, 
 f[149, 1] -> 0, f[150, 1] -> 0, f[151, 1] -> 0, f[152, 1] -> 0, 
 f[153, 1] -> 0, f[154, 1] -> 0, f[155, 1] -> 0, f[156, 1] -> 0, 
 f[157, 1] -> 0, f[158, 1] -> 0, f[159, 1] -> 0, f[160, 1] -> 0, 
 f[161, 1] -> 0, f[162, 1] -> 0, f[163, 1] -> 0, 
 f[164, 1] -> A^2*(0.2269625854617061 + 0.011264271233763914*pm), 
 f[165, 1] -> A^2*(-0.002533467616004259 + 0.00048679945370101805*pm), 
 f[166, 1] -> A^2*(0.0060193774223762375 + 0.0024432650903457595*pm), 
 f[167, 1] -> A^2*(-0.030659971408454112 + 0.0028736189260593716*pm), 
 f[168, 1] -> A^2*(0.15391538315827802 + 0.009929249306410313*pm), 
 f[169, 1] -> A^2*(0.03709996037264318 + 0.00513773384602938*pm), 
 f[170, 1] -> A^2*(0.013170545705833092 + 0.0015575875694754397*pm), 
 f[171, 1] -> A^2*(0.10187371304084536 + 0.0026005358549349334*pm), 
 f[172, 1] -> A^2*(0.18916289216869586 + 0.0056960813889128555*pm), 
 f[173, 1] -> A^2*(0.2836736875428869 + 0.01235849559122569*pm), 
 f[174, 1] -> A^2*(0.2124730551696956 + 0.004008720183202942*pm), 
 f[175, 1] -> A^2*(-0.08530242939718846 + 0.0009114202853872432*pm), 
 f[176, 1] -> A^2*(-0.012816779246339394 + 0.00034488035363381466*pm), 
 f[177, 1] -> A^2*(-0.054346637648876595 + 0.0004687661049142922*pm), 
 f[178, 1] -> A^2*(0.0393890451085781 + 0.008454489397941547*pm), 
 f[179, 1] -> A^2*(0.044018724124812 + 0.00010445200457820492*pm), 
 f[180, 1] -> A^2*(-0.0699859923548729 + 0.005598837831813866*pm), 
 f[181, 1] -> A^2*(-0.02318676941190745 + 0.0009824770657196457*pm), 
 f[182, 1] -> A^2*(-0.10289556241798437 + 0.0053954246083814566*pm), 
 f[183, 1] -> A^2*(0.26192322125621104 + 0.01247069153052959*pm), 
 f[184, 1] -> A^2*(0.12803047880828444 + 0.006173561981500591*pm), 
 f[185, 1] -> A^2*(-0.033524383169634575 + 0.005780182993707995*pm), 
 f[186, 1] -> A^2*(-0.03744677638076155 + 0.002062991793271751*pm), 
 f[187, 1] -> A^2*(0.035770066235045306 + 0.008844246378997084*pm), 
 f[188, 1] -> A^2*(0.11039141704640087 + 0.009939432249739102*pm), 
 f[189, 1] -> A^2*(-0.03142848456059255 + 0.005144306560347937*pm), 
 f[190, 1] -> A^2*(0.20617431221808147 + 0.007791038270137742*pm), 
 f[191, 1] -> A^2*(0.3321283788984033 + 0.014318942812552051*pm), 
 f[192, 1] -> A^2*(0.0807381722269156 + 0.007477252777956334*pm), 
 f[193, 1] -> A^2*(0.04769868526389587 + 0.0014408610660563326*pm), 
 f[194, 1] -> A^2*(-0.06090298377955605 + 0.004512964224850149*pm), 
 f[195, 1] -> A^2*(0.12267787756900361 + 0.002582372569196266*pm), 
 f[196, 1] -> A^2*(-0.03602178362257291 + 0.002913288795251166*pm), 
 f[197, 1] -> A^2*(-0.016833219199426708 + 0.000951736120175129*pm), 
 f[198, 1] -> A^2*(-0.005878009305035903 + 0.0016535002698572702*pm), 
 f[199, 1] -> A^2*(-0.02045051156423483 + 0.009872749833031822*pm), 
 f[200, 1] -> A^2*(0.04154211105594641 + 0.0013959942963323205*pm), 
 f[201, 1] -> A^2*(0.003954211263902607 + 0.0005369429343314295*pm), 
 f[202, 1] -> A^2*(-0.030159989540038623 + 0.0065387548529320695*pm), 
 f[203, 1] -> A^2*(-0.02900888164055715 + 0.006856778085209626*pm), 
 f[204, 1] -> A^2*(-0.08112109920148214 + 0.009421454047633945*pm), 
 f[205, 1] -> A^2*(0.023588590128326814 + 0.005480683461675324*pm), 
 f[206, 1] -> A^2*(-0.2582870754420128 + 0.008587505763431912*pm), 
 f[207, 1] -> A^2*(0.23339477430840816 + 0.008308332483263606*pm), 
 f[208, 1] -> A^2*(0.1487341370306865 + 0.0024893102230655736*pm), 
 f[209, 1] -> A^2*(-0.2606248241699234 + 0.00794658950695232*pm), 
 f[210, 1] -> A^2*(-0.112057412018288 + 0.0010414045856190991*pm), 
 f[211, 1] -> A^2*(-0.09257485575051305 + 0.005715696471619265*pm), 
 f[212, 1] -> A^2*(-0.05753041076755494 + 0.00564041992607644*pm), 
 f[213, 1] -> A^2*(-0.05568698628356117 + 0.0004779554270227233*pm), 
 f[214, 1] -> A^2*(0.00003980889590593506 + 0.008472827764966192*pm), 
 f[215, 1] -> A^2*(-0.06059243516835977 + 0.012973699082937964*pm), 
 f[216, 1] -> A^2*(0.12557904178572876 + 0.00035965065400066974*pm), 
 f[217, 1] -> 0, f[218, 1] -> A^2*(0.03362905424377516 + 
    0.0006696331030688446*pm), f[219, 1] -> 
  A^2*(-0.0028757226835693928 + 0.0038506531194727515*pm), 
 f[220, 1] -> A^2*(0.053993226942793626 + 0.004802973830331002*pm), 
 f[221, 1] -> A^2*(0.06466736612219393 + 0.011507703277598043*pm), 
 f[222, 1] -> A^2*(-0.15376135525110612 + 0.008374942733768417*pm), 
 f[223, 1] -> A^2*(-0.18369444910365473 + 0.00635305531779997*pm), 
 f[224, 1] -> A^2*(0.00750959686227759 + 0.002284615795089371*pm), 
 f[225, 1] -> A^2*(-0.009525369525022143 + 0.00397738152315383*pm), 
 f[226, 1] -> A^2*(-0.07451627938667116 + 0.005063996604681441*pm), 
 f[227, 1] -> A^2*(-0.08184286760456416 + 0.010301734458424782*pm), 
 f[228, 1] -> A^2*(-0.20771583125201687 + 0.009345058869875023*pm), 
 f[229, 1] -> A^2*(-0.07457792898321713 + 0.00234282010201852*pm), 
 f[230, 1] -> A^2*(0.06984013633132236 + 0.004923266736057797*pm), 
 f[231, 1] -> 0, f[232, 1] -> A^2*(-0.0025123912438971274 + 
    0.005238094105111063*pm), f[233, 1] -> 
  A^2*(-0.12505901374174755 + 0.0057233189446752*pm), 
 f[234, 1] -> A^2*(-0.03132941162681391 + 0.0011569604397911092*pm), 
 f[235, 1] -> A^2*(0.07900714348272686 + 0.005937506376696128*pm), 
 f[236, 1] -> A^2*(-0.07020290693372999 + 0.006279352771856225*pm), 
 f[237, 1] -> A^2*(-0.007869751290371596 + 0.002990190472673268*pm), 
 f[238, 1] -> A^2*(-0.0042589179603851335 + 0.0035115814356756246*pm), 
 f[239, 1] -> A^2*(-0.07536777276979478 + 0.0028958354321200765*pm), 
 f[240, 1] -> 0, f[241, 1] -> A^2*(0.036624601670496304 + 
    0.010908751145846109*pm), f[242, 1] -> 
  A^2*(-0.0851639835962601 + 0.004246764192116733*pm), f[243, 1] -> 0, 
 f[244, 1] -> 0, f[245, 1] -> A^2*(0.003147186027490534 + 
    0.0064075213313049845*pm), f[246, 1] -> 
  A^2*(0.03168137245938851 + 0.006026562591222515*pm), 
 f[247, 1] -> A^2*(0.0044790864416484055 + 0.0037233248621022933*pm), 
 f[248, 1] -> A^2*(0.0015123537850740831 + 0.008396134691542635*pm), 
 f[249, 1] -> A^2*(0.03894512915348969 + 0.0035898543108075017*pm), 
 f[250, 1] -> A^2*(0.13747183242774952 + 0.0011596179915764903*pm), 
 f[251, 1] -> A^2*(0.05774248620139133 + 0.00528168818908519*pm), 
 f[252, 1] -> A^2*(-0.07169092120943787 + 0.0015992819091180627*pm), 
 f[253, 1] -> A^2*(-0.014341421597464432 + 0.0038306035211555277*pm), 
 f[254, 1] -> A^2*(-0.007552389377337931 + 0.003115333752064145*pm), 
 f[255, 1] -> A^2*(0.029374636111526797 + 0.0034741351527440767*pm), 
 f[256, 1] -> A^2*(0.010173508826142097 + 0.0031794366236998625*pm), 
 f[257, 1] -> A^2*(-0.017713110261411202 + 0.006204122830275811*pm), 
 f[258, 1] -> A^2*(0.24811941930886405 + 0.004363427492971447*pm), 
 f[259, 1] -> A^2*(0.16494163307659448 + 0.004826674033059866*pm), 
 f[260, 1] -> A^2*(0.06420247993969497 + 0.007522410270423115*pm), 
 f[261, 1] -> 0, f[262, 1] -> A^2*(0.008872782772868959 + 
    0.008716272327639996*pm), f[263, 1] -> 0, f[264, 1] -> 0, f[265, 1] -> 0, 
 f[266, 1] -> A^2*(-0.04810935843340758 + 0.004316140034430133*pm), 
 f[267, 1] -> A^2*(-0.019902347133438525 + 0.0019457919302746153*pm), 
 f[268, 1] -> A^2*(0.005819433085235914 + 0.004434432637192398*pm), 
 f[269, 1] -> A^2*(-0.011078687027932688 + 0.007593115194959608*pm), 
 f[270, 1] -> 0, f[271, 1] -> 0, 
 f[272, 1] -> A^2*(-0.0021777133588898323 + 0.0007109650566371615*pm), 
 f[273, 1] -> A^2*(0.019731161956087817 + 0.005075536616683003*pm), 
 f[274, 1] -> 0, f[275, 1] -> A^2*(-0.014955553409208733 + 
    0.007690120178178396*pm), f[276, 1] -> 0, f[277, 1] -> 0, f[278, 1] -> 0, 
 f[279, 1] -> 0, f[280, 1] -> 0, 
 f[281, 1] -> A^2*(0.023760731575862337 + 0.003427241269520905*pm), 
 f[282, 1] -> A^2*(-0.12804969342630557 + 0.005027878618533929*pm), 
 f[283, 1] -> A^2*(0.08512351552167274 + 0.00852032947048896*pm), 
 f[284, 1] -> A^2*(-0.0056719637813955615 + 0.0038542768886751654*pm), 
 f[285, 1] -> 0, f[286, 1] -> A^2*(-0.10396423682254863 + 
    0.005982080247825287*pm), f[287, 1] -> 
  A^2*(0.09358100924845303 + 0.0035262270386775033*pm), f[288, 1] -> 0, 
 f[289, 1] -> 0, f[290, 1] -> 0, f[291, 1] -> 0, f[292, 1] -> 0, 
 f[293, 1] -> 0, f[294, 1] -> 0, 
 f[295, 1] -> A^2*(0.02381866795155929 + 0.0047714629378142375*pm), 
 f[296, 1] -> A^2*(-0.022980686229573166 + 0.00733213842954356*pm), 
 f[297, 1] -> 0, f[298, 1] -> 0, f[299, 1] -> 0, f[300, 1] -> 0, 
 f[301, 1] -> 0, f[302, 1] -> 0, f[303, 1] -> 0, f[304, 1] -> 0, 
 f[305, 1] -> 0, f[306, 1] -> 0, f[307, 1] -> 0, f[308, 1] -> 0, 
 f[309, 1] -> A^2*(-0.01163038187878851 + 0.00005551269497718582*pm), 
 f[310, 1] -> A^2*(0.034120606048116287 + 0.0001572462657059759*pm), 
 f[311, 1] -> A^2*(-0.019474796239429826 + 0.000037285650626522744*pm), 
 f[312, 1] -> A^2*(-0.033680171214291565 + 0.00009057115226984715*pm), 
 f[313, 1] -> A^2*(0.04542667293182667 + 0.00030421372861823363*pm), 
 f[314, 1] -> A^2*(0.027497999768445247 + 0.000433012930107956*pm), 
 f[315, 1] -> A^2*(0.02400384274996381 + 0.00006528903547230641*pm), 
 f[316, 1] -> 0, f[317, 1] -> A^2*(0.01219080573975262 + 
    0.00021961681006565985*pm), f[318, 1] -> 
  A^2*(-0.009771037849426456 + 0.00007791908079848418*pm), f[319, 1] -> 0, 
 f[320, 1] -> 0, f[321, 1] -> A^2*(0.01141439126086019 + 
    0.00005800429104287553*pm), f[322, 1] -> 0, f[323, 1] -> 0, 
 f[324, 1] -> 0, f[325, 1] -> 0, f[326, 1] -> 0, f[327, 1] -> 0, 
 f[328, 1] -> 0, f[329, 1] -> 0, f[330, 1] -> 0, 
 f[331, 1] -> A^2*(0.022527380568623023 + 0.00008757179139306041*pm), 
 f[332, 1] -> A^2*(0.04170464402799823 + 0.00037886802643721687*pm), 
 f[333, 1] -> A^2*(-0.02368438175395926 + 0.00003172830750963351*pm), 
 f[334, 1] -> A^2*(0.0031031718743896874 + 0.00010636667781385195*pm), 
 f[335, 1] -> A^2*(0.03960840927532899 + 5.407727441812568*^-6*pm), 
 f[336, 1] -> 0, f[337, 1] -> A^2*(0.008008896500830087 + 
    0.00003694991988752352*pm), f[338, 1] -> 
  A^2*(-0.0024923523218731702 + 0.00011465115160585212*pm), 
 f[339, 1] -> A^2*(0.005972160712346408 + 0.00020519671049747335*pm), 
 f[340, 1] -> 0, f[341, 1] -> 0, f[342, 1] -> 0, f[343, 1] -> 0, 
 f[344, 1] -> 0, f[345, 1] -> 0, f[346, 1] -> 0, f[347, 1] -> 0, 
 f[348, 1] -> 0, f[349, 1] -> 0, f[350, 1] -> 0, f[351, 1] -> 0, 
 f[352, 1] -> 0, f[353, 1] -> 0, f[354, 1] -> 0, f[355, 1] -> 0, 
 f[356, 1] -> 0, f[357, 1] -> 0, f[358, 1] -> 0, f[359, 1] -> 0, 
 f[360, 1] -> 0, f[361, 1] -> 0, f[362, 1] -> 0, f[363, 1] -> 0, 
 f[364, 1] -> 0, f[365, 1] -> 0, f[366, 1] -> 0, f[367, 1] -> 0, 
 f[368, 1] -> 0, f[369, 1] -> 0, f[370, 1] -> 0, f[371, 1] -> 0, 
 f[372, 1] -> 0, f[373, 1] -> 0, f[374, 1] -> 0, f[375, 1] -> 0, 
 f[376, 1] -> 0, f[377, 1] -> 0, f[378, 1] -> 0, f[379, 1] -> 0, 
 f[380, 1] -> 0, f[381, 1] -> 0, f[382, 1] -> 0, f[383, 1] -> 0, 
 f[384, 1] -> 0, f[385, 1] -> 0, f[386, 1] -> 0, f[387, 1] -> 0, 
 f[388, 1] -> 0, f[389, 1] -> 0, f[390, 1] -> 0, f[391, 1] -> 0, 
 f[392, 1] -> 0, f[393, 1] -> 0, f[394, 1] -> 0, f[395, 1] -> 0, 
 f[396, 1] -> 0, f[397, 1] -> 0, f[398, 1] -> 0, f[399, 1] -> 0, 
 f[400, 1] -> A^2*(-0.001696158311947471 + 0.00014347592342983136*pm), 
 f[401, 1] -> A^2*(0.013747834697052319 + 0.00037193004058837107*pm), 
 f[402, 1] -> A^2*(0.004242734082565036 + 0.00016545501243920394*pm), 
 f[403, 1] -> A^2*(0.0020706880648546644 + 0.0001319911553239291*pm), 
 f[404, 1] -> A^2*(0.00794354550147558 + 0.00007977745364867106*pm), 
 f[405, 1] -> A^2*(0.014948224762440177 + 0.0004084876476626694*pm), 
 f[406, 1] -> A^2*(-0.0009655188595143471 + 0.00002549955278489166*pm), 
 f[407, 1] -> A^2*(-0.023165123866870196 + 0.00010500253159434817*pm), 
 f[408, 1] -> A^2*(-0.015374432692241147 + 0.00009877866567559523*pm), 
 f[409, 1] -> A^2*(-0.009500002424286613 + 0.00019502591867164755*pm), 
 f[410, 1] -> 0, f[411, 1] -> 0, f[412, 1] -> 0, f[413, 1] -> 0, 
 f[414, 1] -> 0, f[415, 1] -> 0, f[416, 1] -> 0, f[417, 1] -> 0, 
 f[418, 1] -> 0, f[419, 1] -> 0, f[420, 1] -> 0, f[421, 1] -> 0, 
 f[422, 1] -> A^2*(0.01222757056075885 + 0.0005357908814208281*pm), 
 f[423, 1] -> A^2*(0.017512570118427107 + 0.0004355736571197871*pm), 
 f[424, 1] -> A^2*(-0.014049733136470621 + 0.00037115423138666954*pm), 
 f[425, 1] -> A^2*(-0.0006514770371026657 + 0.0004366342777932282*pm), 
 f[426, 1] -> A^2*(0.04018186234111454 + 0.0004402174047683841*pm), 
 f[427, 1] -> A^2*(-0.00038336280885431506 + 0.00017217828317531164*pm), 
 f[428, 1] -> 0, f[429, 1] -> A^2*(-0.0025937143400103224 + 
    0.0004154190831583384*pm), f[430, 1] -> 
  A^2*(0.0009339275865505314 + 0.00014308446405050262*pm), f[431, 1] -> 0, 
 f[432, 1] -> 0, f[433, 1] -> 0, f[434, 1] -> 0, f[435, 1] -> 0, 
 f[436, 1] -> 0, f[437, 1] -> 0, f[438, 1] -> 0, f[439, 1] -> 0, 
 f[440, 1] -> 0, f[441, 1] -> 0, f[442, 1] -> 0, f[443, 1] -> 0, 
 f[444, 1] -> 0, f[445, 1] -> 0, f[446, 1] -> 0, f[447, 1] -> 0, 
 f[448, 1] -> 0, f[449, 1] -> 0, f[450, 1] -> 0, f[451, 1] -> 0, 
 f[452, 1] -> 0, f[453, 1] -> 0, f[454, 1] -> 0, f[455, 1] -> 0, 
 f[456, 1] -> 0, f[457, 1] -> 0, f[458, 1] -> 0, f[459, 1] -> 0, 
 f[460, 1] -> 0, f[461, 1] -> 0, f[462, 1] -> 0, f[463, 1] -> 0, 
 f[464, 1] -> 0, f[465, 1] -> 0, f[466, 1] -> 0, f[467, 1] -> 0, 
 f[468, 1] -> 0, f[469, 1] -> 0, f[470, 1] -> 0, f[471, 1] -> 0, 
 f[472, 1] -> 0, f[473, 1] -> 0, f[474, 1] -> 0, f[475, 1] -> 0, 
 f[476, 1] -> 0, f[477, 1] -> 0, f[478, 1] -> 0, f[479, 1] -> 0, 
 f[480, 1] -> 0, f[481, 1] -> 0, f[482, 1] -> 0, f[483, 1] -> 0, 
 f[484, 1] -> 0, f[485, 1] -> 0, f[486, 1] -> 0, f[487, 1] -> 0, 
 f[488, 1] -> 0, f[489, 1] -> 0, f[490, 1] -> 0, 
 f[491, 1] -> A^2*(-0.012912787969939887 + 0.00001338374391789423*pm), 
 f[492, 1] -> A^2*(0.014356948564178573 + 0.0000557175591681227*pm), 
 f[493, 1] -> A^2*(0.04672131894191178 + 0.0000876541737788327*pm), 
 f[494, 1] -> A^2*(0.0015294979324791402 + 0.0000172900699683234*pm), 
 f[495, 1] -> 0, f[496, 1] -> 0, f[497, 1] -> 0, 
 f[498, 1] -> A^2*(-0.024293306011140547 + 0.00006803376042049148*pm), 
 f[499, 1] -> 0, f[500, 1] -> A^2*(0.02769951900502754 + 
    0.00005510021552925687*pm), f[501, 1] -> 
  A^2*(0.026019344892647567 + 0.0000343305385691271*pm), f[502, 1] -> 0, 
 f[503, 1] -> 0, f[504, 1] -> 0, 
 f[505, 1] -> A^2*(-0.04338326224988642 + 0.00004139371290661673*pm), 
 f[506, 1] -> A^2*(0.005043688675890667 + 0.000010773613323052225*pm), 
 f[507, 1] -> 0, f[508, 1] -> A^2*(-0.01798817709061007 + 
    0.000011334225123761033*pm), f[509, 1] -> 0, f[510, 1] -> 0, 
 f[511, 1] -> 0, f[512, 1] -> 0, 
 f[513, 1] -> A^2*(0.005970040504807539 + 0.000054550334832882216*pm), 
 f[514, 1] -> A^2*(-0.0011875840937181081 + 0.00002263807803354041*pm), 
 f[515, 1] -> A^2*(-0.015927810962127087 + 3.170891934092883*^-6*pm), 
 f[516, 1] -> 0, f[517, 1] -> 0, f[518, 1] -> 0, f[519, 1] -> 0, 
 f[520, 1] -> 0, f[521, 1] -> 0, f[522, 1] -> 0, f[523, 1] -> 0, 
 f[524, 1] -> 0, f[525, 1] -> 0, f[526, 1] -> 0, f[527, 1] -> 0, 
 f[528, 1] -> A^2*(0.04440528367200647 + 0.000018455353274115577*pm), 
 f[529, 1] -> A^2*(-0.007042954929323386 + 0.000026982360410161886*pm), 
 f[530, 1] -> A^2*(-0.018733231056332844 + 0.00008121957944569143*pm), 
 f[531, 1] -> 0, f[532, 1] -> 0, f[533, 1] -> 0, f[534, 1] -> 0, 
 f[535, 1] -> A^2*(0.00624664843103151 + 0.00003886151703358611*pm), 
 f[536, 1] -> A^2*(-0.012121202467652914 + 0.00007165547194324419*pm), 
 f[537, 1] -> 0, f[538, 1] -> 0, f[539, 1] -> 0, f[540, 1] -> 0, 
 f[541, 1] -> 0, f[542, 1] -> 0, f[543, 1] -> 0, f[544, 1] -> 0, 
 f[545, 1] -> 0, f[546, 1] -> 0, f[547, 1] -> 0, f[548, 1] -> 0, 
 f[549, 1] -> 0, f[550, 1] -> 0, f[551, 1] -> 0, f[552, 1] -> 0, 
 f[553, 1] -> 0, f[554, 1] -> 0, f[555, 1] -> 0, f[556, 1] -> 0, 
 f[557, 1] -> 0, f[558, 1] -> 0, f[559, 1] -> 0, f[560, 1] -> 0, 
 f[561, 1] -> 0, f[562, 1] -> 0, f[563, 1] -> 0, f[564, 1] -> 0, 
 f[565, 1] -> 0, f[566, 1] -> 0, f[567, 1] -> 0, f[568, 1] -> 0, 
 f[569, 1] -> 0, f[570, 1] -> 0, f[571, 1] -> 0, f[572, 1] -> 0, 
 f[573, 1] -> 0, f[574, 1] -> 0, f[575, 1] -> 0, f[576, 1] -> 0, 
 f[577, 1] -> 0, f[578, 1] -> 0, f[579, 1] -> 0, f[580, 1] -> 0, 
 f[581, 1] -> 0}


==> anc/ff2_num.mm <==
{f[1, 2] -> -1.2725374143410362*A + 
   A^2*(-15.74932314844203 + 0.0013783115250400187*pm), 
 f[2, 2] -> A^2*(-0.11727916282487882 + 0.0032734061254992767*pm), 
 f[3, 2] -> A^2*(1.4868454625672598 + 0.0018693382039468016*pm), 
 f[4, 2] -> A^2*(-2.96345654755072 + 0.003545550762821923*pm), 
 f[5, 2] -> 0.15536337905054573*A + 
   A^2*(2.580304383759028 + 0.002510603668303441*pm), 
 f[6, 2] -> -0.030797954042525146*A + 
   A^2*(-0.6304943833001957 + 0.0012344182141021402*pm), 
 f[7, 2] -> A^2*(-0.10369513839670574 + 0.0005146776638106844*pm), 
 f[8, 2] -> -0.12845475125672678*A + 
   A^2*(-0.12327982119457914 + 0.0022748573437098266*pm), 
 f[9, 2] -> A^2*(-0.9486220355102262 + 0.0009149801194348481*pm), 
 f[10, 2] -> A^2*(2.0005439705151673 + 0.0013612750089411802*pm), 
 f[11, 2] -> A^2*(-0.25216010825748114 + 0.0010331343944131501*pm), 
 f[12, 2] -> A^2*(0.12362121735256437 + 0.0014360406783615247*pm), 
 f[13, 2] -> A^2*(0.014260260819717985 + 0.004020515168250774*pm), 
 f[14, 2] -> A^2*(0.8620241701887181 + 0.0014457390897361286*pm), 
 f[15, 2] -> 0.06159590808505029*A + 
   A^2*(-0.10670896572431587 + 0.001345132552254123*pm), 
 f[16, 2] -> 0.030797954042525146*A + 
   A^2*(-0.6148195979612296 + 0.0030416623926736754*pm), 
 f[17, 2] -> 0.030797954042525146*A + 
   A^2*(-0.2849545434470002 + 0.0006687085549693562*pm), 
 f[18, 2] -> A^2*(-0.05369559160001103 + 0.0007464275617176162*pm), 
 f[19, 2] -> A^2*(-0.06171053376563407 + 0.0004964999858556367*pm), 
 f[20, 2] -> A^2*(-0.24909079242299015 + 0.0011157305595577156*pm), 
 f[21, 2] -> A^2*(0.04772177561960689 + 0.0019360232702915177*pm), 
 f[22, 2] -> A^2*(-0.9155739144107429 + 0.001334591905144743*pm), 
 f[23, 2] -> A^2*(0.27045490992703947 + 0.0011372442399699713*pm), 
 f[24, 2] -> A^2*(0.04056501381634803 + 0.0009383800638601906*pm), 
 f[25, 2] -> 0.030797954042525146*A + 
   A^2*(-0.25865578708068426 + 0.001175943777706534*pm), 
 f[26, 2] -> -0.06159590808505029*A + 
   A^2*(0.1564768872584068 + 0.0020766004067031543*pm), 
 f[27, 2] -> A^2*(-0.003807377284903879 + 0.00010146872673242474*pm), 
 f[28, 2] -> A^2*(-0.033400553257251886 + 0.001085224557863334*pm), 
 f[29, 2] -> 0, f[30, 2] -> A^2*(-0.3612208004423536 + 
    0.0013631691770024505*pm), 
 f[31, 2] -> A^2*(0.027919179996217736 + 0.004564301811090914*pm), 
 f[32, 2] -> A^2*(0.03604770227008203 + 0.0021371799866045323*pm), 
 f[33, 2] -> A^2*(0.37483125618987856 + 0.0018953505737493608*pm), 
 f[34, 2] -> A^2*(0.2111066859504831 + 0.0030207053628783557*pm), 
 f[35, 2] -> A^2*(0.18054075401011005 + 0.003745198935484334*pm), 
 f[36, 2] -> A^2*(0.4487699553873341 + 0.0010731543786011953*pm), 
 f[37, 2] -> A^2*(-0.6375845741090984 + 0.002759181229866415*pm), 
 f[38, 2] -> A^2*(-0.3135778634662074 + 0.0015105549450242241*pm), 
 f[39, 2] -> A^2*(-0.12312985462665438 + 0.003329061555730703*pm), 
 f[40, 2] -> A^2*(0.09343125499492544 + 0.004588086318459869*pm), 
 f[41, 2] -> A^2*(-0.4949432538283105 + 0.0017591579328718348*pm), 
 f[42, 2] -> A^2*(-0.10164785883353034 + 0.003239648882040529*pm), 
 f[43, 2] -> A^2*(0.46751669682049624 + 0.0024141040687752618*pm), 
 f[44, 2] -> A^2*(0.2200479242566189 + 0.004453899204338161*pm), 
 f[45, 2] -> A^2*(-0.20815672941273533 + 0.00218222985647761*pm), 
 f[46, 2] -> A^2*(0.005489631908858428 + 0.0020546003348974333*pm), 
 f[47, 2] -> A^2*(0.04733714038144399 + 0.0019733113276423305*pm), 
 f[48, 2] -> 0, f[49, 2] -> -0.07985528745594597*A + 
   A^2*(-0.4656674822815319 + 0.0005884236174111512*pm), 
 f[50, 2] -> -0.09105714758960291*A + 
   A^2*(-1.0593112763233705 + 0.0014438684383447497*pm), 
 f[51, 2] -> -0.10108412935035702*A + 
   A^2*(-1.3350849165304624 + 0.0010415656494399276*pm), 
 f[52, 2] -> A^2*(0.009505441367139156 + 0.001093568657104064*pm), 
 f[53, 2] -> -0.04552857379480146*A + 
   A^2*(-0.7546192414586272 + 0.0005603537961733032*pm), 
 f[54, 2] -> -0.06558253731630966*A + 
   A^2*(-0.14543114907854715 + 0.001132861894487415*pm), 
 f[55, 2] -> A^2*(0.04479752415818439 + 0.0002876754511587744*pm), 
 f[56, 2] -> A^2*(-0.5790479795419046 + 0.002956463866425051*pm), 
 f[57, 2] -> A^2*(-0.3625032126307772 + 0.00030901827161309935*pm), 
 f[58, 2] -> A^2*(0.27729948959722606 + 0.0014117186985768985*pm), 
 f[59, 2] -> -0.02547461027329325*A + 
   A^2*(-0.2885460002726745 + 0.0031825176501881886*pm), 
 f[60, 2] -> A^2*(-0.07053050038894071 + 0.0026249659579961862*pm), 
 f[61, 2] -> A^2*(0.02369816181050055 + 0.001463549916955009*pm), 
 f[62, 2] -> A^2*(0.8097064345576825 + 0.0009974532699470703*pm), 
 f[63, 2] -> A^2*(0.32599342458775027 + 0.001751610711441798*pm), 
 f[64, 2] -> A^2*(-0.18896538407599905 + 0.0007924287763333531*pm), 
 f[65, 2] -> A^2*(-0.07850704275102416 + 0.0016075408534186317*pm), 
 f[66, 2] -> A^2*(0.06258442229284356 + 0.0019835366835212866*pm), 
 f[67, 2] -> 0, f[68, 2] -> A^2*(0.0006303906344641841 + 
    1.3370355223778753*^-6*pm), 
 f[69, 2] -> A^2*(0.010456206471155416 + 0.000013984248882155047*pm), 
 f[70, 2] -> A^2*(-0.0018216218159543551 + 4.865565091423828*^-6*pm), 
 f[71, 2] -> 0, f[72, 2] -> 0, f[73, 2] -> 0, 
 f[74, 2] -> A^2*(0.005345072947113838 + 8.028971392985606*^-6*pm), 
 f[75, 2] -> A^2*(0.013526903133504131 + 0.000018435879966285943*pm), 
 f[76, 2] -> A^2*(-0.006494516314805132 + 0.000028818851432269308*pm), 
 f[77, 2] -> 0, f[78, 2] -> 0, f[79, 2] -> 0, 
 f[80, 2] -> A^2*(0.05117502530628415 + 0.000014401689076473068*pm), 
 f[81, 2] -> A^2*(-0.0207870918977906 + 0.00011135136503570727*pm), 
 f[82, 2] -> A^2*(0.03175664792005378 + 0.000026862847464096584*pm), 
 f[83, 2] -> 0, f[84, 2] -> 0, f[85, 2] -> 0, 
 f[86, 2] -> A^2*(0.02658912647674061 + 0.00004662426504128637*pm), 
 f[87, 2] -> A^2*(-0.021825336506177795 + 0.000013572879335379878*pm), 
 f[88, 2] -> A^2*(0.028647906900613584 + 0.000019867698417736444*pm), 
 f[89, 2] -> 0, f[90, 2] -> 0, f[91, 2] -> 0, 
 f[92, 2] -> A^2*(-0.0022892156214496737 + 4.638147979245962*^-6*pm), 
 f[93, 2] -> A^2*(-0.02119149542182716 + 2.9730575407091933*^-6*pm), 
 f[94, 2] -> A^2*(-0.007368148014535156 + 6.206534819033608*^-6*pm), 
 f[95, 2] -> 0, f[96, 2] -> 0, f[97, 2] -> 0, 
 f[98, 2] -> A^2*(0.012944981850903092 + 8.36375595511356*^-6*pm), 
 f[99, 2] -> A^2*(-0.012325915549687927 + 1.4938965699466573*^-6*pm), 
 f[100, 2] -> A^2*(0.009857326875197844 + 2.4456421115509715*^-6*pm), 
 f[101, 2] -> 0, f[102, 2] -> 0, f[103, 2] -> 0, f[104, 2] -> 0, 
 f[105, 2] -> 0, f[106, 2] -> 0, f[107, 2] -> 0, f[108, 2] -> 0, 
 f[109, 2] -> 0, f[110, 2] -> 0, f[111, 2] -> 0, f[112, 2] -> 0, 
 f[113, 2] -> 0, f[114, 2] -> 0, f[115, 2] -> 0, f[116, 2] -> 0, 
 f[117, 2] -> 0, f[118, 2] -> 0, f[119, 2] -> 0, f[120, 2] -> 0, 
 f[121, 2] -> 0, f[122, 2] -> 0, f[123, 2] -> 0, f[124, 2] -> 0, 
 f[125, 2] -> 0, f[126, 2] -> 0, f[127, 2] -> 0, f[128, 2] -> 0, 
 f[129, 2] -> 0, f[130, 2] -> 0, f[131, 2] -> 0, f[132, 2] -> 0, 
 f[133, 2] -> 0, f[134, 2] -> 0, f[135, 2] -> 0, f[136, 2] -> 0, 
 f[137, 2] -> 0, f[138, 2] -> 0, f[139, 2] -> 0, f[140, 2] -> 0, 
 f[141, 2] -> 0, f[142, 2] -> 0, f[143, 2] -> 0, 
 f[144, 2] -> A^2*(0.0021759594517765934 + 1.0403222777472*^-6*pm), 
 f[145, 2] -> 0, f[146, 2] -> 0, f[147, 2] -> 0, f[148, 2] -> 0, 
 f[149, 2] -> 0, f[150, 2] -> 0, f[151, 2] -> 0, f[152, 2] -> 0, 
 f[153, 2] -> 0, f[154, 2] -> 0, f[155, 2] -> 0, f[156, 2] -> 0, 
 f[157, 2] -> 0, f[158, 2] -> 0, f[159, 2] -> 0, f[160, 2] -> 0, 
 f[161, 2] -> 0, f[162, 2] -> 0, f[163, 2] -> 0, 
 f[164, 2] -> A^2*(-0.21561712252650977 + 0.017537324909674232*pm), 
 f[165, 2] -> A^2*(0.01790620781728336 + 0.0018966633901759988*pm), 
 f[166, 2] -> A^2*(0.04462130386474428 + 0.004105378342987761*pm), 
 f[167, 2] -> A^2*(-0.20143189933162375 + 0.0039554426917397046*pm), 
 f[168, 2] -> A^2*(-0.11144943710132793 + 0.013734589222539033*pm), 
 f[169, 2] -> A^2*(-0.12733561420384376 + 0.006425769414736398*pm), 
 f[170, 2] -> A^2*(0.48132977669419574 + 0.002391289243760052*pm), 
 f[171, 2] -> A^2*(0.2790233418502339 + 0.0017170230745456776*pm), 
 f[172, 2] -> A^2*(-0.10340478302953215 + 0.00774963801188462*pm), 
 f[173, 2] -> A^2*(-0.33497260924332295 + 0.02039881028102688*pm), 
 f[174, 2] -> A^2*(0.24466451041894288 + 0.007795586983430941*pm), 
 f[175, 2] -> A^2*(-0.10170206762439982 + 0.00148445274003725*pm), 
 f[176, 2] -> A^2*(-0.007900897110008742 + 0.0003645562486272708*pm), 
 f[177, 2] -> A^2*(0.030536370097209442 + 0.00038470883518490945*pm), 
 f[178, 2] -> A^2*(-0.10837139897898851 + 0.015523383504132899*pm), 
 f[179, 2] -> A^2*(-0.003811405918377364 + 0.00023910320289113635*pm), 
 f[180, 2] -> A^2*(0.07851488267920104 + 0.008905880810113505*pm), 
 f[181, 2] -> A^2*(-0.16927672861373821 + 0.006465907937380259*pm), 
 f[182, 2] -> A^2*(0.14841245219190569 + 0.011173509865270997*pm), 
 f[183, 2] -> A^2*(-0.0688568408621677 + 0.014511339165582381*pm), 
 f[184, 2] -> A^2*(-0.12062122924533014 + 0.004334195923125577*pm), 
 f[185, 2] -> A^2*(0.5190360924088964 + 0.006752414086545255*pm), 
 f[186, 2] -> A^2*(-0.021208492976654725 + 0.002064232365172873*pm), 
 f[187, 2] -> A^2*(0.04423424688184241 + 0.010759926902807738*pm), 
 f[188, 2] -> A^2*(-0.06333048103917349 + 0.006574090833442843*pm), 
 f[189, 2] -> A^2*(0.08231270768465038 + 0.008379945800537733*pm), 
 f[190, 2] -> A^2*(-0.0078828643995692 + 0.008167824463214205*pm), 
 f[191, 2] -> A^2*(-0.29338504768452367 + 0.01863609526999819*pm), 
 f[192, 2] -> A^2*(0.061293249423670204 + 0.011131881872930141*pm), 
 f[193, 2] -> A^2*(-0.08963458189643347 + 0.0037110886323983476*pm), 
 f[194, 2] -> A^2*(0.27172132142038663 + 0.012268168222572883*pm), 
 f[195, 2] -> A^2*(0.10170013514402854 + 0.004692383277100362*pm), 
 f[196, 2] -> A^2*(0.07131373850810974 + 0.002581109299836961*pm), 
 f[197, 2] -> A^2*(0.004020855941803347 + 0.0019513363521664491*pm), 
 f[198, 2] -> A^2*(0.16519973859070092 + 0.004601016821224416*pm), 
 f[199, 2] -> A^2*(-0.03937260329689707 + 0.017834530245902373*pm), 
 f[200, 2] -> A^2*(0.011999013550671123 + 0.002616857376920739*pm), 
 f[201, 2] -> A^2*(0.0009344692346928696 + 0.001274691640120031*pm), 
 f[202, 2] -> A^2*(0.07679299942475382 + 0.011283867351336537*pm), 
 f[203, 2] -> A^2*(-0.0662490939163547 + 0.012202102910377889*pm), 
 f[204, 2] -> A^2*(0.01360846143256822 + 0.009850429988571358*pm), 
 f[205, 2] -> A^2*(-0.14373227377396347 + 0.011880126923675382*pm), 
 f[206, 2] -> A^2*(-0.09162859946491153 + 0.019962181265452815*pm), 
 f[207, 2] -> A^2*(-0.07651100190787474 + 0.012440819955236554*pm), 
 f[208, 2] -> A^2*(-0.4907093504917839 + 0.007249198470169175*pm), 
 f[209, 2] -> A^2*(-0.04605862115954551 + 0.02002324791516457*pm), 
 f[210, 2] -> A^2*(-0.005195797481313491 + 0.003723560521674455*pm), 
 f[211, 2] -> A^2*(0.13779560347279585 + 0.015127635118907076*pm), 
 f[212, 2] -> A^2*(0.09659641566122446 + 0.009261121802698679*pm), 
 f[213, 2] -> A^2*(0.004315967500502893 + 0.0007304597185309268*pm), 
 f[214, 2] -> A^2*(-0.055333357668700955 + 0.01614175778118496*pm), 
 f[215, 2] -> A^2*(0.08740769567521056 + 0.02695517168010413*pm), 
 f[216, 2] -> A^2*(-0.004041750717021841 + 0.0016958263178371976*pm), 
 f[217, 2] -> 0, f[218, 2] -> A^2*(0.17203634245981902 + 
    0.0020268007033718964*pm), f[219, 2] -> 
  A^2*(-0.0010370324666837405 + 0.010776029743157636*pm), 
 f[220, 2] -> A^2*(-0.05015129362573134 + 0.006509387002254426*pm), 
 f[221, 2] -> A^2*(-0.037808877593477064 + 0.020334562758129598*pm), 
 f[222, 2] -> A^2*(-0.04572273299550034 + 0.005036143139277437*pm), 
 f[223, 2] -> A^2*(0.055742267382129285 + 0.009044532018458357*pm), 
 f[224, 2] -> A^2*(-0.1686191356644855 + 0.00419232315562629*pm), 
 f[225, 2] -> A^2*(0.0013174294475817305 + 0.005734451044290867*pm), 
 f[226, 2] -> A^2*(0.06592499270743701 + 0.009763805329159735*pm), 
 f[227, 2] -> A^2*(0.021350828574327352 + 0.010981645994390091*pm), 
 f[228, 2] -> A^2*(0.09198655356021845 + 0.013473159294703298*pm), 
 f[229, 2] -> A^2*(0.557209668614405 + 0.005786450476974823*pm), 
 f[230, 2] -> A^2*(-0.058992261936793966 + 0.007511948785959234*pm), 
 f[231, 2] -> 0, f[232, 2] -> A^2*(0.2146927675007646 + 
    0.010908732267486712*pm), f[233, 2] -> 
  A^2*(0.20038687633473273 + 0.01516458435780619*pm), 
 f[234, 2] -> A^2*(0.009592273179976019 + 0.004893040174877533*pm), 
 f[235, 2] -> A^2*(0.024755944525622908 + 0.012709949146013137*pm), 
 f[236, 2] -> A^2*(-0.08714825929109793 + 0.012751032163411908*pm), 
 f[237, 2] -> A^2*(-0.033917167628516154 + 0.0037134957123398085*pm), 
 f[238, 2] -> A^2*(-0.06978451973600386 + 0.010349638310402991*pm), 
 f[239, 2] -> A^2*(0.09108033068093846 + 0.0017846260680156175*pm), 
 f[240, 2] -> 0, f[241, 2] -> A^2*(-0.13616199997045442 + 
    0.019416616501177365*pm), f[242, 2] -> 
  A^2*(0.05530799541600118 + 0.00802613282240278*pm), f[243, 2] -> 0, 
 f[244, 2] -> 0, f[245, 2] -> A^2*(0.04980963662023896 + 
    0.008568162803247585*pm), f[246, 2] -> 
  A^2*(-0.009179890611562769 + 0.00953073699012938*pm), 
 f[247, 2] -> A^2*(-0.23015767631852668 + 0.011997139421001581*pm), 
 f[248, 2] -> A^2*(0.046050615839249076 + 0.011239274538128133*pm), 
 f[249, 2] -> A^2*(0.25594123584562567 + 0.009130466879025457*pm), 
 f[250, 2] -> A^2*(-0.048327025525082945 + 0.0012700566892293022*pm), 
 f[251, 2] -> A^2*(0.1103878862304839 + 0.005708539659747155*pm), 
 f[252, 2] -> A^2*(-0.029541839264879854 + 0.002573459025441158*pm), 
 f[253, 2] -> A^2*(-0.03866856800134144 + 0.002728670628589975*pm), 
 f[254, 2] -> A^2*(-0.006935619268460869 + 0.005876476384579548*pm), 
 f[255, 2] -> A^2*(-0.002015665765839003 + 0.00677946908009333*pm), 
 f[256, 2] -> A^2*(0.07237085809447308 + 0.0061583851905721715*pm), 
 f[257, 2] -> A^2*(-0.10143610702198202 + 0.01161107061327399*pm), 
 f[258, 2] -> A^2*(0.015330271695006559 + 0.006948676414506198*pm), 
 f[259, 2] -> A^2*(-0.2725206957267119 + 0.01672260138943762*pm), 
 f[260, 2] -> A^2*(0.26120945438515264 + 0.012121563599736094*pm), 
 f[261, 2] -> 0, f[262, 2] -> A^2*(0.10049830750381261 + 
    0.017527831934555205*pm), f[263, 2] -> 0, f[264, 2] -> 0, f[265, 2] -> 0, 
 f[266, 2] -> A^2*(-0.08467229373309237 + 0.008358543694132588*pm), 
 f[267, 2] -> A^2*(0.02589926616997218 + 0.0027416176995113273*pm), 
 f[268, 2] -> A^2*(-0.011877044968258588 + 0.007359451578600282*pm), 
 f[269, 2] -> A^2*(-0.025053687393068458 + 0.013482610186080332*pm), 
 f[270, 2] -> 0, f[271, 2] -> 0, 
 f[272, 2] -> A^2*(0.08552573102043937 + 0.0008395515768525025*pm), 
 f[273, 2] -> A^2*(0.002030828387063366 + 0.00809143969420736*pm), 
 f[274, 2] -> 0, f[275, 2] -> A^2*(0.04684473286943103 + 
    0.005888657682583729*pm), f[276, 2] -> 0, f[277, 2] -> 0, f[278, 2] -> 0, 
 f[279, 2] -> 0, f[280, 2] -> 0, 
 f[281, 2] -> A^2*(-0.007942529336730786 + 0.004202620555132752*pm), 
 f[282, 2] -> A^2*(-0.00488412664549287 + 0.00858835458091729*pm), 
 f[283, 2] -> A^2*(0.18551768956535852 + 0.010781429503085483*pm), 
 f[284, 2] -> A^2*(-0.024038784405092883 + 0.005191134697216651*pm), 
 f[285, 2] -> 0, f[286, 2] -> A^2*(0.03065273384345346 + 
    0.011937943034983316*pm), f[287, 2] -> 
  A^2*(0.010120940632532438 + 0.010450126149908994*pm), f[288, 2] -> 0, 
 f[289, 2] -> 0, f[290, 2] -> 0, f[291, 2] -> 0, f[292, 2] -> 0, 
 f[293, 2] -> 0, f[294, 2] -> 0, 
 f[295, 2] -> A^2*(-0.054015830481375815 + 0.008103891597669687*pm), 
 f[296, 2] -> A^2*(-0.025831696868976906 + 0.01260805730326198*pm), 
 f[297, 2] -> 0, f[298, 2] -> 0, f[299, 2] -> 0, f[300, 2] -> 0, 
 f[301, 2] -> 0, f[302, 2] -> 0, f[303, 2] -> 0, f[304, 2] -> 0, 
 f[305, 2] -> 0, f[306, 2] -> 0, f[307, 2] -> 0, f[308, 2] -> 0, 
 f[309, 2] -> A^2*(-0.006489426837049672 + 0.000011258085052579765*pm), 
 f[310, 2] -> A^2*(0.04330783497673929 + 0.0002114093010911145*pm), 
 f[311, 2] -> A^2*(0.0036703924211245464 + 0.00034775145963521887*pm), 
 f[312, 2] -> A^2*(-0.03020293880926328 + 0.0002274686716160354*pm), 
 f[313, 2] -> A^2*(0.012069657320536109 + 0.0001927525964837481*pm), 
 f[314, 2] -> A^2*(0.033688594056896726 + 0.0002944548213974244*pm), 
 f[315, 2] -> A^2*(0.02390330531196927 + 0.00024294171926080306*pm), 
 f[316, 2] -> 0, f[317, 2] -> A^2*(0.0017591573685731277 + 
    0.00014860208256480865*pm), f[318, 2] -> 
  A^2*(0.01570752644468776 + 0.00020331976412882552*pm), f[319, 2] -> 0, 
 f[320, 2] -> 0, f[321, 2] -> A^2*(0.007829340072712715 + 
    9.901042243841011*^-6*pm), f[322, 2] -> 0, f[323, 2] -> 0, 
 f[324, 2] -> 0, f[325, 2] -> 0, f[326, 2] -> 0, f[327, 2] -> 0, 
 f[328, 2] -> 0, f[329, 2] -> 0, f[330, 2] -> 0, 
 f[331, 2] -> A^2*(-0.0019769053287035376 + 0.0002951581072709163*pm), 
 f[332, 2] -> A^2*(0.004369630204209329 + 0.00040543710967798016*pm), 
 f[333, 2] -> A^2*(-0.008240496909831307 + 0.0004144658741753726*pm), 
 f[334, 2] -> A^2*(-0.0006824837298253783 + 0.00031148047496702523*pm), 
 f[335, 2] -> A^2*(-0.0004786872044721946 + 0.00048758708221978674*pm), 
 f[336, 2] -> 0, f[337, 2] -> A^2*(0.011269695154952242 + 
    0.00003208804809474356*pm), f[338, 2] -> 
  A^2*(-0.008904973904709512 + 8.630752253446013*^-6*pm), 
 f[339, 2] -> A^2*(0.028723205296954823 + 0.000012104682422558635*pm), 
 f[340, 2] -> 0, f[341, 2] -> 0, f[342, 2] -> 0, f[343, 2] -> 0, 
 f[344, 2] -> 0, f[345, 2] -> 0, f[346, 2] -> 0, f[347, 2] -> 0, 
 f[348, 2] -> 0, f[349, 2] -> 0, f[350, 2] -> 0, f[351, 2] -> 0, 
 f[352, 2] -> 0, f[353, 2] -> 0, f[354, 2] -> 0, f[355, 2] -> 0, 
 f[356, 2] -> 0, f[357, 2] -> 0, f[358, 2] -> 0, f[359, 2] -> 0, 
 f[360, 2] -> 0, f[361, 2] -> 0, f[362, 2] -> 0, f[363, 2] -> 0, 
 f[364, 2] -> 0, f[365, 2] -> 0, f[366, 2] -> 0, f[367, 2] -> 0, 
 f[368, 2] -> 0, f[369, 2] -> 0, f[370, 2] -> 0, f[371, 2] -> 0, 
 f[372, 2] -> 0, f[373, 2] -> 0, f[374, 2] -> 0, f[375, 2] -> 0, 
 f[376, 2] -> 0, f[377, 2] -> 0, f[378, 2] -> 0, f[379, 2] -> 0, 
 f[380, 2] -> 0, f[381, 2] -> 0, f[382, 2] -> 0, f[383, 2] -> 0, 
 f[384, 2] -> 0, f[385, 2] -> 0, f[386, 2] -> 0, f[387, 2] -> 0, 
 f[388, 2] -> 0, f[389, 2] -> 0, f[390, 2] -> 0, f[391, 2] -> 0, 
 f[392, 2] -> 0, f[393, 2] -> 0, f[394, 2] -> 0, f[395, 2] -> 0, 
 f[396, 2] -> 0, f[397, 2] -> 0, f[398, 2] -> 0, f[399, 2] -> 0, 
 f[400, 2] -> A^2*(-0.008281055038056095 + 0.0002223353390439577*pm), 
 f[401, 2] -> A^2*(0.010983458975331928 + 0.0006784694268034871*pm), 
 f[402, 2] -> A^2*(-0.002082805323198933 + 0.00030786068004117617*pm), 
 f[403, 2] -> A^2*(-0.003945613699507078 + 0.0002442988500522197*pm), 
 f[404, 2] -> A^2*(-0.0077638249238409784 + 0.0002138077484928286*pm), 
 f[405, 2] -> A^2*(-0.033713228091665215 + 0.0006504287055895494*pm), 
 f[406, 2] -> A^2*(-0.012201057068813803 + 0.00010122426928072956*pm), 
 f[407, 2] -> A^2*(-0.011817302105180616 + 0.0002972824458985455*pm), 
 f[408, 2] -> A^2*(-0.0027271624495963653 + 0.0000804847705023741*pm), 
 f[409, 2] -> A^2*(-0.017016792854271046 + 0.00048197472267305413*pm), 
 f[410, 2] -> 0, f[411, 2] -> 0, f[412, 2] -> 0, f[413, 2] -> 0, 
 f[414, 2] -> 0, f[415, 2] -> 0, f[416, 2] -> 0, f[417, 2] -> 0, 
 f[418, 2] -> 0, f[419, 2] -> 0, f[420, 2] -> 0, f[421, 2] -> 0, 
 f[422, 2] -> A^2*(-0.005699408342621837 + 0.0008394142359154632*pm), 
 f[423, 2] -> A^2*(0.0010743753362376651 + 0.0007698048328555344*pm), 
 f[424, 2] -> A^2*(-0.01241287457987994 + 0.0008114006552784498*pm), 
 f[425, 2] -> A^2*(0.005983194847743789 + 0.0005971459496068273*pm), 
 f[426, 2] -> A^2*(0.018748826224864956 + 0.0008242219751092073*pm), 
 f[427, 2] -> A^2*(-0.002413697672949411 + 0.00015443435878427188*pm), 
 f[428, 2] -> 0, f[429, 2] -> A^2*(-0.024575344553486644 + 
    0.0008791400797253246*pm), f[430, 2] -> 
  A^2*(0.004875689385825943 + 0.00034921109443971146*pm), f[431, 2] -> 0, 
 f[432, 2] -> 0, f[433, 2] -> 0, f[434, 2] -> 0, f[435, 2] -> 0, 
 f[436, 2] -> 0, f[437, 2] -> 0, f[438, 2] -> 0, f[439, 2] -> 0, 
 f[440, 2] -> 0, f[441, 2] -> 0, f[442, 2] -> 0, f[443, 2] -> 0, 
 f[444, 2] -> 0, f[445, 2] -> 0, f[446, 2] -> 0, f[447, 2] -> 0, 
 f[448, 2] -> 0, f[449, 2] -> 0, f[450, 2] -> 0, f[451, 2] -> 0, 
 f[452, 2] -> 0, f[453, 2] -> 0, f[454, 2] -> 0, f[455, 2] -> 0, 
 f[456, 2] -> 0, f[457, 2] -> 0, f[458, 2] -> 0, f[459, 2] -> 0, 
 f[460, 2] -> 0, f[461, 2] -> 0, f[462, 2] -> 0, f[463, 2] -> 0, 
 f[464, 2] -> 0, f[465, 2] -> 0, f[466, 2] -> 0, f[467, 2] -> 0, 
 f[468, 2] -> 0, f[469, 2] -> 0, f[470, 2] -> 0, f[471, 2] -> 0, 
 f[472, 2] -> 0, f[473, 2] -> 0, f[474, 2] -> 0, f[475, 2] -> 0, 
 f[476, 2] -> 0, f[477, 2] -> 0, f[478, 2] -> 0, f[479, 2] -> 0, 
 f[480, 2] -> 0, f[481, 2] -> 0, f[482, 2] -> 0, f[483, 2] -> 0, 
 f[484, 2] -> 0, f[485, 2] -> 0, f[486, 2] -> 0, f[487, 2] -> 0, 
 f[488, 2] -> 0, f[489, 2] -> 0, f[490, 2] -> 0, 
 f[491, 2] -> A^2*(-0.028170389842126387 + 6.56008415984468*^-6*pm), 
 f[492, 2] -> A^2*(0.004566088777047672 + 4.119433446587968*^-6*pm), 
 f[493, 2] -> A^2*(-0.01047133698144298 + 0.000011936039537110238*pm), 
 f[494, 2] -> A^2*(0.007448584534495817 + 0.000013610437499789394*pm), 
 f[495, 2] -> 0, f[496, 2] -> 0, f[497, 2] -> 0, 
 f[498, 2] -> A^2*(-0.02472959207719161 + 0.000016847148671017676*pm), 
 f[499, 2] -> 0, f[500, 2] -> A^2*(-0.00813136946536952 + 
    0.0000208084605431911*pm), f[501, 2] -> 
  A^2*(-0.013650222768478493 + 0.000024491328118580896*pm), f[502, 2] -> 0, 
 f[503, 2] -> 0, f[504, 2] -> 0, 
 f[505, 2] -> A^2*(0.039160335135400626 + 0.000052645844322152106*pm), 
 f[506, 2] -> A^2*(-0.014040713282393119 + 5.689352780725611*^-6*pm), 
 f[507, 2] -> 0, f[508, 2] -> A^2*(-0.024100458247636736 + 
    8.364034682666164*^-6*pm), f[509, 2] -> 0, f[510, 2] -> 0, 
 f[511, 2] -> 0, f[512, 2] -> 0, 
 f[513, 2] -> A^2*(-0.005804098470097219 + 3.4458877899867396*^-6*pm), 
 f[514, 2] -> A^2*(-0.01459187728956357 + 8.273833654969084*^-6*pm), 
 f[515, 2] -> A^2*(0.0022993003681868185 + 0.00001941548892460282*pm), 
 f[516, 2] -> 0, f[517, 2] -> 0, f[518, 2] -> 0, f[519, 2] -> 0, 
 f[520, 2] -> 0, f[521, 2] -> 0, f[522, 2] -> 0, f[523, 2] -> 0, 
 f[524, 2] -> 0, f[525, 2] -> 0, f[526, 2] -> 0, f[527, 2] -> 0, 
 f[528, 2] -> A^2*(-2.2222222217926912*^-7 + 0.000025740394348855028*pm), 
 f[529, 2] -> A^2*(0.006839359767741859 + 5.243215835720886*^-6*pm), 
 f[530, 2] -> A^2*(0.048239652528426546 + 7.971042655142004*^-6*pm), 
 f[531, 2] -> 0, f[532, 2] -> 0, f[533, 2] -> 0, f[534, 2] -> 0, 
 f[535, 2] -> A^2*(-0.006521592889989325 + 0.00001539687250805078*pm), 
 f[536, 2] -> A^2*(0.014074042304972556 + 2.8642159068881936*^-6*pm), 
 f[537, 2] -> 0, f[538, 2] -> 0, f[539, 2] -> 0, f[540, 2] -> 0, 
 f[541, 2] -> 0, f[542, 2] -> 0, f[543, 2] -> 0, f[544, 2] -> 0, 
 f[545, 2] -> 0, f[546, 2] -> 0, f[547, 2] -> 0, f[548, 2] -> 0, 
 f[549, 2] -> 0, f[550, 2] -> 0, f[551, 2] -> 0, f[552, 2] -> 0, 
 f[553, 2] -> 0, f[554, 2] -> 0, f[555, 2] -> 0, f[556, 2] -> 0, 
 f[557, 2] -> 0, f[558, 2] -> 0, f[559, 2] -> 0, f[560, 2] -> 0, 
 f[561, 2] -> 0, f[562, 2] -> 0, f[563, 2] -> 0, f[564, 2] -> 0, 
 f[565, 2] -> 0, f[566, 2] -> 0, f[567, 2] -> 0, f[568, 2] -> 0, 
 f[569, 2] -> 0, f[570, 2] -> 0, f[571, 2] -> 0, f[572, 2] -> 0, 
 f[573, 2] -> 0, f[574, 2] -> 0, f[575, 2] -> 0, f[576, 2] -> 0, 
 f[577, 2] -> 0, f[578, 2] -> 0, f[579, 2] -> 0, f[580, 2] -> 0, 
 f[581, 2] -> 0, f[1, 2] -> -1. + 1.7806800582911186*A + 
   A^2*(22.270187139665865 + 0.0008859456192028137*pm), 
 f[2, 2] -> A^2*(-0.7201844107455031 + 0.0005182413333513315*pm), 
 f[3, 2] -> 0.38370999254951826*A + 
   A^2*(5.779899064473227 + 0.001764411776624897*pm), 
 f[4, 2] -> -0.5208682752643242*A + 
   A^2*(-8.034153046678071 + 0.0018257432048887224*pm), 
 f[5, 2] -> 0.42321147805012255*A + 
   A^2*(7.794919175425122 + 0.001294826587575424*pm), 
 f[6, 2] -> -0.37109750096318717*A + 
   A^2*(-6.9453287496118605 + 0.0014837718810726932*pm), 
 f[7, 2] -> A^2*(-0.034378699522712 + 0.00021697964572973104*pm), 
 f[8, 2] -> -0.42710080429882874*A + 
   A^2*(-3.5738623371703113 + 0.002533141410353162*pm), 
 f[9, 2] -> A^2*(-1.8202122267173735 + 0.0025888556103771327*pm), 
 f[10, 2] -> 0.5208682752643242*A + 
   A^2*(7.91273707947207 + 0.000180255916152269*pm), 
 f[11, 2] -> -0.1329049650134295*A + 
   A^2*(-0.775421467203854 + 0.001102684115607271*pm), 
 f[12, 2] -> A^2*(0.15238829639301343 + 0.0016702855390307492*pm), 
 f[13, 2] -> A^2*(0.013288255211094224 + 0.0015002724292285268*pm), 
 f[14, 2] -> A^2*(0.4085312716731977 + 0.0007756669325697357*pm), 
 f[15, 2] -> 0.030797954042525146*A + 
   A^2*(0.4167149905590506 + 0.0014948615302080959*pm), 
 f[16, 2] -> -0.05418378112732644*A + 
   A^2*(-0.8634535948636142 + 0.0015274870007187097*pm), 
 f[17, 2] -> -0.21427830873715673*A + 
   A^2*(-5.470339769068609 + 0.002137370736860755*pm), 
 f[18, 2] -> A^2*(-0.024380929409126395 + 0.0008872116224517765*pm), 
 f[19, 2] -> -0.04482515663555859*A + 
   A^2*(-0.6699440975025155 + 0.0005658315814522021*pm), 
 f[20, 2] -> -0.12184151003110807*A + 
   A^2*(-0.8396854589609504 + 0.001389919312947449*pm), 
 f[21, 2] -> 0.06159590808505029*A + 
   A^2*(-0.04176585876206218 + 0.002693858206705469*pm), 
 f[22, 2] -> -0.030797954042525146*A + 
   A^2*(-0.2588878862746071 + 0.0013935615793408155*pm), 
 f[23, 2] -> A^2*(-0.22013998371958365 + 0.0005247191730229719*pm), 
 f[24, 2] -> -0.030797954042525146*A + 
   A^2*(0.12076582770913191 + 0.000454058943229534*pm), 
 f[25, 2] -> 0.029404711325059403*A + 
   A^2*(-0.17138781541349957 + 0.0011713445690954578*pm), 
 f[26, 2] -> -0.030797954042525146*A + 
   A^2*(-0.306567207618059 + 0.00042046716815528337*pm), 
 f[27, 2] -> A^2*(0.01713796188935035 + 0.00006755733868813917*pm), 
 f[28, 2] -> A^2*(0.01745568304582079 + 0.0003974187757538464*pm), 
 f[29, 2] -> 0, f[30, 2] -> -0.22045990466286797*A + 
   A^2*(-2.0101781998992863 + 0.0016458116073313918*pm), 
 f[31, 2] -> -0.14579839140234246*A + 
   A^2*(-1.7103946133401564 + 0.003490799762409221*pm), 
 f[32, 2] -> 0.03821191540993988*A + 
   A^2*(-0.2772359581754813 + 0.0019458548677180932*pm), 
 f[33, 2] -> -0.3333333333333333*A + 
   A^2*(-6.864193055638779 + 0.0008638233455906627*pm), 
 f[34, 2] -> 0.03821191540993988*A + 
   A^2*(0.5347996904678212 + 0.001869729039790534*pm), 
 f[35, 2] -> 0.057317873114909816*A + 
   A^2*(0.26365824624235756 + 0.003719947107913718*pm), 
 f[36, 2] -> 0.01910595770496994*A + 
   A^2*(0.7561948789844735 + 0.00049884543442884*pm), 
 f[37, 2] -> -0.07289919570117123*A + 
   A^2*(-2.056812032813639 + 0.0020209383396900624*pm), 
 f[38, 2] -> 0.01910595770496994*A + 
   A^2*(-0.618929152275399 + 0.0010573851906202996*pm), 
 f[39, 2] -> -0.16490434910731241*A + 
   A^2*(-1.7879342021717264 + 0.0026048402972008904*pm), 
 f[40, 2] -> 0.07642383081987976*A + 
   A^2*(0.4451079017681536 + 0.0037725940447955564*pm), 
 f[41, 2] -> -0.03821191540993988*A + 
   A^2*(0.1395802944860094 + 0.0007597202820370745*pm), 
 f[42, 2] -> A^2*(-0.8553872423607629 + 0.0007998724612735714*pm), 
 f[43, 2] -> -0.03821191540993988*A + 
   A^2*(-0.2196874577533663 + 0.0017894763756076926*pm), 
 f[44, 2] -> 0.07642383081987976*A + 
   A^2*(0.4460303926716733 + 0.0036938518730426197*pm), 
 f[45, 2] -> -0.03821191540993988*A + 
   A^2*(-0.2802644996860977 + 0.001964186477398234*pm), 
 f[46, 2] -> A^2*(0.5633543478499234 + 0.001660991569687088*pm), 
 f[47, 2] -> -0.03821191540993988*A + 
   A^2*(-0.21350037705705915 + 0.0017196810770878316*pm), f[48, 2] -> 0, 
 f[49, 2] -> -0.15971057491189194*A + 
   A^2*(-0.874401064950515 + 0.0014784065770615457*pm), 
 f[50, 2] -> -0.15663968490591257*A + 
   A^2*(-1.188640960945861 + 0.004149353222891362*pm), 
 f[51, 2] -> -0.2704611193929162*A + 
   A^2*(-7.281465090751595 + 0.0018370234196660837*pm), 
 f[52, 2] -> A^2*(0.048972048275544466 + 0.0005852558551183163*pm), 
 f[53, 2] -> -0.06558253731630966*A + 
   A^2*(-0.9897971012158067 + 0.0014394039867733819*pm), 
 f[54, 2] -> -0.1311650746326193*A + 
   A^2*(-1.0694578198335165 + 0.0019446822967843678*pm), 
 f[55, 2] -> A^2*(-0.012747216999777322 + 0.00030589403549486965*pm), 
 f[56, 2] -> A^2*(-0.40421988916042295 + 0.0006852281174371637*pm), 
 f[57, 2] -> A^2*(-0.8014235783053394 + 0.0002982609473663641*pm), 
 f[58, 2] -> A^2*(0.21411031338594455 + 0.0007679765939139898*pm), 
 f[59, 2] -> -0.0509492205465865*A + 
   A^2*(-0.03619686677652112 + 0.0018257512549507355*pm), 
 f[60, 2] -> A^2*(-0.26130615487966224 + 0.002290450072975372*pm), 
 f[61, 2] -> A^2*(0.00836644312087742 + 0.0009762083143564768*pm), 
 f[62, 2] -> A^2*(-0.03176495824764913 + 0.0006759637785819364*pm), 
 f[63, 2] -> A^2*(0.15621694733570735 + 0.0007460709973885399*pm), 
 f[64, 2] -> A^2*(-0.07039420638770366 + 0.00038914853562824767*pm), 
 f[65, 2] -> A^2*(0.4965613089726446 + 0.0011654837829392654*pm), 
 f[66, 2] -> A^2*(0.7350743269061013 + 0.0012708009483628788*pm), 
 f[67, 2] -> 0, f[68, 2] -> A^2*(0.004591389440893295 + 
    3.666178643860924*^-6*pm), 
 f[69, 2] -> A^2*(-0.029475569675778246 + 0.000035217317848994674*pm), 
 f[70, 2] -> A^2*(-0.024402049223784972 + 5.4047763552537145*^-6*pm), 
 f[71, 2] -> 0, f[72, 2] -> 0, f[73, 2] -> 0, 
 f[74, 2] -> A^2*(0.016222660863764893 + 0.000014790643245098224*pm), 
 f[75, 2] -> A^2*(0.025344063704616282 + 0.00003281114144442368*pm), 
 f[76, 2] -> A^2*(-0.00974495115371099 + 0.000022575840094831472*pm), 
 f[77, 2] -> 0, f[78, 2] -> 0, f[79, 2] -> 0, 
 f[80, 2] -> A^2*(0.015346900856114676 + 0.000014470509152752152*pm), 
 f[81, 2] -> A^2*(0.027841066851268748 + 0.00003938606216246318*pm), 
 f[82, 2] -> A^2*(0.052521715263262436 + 0.000014885012151702729*pm), 
 f[83, 2] -> 0, f[84, 2] -> 0, f[85, 2] -> 0, 
 f[86, 2] -> A^2*(-0.03281125250545314 + 0.00003718033416911067*pm), 
 f[87, 2] -> A^2*(-0.0199755136045886 + 0.000022339375706052946*pm), 
 f[88, 2] -> A^2*(0.0020879400439158258 + 0.00003362950132362612*pm), 
 f[89, 2] -> 0, f[90, 2] -> 0, f[91, 2] -> 0, 
 f[92, 2] -> A^2*(-0.025545758317923224 + 4.890782461571947*^-7*pm), 
 f[93, 2] -> A^2*(-0.011771787339479787 + 1.551633704758402*^-6*pm), 
 f[94, 2] -> A^2*(-0.04459385723086157 + 7.023335547226366*^-6*pm), 
 f[95, 2] -> 0, f[96, 2] -> 0, f[97, 2] -> 0, 
 f[98, 2] -> A^2*(0.04426111703451152 + 0.00001596416338487757*pm), 
 f[99, 2] -> A^2*(0.005284118366619336 + 1.8893316607687471*^-6*pm), 
 f[100, 2] -> A^2*(0.02919237518578588 + 5.06598249088617*^-6*pm), 
 f[101, 2] -> 0, f[102, 2] -> 0, f[103, 2] -> 0, 
 f[104, 2] -> A^2*(-0.00032993097483388634 + 1.2055141299704036*^-6*pm), 
 f[105, 2] -> 0, f[106, 2] -> 0, f[107, 2] -> 0, f[108, 2] -> 0, 
 f[109, 2] -> 0, f[110, 2] -> 0, f[111, 2] -> 0, f[112, 2] -> 0, 
 f[113, 2] -> 0, f[114, 2] -> 0, f[115, 2] -> 0, f[116, 2] -> 0, 
 f[117, 2] -> 0, f[118, 2] -> 0, f[119, 2] -> 0, f[120, 2] -> 0, 
 f[121, 2] -> 0, f[122, 2] -> 0, f[123, 2] -> 0, 
 f[124, 2] -> A^2*(-0.0026003561532022545 + 2.16674456768788*^-6*pm), 
 f[125, 2] -> 0, f[126, 2] -> 0, f[127, 2] -> 0, f[128, 2] -> 0, 
 f[129, 2] -> 0, f[130, 2] -> 0, f[131, 2] -> 0, f[132, 2] -> 0, 
 f[133, 2] -> 0, f[134, 2] -> 0, f[135, 2] -> 0, f[136, 2] -> 0, 
 f[137, 2] -> 0, f[138, 2] -> 0, f[139, 2] -> 0, f[140, 2] -> 0, 
 f[141, 2] -> 0, f[142, 2] -> 0, f[143, 2] -> 0, 
 f[144, 2] -> A^2*(-0.004776315604978876 + 1.1312119848842862*^-6*pm), 
 f[145, 2] -> 0, f[146, 2] -> 0, f[147, 2] -> 0, f[148, 2] -> 0, 
 f[149, 2] -> 0, f[150, 2] -> 0, f[151, 2] -> 0, f[152, 2] -> 0, 
 f[153, 2] -> 0, f[154, 2] -> 0, f[155, 2] -> 0, f[156, 2] -> 0, 
 f[157, 2] -> 0, f[158, 2] -> 0, f[159, 2] -> 0, f[160, 2] -> 0, 
 f[161, 2] -> 0, f[162, 2] -> 0, f[163, 2] -> 0, 
 f[164, 2] -> A^2*(0.033295925885511224 + 0.003874141143189984*pm), 
 f[165, 2] -> A^2*(0.008976957267181618 + 0.0006555670157473967*pm), 
 f[166, 2] -> A^2*(0.1943244860575959 + 0.0010567331467026527*pm), 
 f[167, 2] -> A^2*(-0.2554435405849347 + 0.0010581921697196018*pm), 
 f[168, 2] -> A^2*(0.24698536203572985 + 0.004255896828959156*pm), 
 f[169, 2] -> A^2*(0.05399210315744085 + 0.002763114816825126*pm), 
 f[170, 2] -> A^2*(0.23120555215206195 + 0.0012679855268044275*pm), 
 f[171, 2] -> A^2*(0.2635456975054211 + 0.0009942104343102908*pm), 
 f[172, 2] -> A^2*(0.12629356093486876 + 0.0021040692696987105*pm), 
 f[173, 2] -> A^2*(0.035645081151471913 + 0.00495607709298683*pm), 
 f[174, 2] -> A^2*(0.3929082073342727 + 0.0023662597953415087*pm), 
 f[175, 2] -> A^2*(-0.22899287675090463 + 0.0010635565532623559*pm), 
 f[176, 2] -> A^2*(-0.032163105993219254 + 0.0011802841643400116*pm), 
 f[177, 2] -> A^2*(0.018003147788995477 + 0.0003557071660323358*pm), 
 f[178, 2] -> A^2*(-0.07407326146233117 + 0.0034372367492711397*pm), 
 f[179, 2] -> A^2*(-0.004231824202219681 + 0.00022172566530655194*pm), 
 f[180, 2] -> A^2*(0.2874002825606965 + 0.0027286218254733295*pm), 
 f[181, 2] -> A^2*(0.20185120870354467 + 0.0020942151499103653*pm), 
 f[182, 2] -> A^2*(0.0009955497241094236 + 0.002204430736931773*pm), 
 f[183, 2] -> A^2*(0.31634245474833733 + 0.003597915053368783*pm), 
 f[184, 2] -> A^2*(0.12394261683277819 + 0.004792921204462524*pm), 
 f[185, 2] -> A^2*(0.2807176738320436 + 0.0027258352341231105*pm), 
 f[186, 2] -> A^2*(-0.16380245668793236 + 0.0013205393616236164*pm), 
 f[187, 2] -> A^2*(-0.08394515248620849 + 0.00244942799497074*pm), 
 f[188, 2] -> A^2*(0.08010392482154316 + 0.002590266342840791*pm), 
 f[189, 2] -> A^2*(-0.02048810566934378 + 0.0017598025699171855*pm), 
 f[190, 2] -> A^2*(0.2806029418128446 + 0.0022130049398748066*pm), 
 f[191, 2] -> A^2*(0.09867976598019368 + 0.0056735549728617095*pm), 
 f[192, 2] -> A^2*(0.32673785539839173 + 0.003849833818614181*pm), 
 f[193, 2] -> A^2*(-0.027807446077730447 + 0.0013901418646488706*pm), 
 f[194, 2] -> A^2*(0.0754481798507527 + 0.0022277728222046636*pm), 
 f[195, 2] -> A^2*(0.2068217509310557 + 0.0010032349767898551*pm), 
 f[196, 2] -> A^2*(-0.030749761887115312 + 0.0022026799220118453*pm), 
 f[197, 2] -> A^2*(-0.04748609163098649 + 0.0008657437829706496*pm), 
 f[198, 2] -> A^2*(-0.003401035666669827 + 0.001363556109117995*pm), 
 f[199, 2] -> A^2*(-0.14383944077104616 + 0.003894182315020553*pm), 
 f[200, 2] -> A^2*(0.14807307013230364 + 0.001374321956658575*pm), 
 f[201, 2] -> A^2*(-0.014006514936316883 + 0.0008251402311485073*pm), 
 f[202, 2] -> A^2*(0.31685628161648083 + 0.0033935917495704947*pm), 
 f[203, 2] -> A^2*(-0.10873779002264428 + 0.005644984183641584*pm), 
 f[204, 2] -> A^2*(0.22619983515643938 + 0.0025834052053322104*pm), 
 f[205, 2] -> A^2*(-0.20307688989214512 + 0.010420239325098597*pm), 
 f[206, 2] -> A^2*(0.15657371503934314 + 0.0020925049981712655*pm), 
 f[207, 2] -> A^2*(0.1587699281521111 + 0.0045004013610532335*pm), 
 f[208, 2] -> A^2*(0.04880520615756723 + 0.0016060519088674447*pm), 
 f[209, 2] -> A^2*(-0.5139153730941644 + 0.004724375072752585*pm), 
 f[210, 2] -> A^2*(-0.2584397212002614 + 0.0037305613417665745*pm), 
 f[211, 2] -> A^2*(0.02145921626811287 + 0.0051923247938704346*pm), 
 f[212, 2] -> A^2*(-0.4210069045537139 + 0.00137833800105392*pm), 
 f[213, 2] -> A^2*(0.01768151012120711 + 0.0005375482471157799*pm), 
 f[214, 2] -> A^2*(0.0079702253333096 + 0.0025624208014890463*pm), 
 f[215, 2] -> A^2*(-0.004005013026301185 + 0.006550899896839689*pm), 
 f[216, 2] -> A^2*(-0.0024989660631078436 + 0.000734852066175723*pm), 
 f[217, 2] -> 0, f[218, 2] -> A^2*(0.08933926671106907 + 
    0.0013139472197652817*pm), f[219, 2] -> 
  A^2*(0.07574524060240151 + 0.0035713146519855275*pm), 
 f[220, 2] -> A^2*(0.26033800136517016 + 0.007309671676207278*pm), 
 f[221, 2] -> A^2*(-0.08019402069268722 + 0.00352907069572279*pm), 
 f[222, 2] -> A^2*(-0.40717967868403093 + 0.004414523851107268*pm), 
 f[223, 2] -> A^2*(-0.13591659539054035 + 0.0015938254881641095*pm), 
 f[224, 2] -> A^2*(-0.4124193258123512 + 0.004188623858548937*pm), 
 f[225, 2] -> A^2*(-0.03726665381952898 + 0.0026560169062663464*pm), 
 f[226, 2] -> A^2*(0.016156317598245096 + 0.0029133194959687996*pm), 
 f[227, 2] -> A^2*(-0.37276784446765987 + 0.0031525246998254882*pm), 
 f[228, 2] -> A^2*(-0.15375211166679037 + 0.0063630996042182*pm), 
 f[229, 2] -> A^2*(0.15576042428261871 + 0.002315478366972926*pm), 
 f[230, 2] -> A^2*(0.3641512571012413 + 0.001869583935372902*pm), 
 f[231, 2] -> 0, f[232, 2] -> A^2*(0.05062275019416518 + 
    0.0022623606565517177*pm), f[233, 2] -> 
  A^2*(-0.07093442479055057 + 0.0033972972570771964*pm), 
 f[234, 2] -> A^2*(-0.011394714498877079 + 0.0022613424297090513*pm), 
 f[235, 2] -> A^2*(0.16869081867696423 + 0.0022510447496153193*pm), 
 f[236, 2] -> A^2*(-0.24007170979800208 + 0.003301060012800265*pm), 
 f[237, 2] -> A^2*(0.001062800522262819 + 0.004532001634806643*pm), 
 f[238, 2] -> A^2*(-0.045216726595128875 + 0.0052091142864601385*pm), 
 f[239, 2] -> A^2*(0.12112335750117609 + 0.005823566650687628*pm), 
 f[240, 2] -> 0, f[241, 2] -> A^2*(-0.08711144409795679 + 
    0.004439683602002021*pm), f[242, 2] -> 
  A^2*(-0.0836175838316251 + 0.002599977002141667*pm), f[243, 2] -> 0, 
 f[244, 2] -> 0, f[245, 2] -> A^2*(-0.14163299078920488 + 
    0.0032617118544465977*pm), f[246, 2] -> 
  A^2*(-0.11492008065332016 + 0.002145568634991484*pm), 
 f[247, 2] -> A^2*(-0.1492988872216756 + 0.0018534023393334143*pm), 
 f[248, 2] -> A^2*(-0.21364791399319216 + 0.003253894336772171*pm), 
 f[249, 2] -> A^2*(0.09568091761538255 + 0.0022419096950400197*pm), 
 f[250, 2] -> A^2*(0.017513285222563013 + 0.0015059382384708332*pm), 
 f[251, 2] -> A^2*(0.09444814785177869 + 0.0065775226440147085*pm), 
 f[252, 2] -> A^2*(-0.12593940512014967 + 0.0018014687676298443*pm), 
 f[253, 2] -> A^2*(-0.01419702580334814 + 0.0021515068161691666*pm), 
 f[254, 2] -> A^2*(-0.0033459736024212816 + 0.0024589929345687515*pm), 
 f[255, 2] -> A^2*(0.20192476850576213 + 0.0016225200599928485*pm), 
 f[256, 2] -> A^2*(0.07091262180293256 + 0.0009399809598283107*pm), 
 f[257, 2] -> A^2*(-0.09558513708543614 + 0.005041990381356925*pm), 
 f[258, 2] -> A^2*(0.036433674980230535 + 0.0017770174565748412*pm), 
 f[259, 2] -> A^2*(-0.13299659735645264 + 0.004972228751574949*pm), 
 f[260, 2] -> A^2*(0.15007485269450171 + 0.0017804576580788204*pm), 
 f[261, 2] -> 0, f[262, 2] -> A^2*(0.12491870372892322 + 
    0.0033634584508500185*pm), f[263, 2] -> 0, f[264, 2] -> 0, 
 f[265, 2] -> 0, f[266, 2] -> A^2*(-0.17369331634705532 + 
    0.0006862147189792706*pm), f[267, 2] -> 
  A^2*(0.0406685833849707 + 0.0011222325293902937*pm), 
 f[268, 2] -> A^2*(0.01747189981279007 + 0.001449651013242304*pm), 
 f[269, 2] -> A^2*(-0.07534152419020756 + 0.0064241966169121855*pm), 
 f[270, 2] -> 0, f[271, 2] -> 0, 
 f[272, 2] -> A^2*(0.04451700851591056 + 0.001452894581969715*pm), 
 f[273, 2] -> A^2*(0.0079726793183994 + 0.004947264899307829*pm), 
 f[274, 2] -> 0, f[275, 2] -> A^2*(0.10762291142725644 + 
    0.0036525257679682743*pm), f[276, 2] -> 0, f[277, 2] -> 0, 
 f[278, 2] -> 0, f[279, 2] -> 0, f[280, 2] -> 0, 
 f[281, 2] -> A^2*(0.11718427712344237 + 0.002243594457099309*pm), 
 f[282, 2] -> A^2*(-0.056786832469100545 + 0.005847187032955715*pm), 
 f[283, 2] -> A^2*(0.17125803741339496 + 0.0043348135106386874*pm), 
 f[284, 2] -> A^2*(0.1126748962694819 + 0.005884213201527049*pm), 
 f[285, 2] -> 0, f[286, 2] -> A^2*(-0.15201053732674552 + 
    0.0032981790829822682*pm), f[287, 2] -> 
  A^2*(0.10332957920167019 + 0.0066493917052412805*pm), f[288, 2] -> 0, 
 f[289, 2] -> 0, f[290, 2] -> 0, f[291, 2] -> 0, f[292, 2] -> 0, 
 f[293, 2] -> 0, f[294, 2] -> 0, 
 f[295, 2] -> A^2*(0.07567769574865224 + 0.004906949528278485*pm), 
 f[296, 2] -> A^2*(-0.11390499714997304 + 0.0035878999186180855*pm), 
 f[297, 2] -> 0, f[298, 2] -> 0, f[299, 2] -> 0, f[300, 2] -> 0, 
 f[301, 2] -> 0, f[302, 2] -> 0, f[303, 2] -> 0, f[304, 2] -> 0, 
 f[305, 2] -> 0, f[306, 2] -> 0, f[307, 2] -> 0, f[308, 2] -> 0, 
 f[309, 2] -> A^2*(-0.043494638727490945 + 0.000013025723119307683*pm), 
 f[310, 2] -> A^2*(0.03449004457715543 + 0.0000914263293296671*pm), 
 f[311, 2] -> A^2*(-0.020623607560888324 + 0.00021936447947276753*pm), 
 f[312, 2] -> A^2*(-0.05888672599088074 + 0.00010024406610500898*pm), 
 f[313, 2] -> A^2*(0.04919945088127342 + 0.0001401673974548643*pm), 
 f[314, 2] -> A^2*(0.020967646362505477 + 0.00019444799541674978*pm), 
 f[315, 2] -> A^2*(0.058518146915596425 + 0.00012088475455556862*pm), 
 f[316, 2] -> 0, f[317, 2] -> A^2*(-0.02162097632745552 + 
    0.00009299473964254494*pm), f[318, 2] -> 
  A^2*(-0.013897968997131027 + 0.00008986429934641669*pm), f[319, 2] -> 0, 
 f[320, 2] -> 0, f[321, 2] -> A^2*(0.008460748751753178 + 
    0.000016399844385338614*pm), f[322, 2] -> 0, f[323, 2] -> 0, 
 f[324, 2] -> 0, f[325, 2] -> 0, f[326, 2] -> 0, f[327, 2] -> 0, 
 f[328, 2] -> 0, f[329, 2] -> 0, f[330, 2] -> 0, 
 f[331, 2] -> A^2*(-0.006430660136664823 + 0.00016731913246986204*pm), 
 f[332, 2] -> A^2*(0.026304944767414185 + 0.0003182706208777319*pm), 
 f[333, 2] -> A^2*(-0.03238057654656146 + 0.0003480902187153554*pm), 
 f[334, 2] -> A^2*(-0.02522900299586439 + 0.00015816602956970004*pm), 
 f[335, 2] -> A^2*(0.027414875429029095 + 0.00038847955190353747*pm), 
 f[336, 2] -> 0, f[337, 2] -> A^2*(0.013569566882797979 + 
    0.000019040474533035967*pm), 
 f[338, 2] -> A^2*(0.004555943402967277 + 0.000023141297706050527*pm), 
 f[339, 2] -> A^2*(0.01681919378715957 + 0.00003445794135267747*pm), 
 f[340, 2] -> 0, f[341, 2] -> 0, f[342, 2] -> 0, f[343, 2] -> 0, 
 f[344, 2] -> 0, f[345, 2] -> 0, f[346, 2] -> 0, f[347, 2] -> 0, 
 f[348, 2] -> 0, f[349, 2] -> 0, f[350, 2] -> 0, f[351, 2] -> 0, 
 f[352, 2] -> 0, f[353, 2] -> 0, f[354, 2] -> 0, f[355, 2] -> 0, 
 f[356, 2] -> 0, f[357, 2] -> 0, f[358, 2] -> 0, f[359, 2] -> 0, 
 f[360, 2] -> 0, f[361, 2] -> 0, f[362, 2] -> 0, f[363, 2] -> 0, 
 f[364, 2] -> 0, f[365, 2] -> 0, f[366, 2] -> 0, f[367, 2] -> 0, 
 f[368, 2] -> 0, f[369, 2] -> 0, f[370, 2] -> 0, f[371, 2] -> 0, 
 f[372, 2] -> 0, f[373, 2] -> 0, f[374, 2] -> 0, f[375, 2] -> 0, 
 f[376, 2] -> 0, f[377, 2] -> 0, f[378, 2] -> 0, f[379, 2] -> 0, 
 f[380, 2] -> 0, f[381, 2] -> 0, f[382, 2] -> 0, f[383, 2] -> 0, 
 f[384, 2] -> 0, f[385, 2] -> 0, f[386, 2] -> 0, f[387, 2] -> 0, 
 f[388, 2] -> 0, f[389, 2] -> 0, f[390, 2] -> 0, f[391, 2] -> 0, 
 f[392, 2] -> 0, f[393, 2] -> 0, f[394, 2] -> 0, f[395, 2] -> 0, 
 f[396, 2] -> 0, f[397, 2] -> 0, f[398, 2] -> 0, f[399, 2] -> 0, 
 f[400, 2] -> A^2*(-0.02857984135759839 + 0.00012196320588737042*pm), 
 f[401, 2] -> A^2*(0.017804890295820996 + 0.00038412837457628044*pm), 
 f[402, 2] -> A^2*(0.001405177141004188 + 0.0003081894008008032*pm), 
 f[403, 2] -> A^2*(0.01141860404201811 + 0.00022813735591568*pm), 
 f[404, 2] -> A^2*(0.046675474905512715 + 0.00027236462067581026*pm), 
 f[405, 2] -> A^2*(-0.007575843582873887 + 0.0005120426723574197*pm), 
 f[406, 2] -> A^2*(0.01440726717474572 + 0.00015196661562085078*pm), 
 f[407, 2] -> A^2*(-0.013457096320574458 + 0.00011302257847343987*pm), 
 f[408, 2] -> A^2*(-0.01929418983107123 + 0.00011743422488497979*pm), 
 f[409, 2] -> A^2*(-0.03696352734272068 + 0.0002698714857263186*pm), 
 f[410, 2] -> 0, f[411, 2] -> 0, f[412, 2] -> 0, f[413, 2] -> 0, 
 f[414, 2] -> 0, f[415, 2] -> 0, f[416, 2] -> 0, f[417, 2] -> 0, 
 f[418, 2] -> 0, f[419, 2] -> 0, f[420, 2] -> 0, f[421, 2] -> 0, 
 f[422, 2] -> A^2*(-0.01612897126530477 + 0.0006535957839026304*pm), 
 f[423, 2] -> A^2*(0.02491101782130478 + 0.00047313776662521556*pm), 
 f[424, 2] -> A^2*(-0.030552213687963237 + 0.0001437471312267111*pm), 
 f[425, 2] -> A^2*(-0.0010323108470293718 + 0.0000703636424383289*pm), 
 f[426, 2] -> A^2*(0.02365439996818175 + 0.0005346336890911862*pm), 
 f[427, 2] -> A^2*(0.012147102795413645 + 0.0006090109594098173*pm), 
 f[428, 2] -> 0, f[429, 2] -> A^2*(-0.013592078396122531 + 
    0.0006217490808219589*pm), f[430, 2] -> 
  A^2*(-0.021598658956378358 + 0.0006653621704560529*pm), f[431, 2] -> 0, 
 f[432, 2] -> 0, f[433, 2] -> 0, f[434, 2] -> 0, f[435, 2] -> 0, 
 f[436, 2] -> 0, f[437, 2] -> 0, f[438, 2] -> 0, f[439, 2] -> 0, 
 f[440, 2] -> 0, f[441, 2] -> 0, f[442, 2] -> 0, f[443, 2] -> 0, 
 f[444, 2] -> 0, f[445, 2] -> 0, f[446, 2] -> 0, f[447, 2] -> 0, 
 f[448, 2] -> 0, f[449, 2] -> 0, f[450, 2] -> 0, f[451, 2] -> 0, 
 f[452, 2] -> 0, f[453, 2] -> 0, f[454, 2] -> 0, f[455, 2] -> 0, 
 f[456, 2] -> 0, f[457, 2] -> 0, f[458, 2] -> 0, f[459, 2] -> 0, 
 f[460, 2] -> 0, f[461, 2] -> 0, f[462, 2] -> 0, f[463, 2] -> 0, 
 f[464, 2] -> 0, f[465, 2] -> 0, f[466, 2] -> 0, f[467, 2] -> 0, 
 f[468, 2] -> 0, f[469, 2] -> 0, f[470, 2] -> 0, f[471, 2] -> 0, 
 f[472, 2] -> 0, f[473, 2] -> 0, f[474, 2] -> 0, f[475, 2] -> 0, 
 f[476, 2] -> 0, f[477, 2] -> 0, f[478, 2] -> 0, f[479, 2] -> 0, 
 f[480, 2] -> 0, f[481, 2] -> 0, f[482, 2] -> 0, f[483, 2] -> 0, 
 f[484, 2] -> 0, f[485, 2] -> 0, f[486, 2] -> 0, f[487, 2] -> 0, 
 f[488, 2] -> 0, f[489, 2] -> 0, f[490, 2] -> 0, 
 f[491, 2] -> A^2*(-0.07012977122564978 + 5.941072952455371*^-6*pm), 
 f[492, 2] -> A^2*(0.006261101963504323 + 4.383321256445731*^-6*pm), 
 f[493, 2] -> A^2*(0.0604362228386538 + 0.000013202207797699942*pm), 
 f[494, 2] -> A^2*(-0.01033465477349882 + 0.00001147137398470298*pm), 
 f[495, 2] -> 0, f[496, 2] -> 0, f[497, 2] -> 0, 
 f[498, 2] -> A^2*(-0.04188727090505995 + 0.000019274806293273317*pm), 
 f[499, 2] -> 0, f[500, 2] -> A^2*(0.027378336085956523 + 
    0.000027614465254825534*pm), 
 f[501, 2] -> A^2*(0.012290433540181112 + 0.000020512433568353555*pm), 
 f[502, 2] -> 0, f[503, 2] -> 0, f[504, 2] -> 0, 
 f[505, 2] -> A^2*(0.0247765521028267 + 0.00004474645945468071*pm), 
 f[506, 2] -> A^2*(-0.031051616204637145 + 0.000011080449470198955*pm), 
 f[507, 2] -> 0, f[508, 2] -> A^2*(-0.06126768505704794 + 
    9.586753132901596*^-6*pm), f[509, 2] -> 0, f[510, 2] -> 0, 
 f[511, 2] -> 0, f[512, 2] -> 0, 
 f[513, 2] -> A^2*(-0.020900698565425313 + 0.000018565229249413834*pm), 
 f[514, 2] -> A^2*(-0.0041821514365693035 + 0.000014910215044830534*pm), 
 f[515, 2] -> A^2*(0.00013955014789468478 + 0.000023064617459977585*pm), 
 f[516, 2] -> 0, f[517, 2] -> 0, f[518, 2] -> 0, f[519, 2] -> 0, 
 f[520, 2] -> 0, f[521, 2] -> 0, f[522, 2] -> 0, f[523, 2] -> 0, 
 f[524, 2] -> 0, f[525, 2] -> 0, f[526, 2] -> 0, f[527, 2] -> 0, 
 f[528, 2] -> A^2*(-0.022301074341300353 + 0.000026247593217119125*pm), 
 f[529, 2] -> A^2*(0.00019612672273339182 + 0.000019579784433016912*pm), 
 f[530, 2] -> A^2*(-0.045093827782718865 + 6.726812121878664*^-6*pm), 
 f[531, 2] -> 0, f[532, 2] -> 0, f[533, 2] -> 0, f[534, 2] -> 0, 
 f[535, 2] -> A^2*(-0.0006872308001328875 + 0.000013849282348077135*pm), 
 f[536, 2] -> A^2*(-0.02175819039887572 + 4.044061696195651*^-6*pm), 
 f[537, 2] -> 0, f[538, 2] -> 0, f[539, 2] -> 0, f[540, 2] -> 0, 
 f[541, 2] -> 0, f[542, 2] -> 0, f[543, 2] -> 0, f[544, 2] -> 0, 
 f[545, 2] -> 0, f[546, 2] -> 0, f[547, 2] -> 0, f[548, 2] -> 0, 
 f[549, 2] -> 0, f[550, 2] -> 0, f[551, 2] -> 0, f[552, 2] -> 0, 
 f[553, 2] -> 0, f[554, 2] -> 0, f[555, 2] -> 0, f[556, 2] -> 0, 
 f[557, 2] -> 0, f[558, 2] -> 0, f[559, 2] -> 0, f[560, 2] -> 0, 
 f[561, 2] -> 0, f[562, 2] -> 0, f[563, 2] -> 0, f[564, 2] -> 0, 
 f[565, 2] -> 0, f[566, 2] -> 0, f[567, 2] -> 0, f[568, 2] -> 0, 
 f[569, 2] -> 0, f[570, 2] -> 0, f[571, 2] -> 0, f[572, 2] -> 0, 
 f[573, 2] -> 0, f[574, 2] -> 0, f[575, 2] -> 0, f[576, 2] -> 0, 
 f[577, 2] -> 0, f[578, 2] -> 0, f[579, 2] -> 0, f[580, 2] -> 0, 
 f[581, 2] -> 0, f[1, 2] -> -1.159345928727777*A + 
   A^2*(-14.942440979480253 + 0.0005388970914351892*pm), 
 f[2, 2] -> A^2*(-0.08061015907526325 + 0.0004967299036847581*pm), 
 f[3, 2] -> 0.10639959643137224*A + 
   A^2*(0.17249780774956136 + 0.0016485953860451632*pm), 
 f[4, 2] -> A^2*(-0.5280246801700414 + 0.0007053053134524589*pm), 
 f[5, 2] -> 0.030797954042525146*A + 
   A^2*(0.720616492498209 + 0.0016318316649224362*pm), 
 f[6, 2] -> -0.1245850588875663*A + 
   A^2*(-2.038183928601242 + 0.0010669960879765496*pm), 
 f[7, 2] -> A^2*(0.04348535817351973 + 0.00023939583826839984*pm), 
 f[8, 2] -> A^2*(-0.7080498069987016 + 0.003353466755254801*pm), 
 f[9, 2] -> A^2*(-0.055549686664026154 + 0.0002547694902872847*pm), 
 f[10, 2] -> A^2*(0.862465811820357 + 0.0008173616246179872*pm), 
 f[11, 2] -> -0.06177317026083083*A + 
   A^2*(-0.757681322010118 + 0.0008500621760486864*pm), 
 f[12, 2] -> A^2*(-0.6835104265179659 + 0.0010811977878218359*pm), 
 f[13, 2] -> A^2*(-0.28189093776568264 + 0.0013564792971814637*pm), 
 f[14, 2] -> A^2*(-0.001318604292038117 + 0.0012948402521507647*pm), 
 f[15, 2] -> 0.030797954042525146*A + 
   A^2*(-0.31383139305958707 + 0.0011025386517403454*pm), 
 f[16, 2] -> -0.029426179614296027*A + 
   A^2*(-1.1510906757608623 + 0.002764983249710483*pm), 
 f[17, 2] -> -0.02944764790353266*A + 
   A^2*(-1.0399415135655232 + 0.0004589509877694312*pm), 
 f[18, 2] -> A^2*(0.13568685166038108 + 0.0013895963880652328*pm), 
 f[19, 2] -> -0.02944764790353266*A + 
   A^2*(-0.46840764095059484 + 0.00025102542108371644*pm), 
 f[20, 2] -> -0.06628595447555252*A + 
   A^2*(-0.6701207511272571 + 0.0014160114444299657*pm), 
 f[21, 2] -> A^2*(-0.7112039760195046 + 0.0013423251660910703*pm), 
 f[22, 2] -> 0.030797954042525146*A + 
   A^2*(-0.1574896254496707 + 0.0008955385424330781*pm), 
 f[23, 2] -> -0.06159590808505029*A + 
   A^2*(0.22483801510408874 + 0.00057656236270899*pm), 
 f[24, 2] -> A^2*(-0.08629159122481411 + 0.0010350162831634128*pm), 
 f[25, 2] -> -0.01407013917150668*A + 
   A^2*(-0.12815130126500662 + 0.0016398670343638082*pm), 
 f[26, 2] -> A^2*(-0.07027844451095433 + 0.001310046502704389*pm), 
 f[27, 2] -> A^2*(-0.053596704276817064 + 0.00012555743672717237*pm), 
 f[28, 2] -> A^2*(0.02840167412011496 + 0.0011064517604227428*pm), 
 f[29, 2] -> 0, f[30, 2] -> A^2*(-0.36779008442587724 + 
    0.0010280888787854486*pm), 
 f[31, 2] -> A^2*(-0.2904016496399322 + 0.003992125154854009*pm), 
 f[32, 2] -> A^2*(-0.0214335234562526 + 0.0019149025715403918*pm), 
 f[33, 2] -> A^2*(-0.3985145999591566 + 0.0019359506155986795*pm), 
 f[34, 2] -> A^2*(0.08112795982867738 + 0.002162715981892059*pm), 
 f[35, 2] -> A^2*(0.07600561882171064 + 0.002751452969137098*pm), 
 f[36, 2] -> A^2*(0.10981809860182068 + 0.001089054940339194*pm), 
 f[37, 2] -> A^2*(-0.0813091770231722 + 0.0021557476381947756*pm), 
 f[38, 2] -> A^2*(-0.06126644123406777 + 0.0012505105968168223*pm), 
 f[39, 2] -> A^2*(-0.10604369306133776 + 0.003085098580336422*pm), 
 f[40, 2] -> A^2*(0.012070391092436239 + 0.004180800290667773*pm), 
 f[41, 2] -> A^2*(0.32382259554617576 + 0.001502783791480799*pm), 
 f[42, 2] -> A^2*(-0.22532917218464377 + 0.0029619451802356425*pm), 
 f[43, 2] -> A^2*(-0.1635132765046592 + 0.0018532100651981913*pm), 
 f[44, 2] -> A^2*(0.09359128836342734 + 0.0038931632609286934*pm), 
 f[45, 2] -> A^2*(-0.0375836555389526 + 0.0019881765226632195*pm), 
 f[46, 2] -> A^2*(0.14942392605229315 + 0.001527022221576249*pm), 
 f[47, 2] -> A^2*(-0.1246958692552198 + 0.0025119682253914514*pm), 
 f[48, 2] -> 0, f[49, 2] -> A^2*(0.17225231882457592 + 
    0.0008749246205955216*pm), 
 f[50, 2] -> A^2*(0.37484934566055017 + 0.001912975007197166*pm), 
 f[51, 2] -> A^2*(-0.008648740293097035 + 0.0013780597575219786*pm), 
 f[52, 2] -> A^2*(-0.16650970212029392 + 0.0018172248603585876*pm), 
 f[53, 2] -> A^2*(0.32623004048920734 + 0.0008630137764993173*pm), 
 f[54, 2] -> A^2*(0.6945080137163586 + 0.0013168177769230763*pm), 
 f[55, 2] -> A^2*(0.04634713063556717 + 0.00036899546752416044*pm), 
 f[56, 2] -> A^2*(-0.018981844815883164 + 0.0012520774810178426*pm), 
 f[57, 2] -> A^2*(0.009303134310080452 + 0.0003806584065882983*pm), 
 f[58, 2] -> A^2*(0.04625502700024242 + 0.0018272464083296418*pm), 
 f[59, 2] -> A^2*(0.6817849580137363 + 0.003197948041135272*pm), 
 f[60, 2] -> A^2*(0.26999391728685396 + 0.0013084440575685588*pm), 
 f[61, 2] -> A^2*(-0.18620050947740197 + 0.0008716317336392809*pm), 
 f[62, 2] -> A^2*(0.009591715381816357 + 0.0010963784193517819*pm), 
 f[63, 2] -> A^2*(-0.008955141909837039 + 0.0021912987510469503*pm), 
 f[64, 2] -> A^2*(0.0075182450158877145 + 0.0009361257386059511*pm), 
 f[65, 2] -> A^2*(-0.014508601309699998 + 0.0010098221419885844*pm), 
 f[66, 2] -> A^2*(0.13292379353865158 + 0.002126570341832768*pm), 
 f[67, 2] -> 0, f[68, 2] -> A^2*(0.013548973230976147 + 
    0.00001642116311456367*pm), 
 f[69, 2] -> A^2*(-0.002287983597191623 + 0.000029661094781517236*pm), 
 f[70, 2] -> A^2*(-0.006530217741742672 + 0.00001643336571489399*pm), 
 f[71, 2] -> 0, f[72, 2] -> 0, f[73, 2] -> 0, 
 f[74, 2] -> A^2*(0.017857002364903285 + 0.000010244205004278189*pm), 
 f[75, 2] -> A^2*(-0.021032176440225037 + 0.000027668787752430436*pm), 
 f[76, 2] -> A^2*(-0.03454158629213566 + 0.00002698899190406363*pm), 
 f[77, 2] -> 0, f[78, 2] -> 0, f[79, 2] -> 0, 
 f[80, 2] -> A^2*(0.01846680304806725 + 0.000017100758326947168*pm), 
 f[81, 2] -> A^2*(-0.00017731280375066216 + 0.000014269754234631407*pm), 
 f[82, 2] -> A^2*(0.006607609190069752 + 0.000019784068825362848*pm), 
 f[83, 2] -> 0, f[84, 2] -> 0, f[85, 2] -> 0, 
 f[86, 2] -> A^2*(-0.011605814323860097 + 0.00002906329098113209*pm), 
 f[87, 2] -> A^2*(-0.005146553490456229 + 0.000023441834344281542*pm), 
 f[88, 2] -> A^2*(0.0035262451698248043 + 0.00003286827952551062*pm), 
 f[89, 2] -> 0, f[90, 2] -> 0, f[91, 2] -> 0, 
 f[92, 2] -> A^2*(0.01892973296838729 + 7.0970196211282365*^-6*pm), 
 f[93, 2] -> A^2*(-0.036083462436622915 + 1.9720942681769305*^-6*pm), 
 f[94, 2] -> A^2*(-0.03137562962663998 + 5.105107334375095*^-6*pm), 
 f[95, 2] -> 0, f[96, 2] -> 0, f[97, 2] -> 0, 
 f[98, 2] -> A^2*(-0.013011919044380399 + 4.200752519039415*^-6*pm), 
 f[99, 2] -> A^2*(0.0004205716161129816 + 1.156040940397919*^-6*pm), 
 f[100, 2] -> A^2*(0.0023034466539275655 + 2.9390268266464795*^-6*pm), 
 f[101, 2] -> 0, f[102, 2] -> 0, f[103, 2] -> 0, 
 f[104, 2] -> A^2*(0.0041625456972118335 + 1.0798431233863689*^-6*pm), 
 f[105, 2] -> 0, f[106, 2] -> 0, f[107, 2] -> 0, f[108, 2] -> 0, 
 f[109, 2] -> 0, f[110, 2] -> 0, f[111, 2] -> 0, f[112, 2] -> 0, 
 f[113, 2] -> 0, f[114, 2] -> 0, f[115, 2] -> 0, f[116, 2] -> 0, 
 f[117, 2] -> 0, f[118, 2] -> 0, f[119, 2] -> 0, f[120, 2] -> 0, 
 f[121, 2] -> 0, f[122, 2] -> 0, f[123, 2] -> 0, f[124, 2] -> 0, 
 f[125, 2] -> 0, f[126, 2] -> 0, f[127, 2] -> 0, f[128, 2] -> 0, 
 f[129, 2] -> 0, f[130, 2] -> 0, f[131, 2] -> 0, f[132, 2] -> 0, 
 f[133, 2] -> 0, f[134, 2] -> 0, f[135, 2] -> 0, f[136, 2] -> 0, 
 f[137, 2] -> 0, f[138, 2] -> 0, f[139, 2] -> 0, f[140, 2] -> 0, 
 f[141, 2] -> 0, f[142, 2] -> 0, f[143, 2] -> 0, f[144, 2] -> 0, 
 f[145, 2] -> 0, f[146, 2] -> 0, f[147, 2] -> 0, f[148, 2] -> 0, 
 f[149, 2] -> 0, f[150, 2] -> 0, f[151, 2] -> 0, f[152, 2] -> 0, 
 f[153, 2] -> 0, f[154, 2] -> 0, f[155, 2] -> 0, f[156, 2] -> 0, 
 f[157, 2] -> 0, f[158, 2] -> 0, f[159, 2] -> 0, f[160, 2] -> 0, 
 f[161, 2] -> 0, f[162, 2] -> 0, f[163, 2] -> 0, 
 f[164, 2] -> A^2*(-0.321181969412919 + 0.01591647771164506*pm), 
 f[165, 2] -> A^2*(-0.03836318774127534 + 0.0007548318745355848*pm), 
 f[166, 2] -> A^2*(0.08243599226329223 + 0.003450564218473219*pm), 
 f[167, 2] -> A^2*(-0.03157454273457461 + 0.004873335552297121*pm), 
 f[168, 2] -> A^2*(-0.35788435052063505 + 0.01587258269156953*pm), 
 f[169, 2] -> A^2*(-0.16097609851453853 + 0.00827056736602709*pm), 
 f[170, 2] -> A^2*(-0.013689783645645548 + 0.001254695661995835*pm), 
 f[171, 2] -> A^2*(0.0996923456739296 + 0.0025953441502507653*pm), 
 f[172, 2] -> A^2*(-0.19080385415333012 + 0.007281995012236382*pm), 
 f[173, 2] -> A^2*(-0.44955995590339626 + 0.01959322821299236*pm), 
 f[174, 2] -> A^2*(-0.04338298867924095 + 0.004854363415122572*pm), 
 f[175, 2] -> A^2*(-0.12414480819424156 + 0.0005446456458913011*pm), 
 f[176, 2] -> A^2*(-0.008205153777247176 + 0.000773571586614051*pm), 
 f[177, 2] -> A^2*(0.06696254333279583 + 0.001149336390899045*pm), 
 f[178, 2] -> A^2*(-0.051197845557908295 + 0.015738298125746557*pm), 
 f[179, 2] -> A^2*(-0.05203704180414448 + 0.00014448406586757385*pm), 
 f[180, 2] -> A^2*(0.0006030139800259349 + 0.008411495855430858*pm), 
 f[181, 2] -> A^2*(0.03542599275340308 + 0.004111126242302914*pm), 
 f[182, 2] -> A^2*(-0.023525423933961065 + 0.01187378146725015*pm), 
 f[183, 2] -> A^2*(-0.36434205856221524 + 0.015214177666237798*pm), 
 f[184, 2] -> A^2*(-0.21283970521858464 + 0.008043717167951303*pm), 
 f[185, 2] -> A^2*(-0.04596123033266508 + 0.006976053431561049*pm), 
 f[186, 2] -> A^2*(-0.14525691186861422 + 0.003087597789552106*pm), 
 f[187, 2] -> A^2*(-0.0852764229261993 + 0.014809980979197087*pm), 
 f[188, 2] -> A^2*(-0.13871692419121473 + 0.004030210926670257*pm), 
 f[189, 2] -> A^2*(-0.01691941073158887 + 0.010697601497668284*pm), 
 f[190, 2] -> A^2*(-0.07305040726845391 + 0.005099194046528383*pm), 
 f[191, 2] -> A^2*(-0.41205293583311686 + 0.017568766870556224*pm), 
 f[192, 2] -> A^2*(-0.01844711702915447 + 0.006546589878482299*pm), 
 f[193, 2] -> A^2*(0.013122539842342462 + 0.0011650444086849612*pm), 
 f[194, 2] -> A^2*(0.08749703083276472 + 0.010704155044565834*pm), 
 f[195, 2] -> A^2*(-0.05381489460330613 + 0.006341505486060116*pm), 
 f[196, 2] -> A^2*(-0.0047186821720401895 + 0.002080498325902688*pm), 
 f[197, 2] -> A^2*(-0.005540428312372114 + 0.0012865777502620401*pm), 
 f[198, 2] -> A^2*(-0.030337642886223648 + 0.0015600131382146741*pm), 
 f[199, 2] -> A^2*(-0.055792927748143484 + 0.01804401119627192*pm), 
 f[200, 2] -> A^2*(0.03596138478081912 + 0.0014357720871145752*pm), 
 f[201, 2] -> A^2*(0.0004673816436877587 + 0.0011369577375465306*pm), 
 f[202, 2] -> A^2*(0.12406619481839698 + 0.009375802496061306*pm), 
 f[203, 2] -> A^2*(-0.01425368352215628 + 0.012372552492795614*pm), 
 f[204, 2] -> A^2*(0.1612842555134648 + 0.010537101348095686*pm), 
 f[205, 2] -> A^2*(0.031601281969159345 + 0.006408892643370689*pm), 
 f[206, 2] -> A^2*(0.1090286461908363 + 0.01744885769173348*pm), 
 f[207, 2] -> A^2*(-0.35470672324868247 + 0.015258626324028666*pm), 
 f[208, 2] -> A^2*(0.02141845291532718 + 0.0043081686409306725*pm), 
 f[209, 2] -> A^2*(0.04999310732455342 + 0.01462453237873021*pm), 
 f[210, 2] -> A^2*(-0.04200235487567738 + 0.0035012129948513923*pm), 
 f[211, 2] -> A^2*(0.035904988186302944 + 0.01035421665078544*pm), 
 f[212, 2] -> A^2*(-0.015585696901212032 + 0.011107547090898501*pm), 
 f[213, 2] -> A^2*(0.0661688749609084 + 0.0013669998562892145*pm), 
 f[214, 2] -> A^2*(-0.016683589136732735 + 0.017366342680069462*pm), 
 f[215, 2] -> A^2*(0.03409773965972818 + 0.027935438527230867*pm), 
 f[216, 2] -> A^2*(-0.19107824932179973 + 0.00046974307543099755*pm), 
 f[217, 2] -> 0, f[218, 2] -> A^2*(-0.07683512395695402 + 
    0.0023342313508739497*pm), f[219, 2] -> 
  A^2*(0.007124721418520608 + 0.00888680683860402*pm), 
 f[220, 2] -> A^2*(-0.05147891470551258 + 0.006732309534721014*pm), 
 f[221, 2] -> A^2*(-0.029094130704379495 + 0.012208635451639575*pm), 
 f[222, 2] -> A^2*(0.08460062151317516 + 0.005327666006799388*pm), 
 f[223, 2] -> A^2*(0.023338217393757077 + 0.011355600253551963*pm), 
 f[224, 2] -> A^2*(0.0015345473163108636 + 0.0030838005149382815*pm), 
 f[225, 2] -> A^2*(-0.02982550269194917 + 0.004904809058894925*pm), 
 f[226, 2] -> A^2*(-0.07708591781465657 + 0.011256231980785637*pm), 
 f[227, 2] -> A^2*(-0.15124552671704805 + 0.010938562054942454*pm), 
 f[228, 2] -> A^2*(0.32859439137087065 + 0.015161956633004908*pm), 
 f[229, 2] -> A^2*(0.10349908975553035 + 0.0032329127562376906*pm), 
 f[230, 2] -> A^2*(-0.06984845171700726 + 0.005207105935508099*pm), 
 f[231, 2] -> 0, f[232, 2] -> A^2*(0.21794679827144137 + 
    0.01106754724310296*pm), f[233, 2] -> 
  A^2*(0.050026912080511465 + 0.014097912000902843*pm), 
 f[234, 2] -> A^2*(-0.0074516851085491 + 0.0033525515022236325*pm), 
 f[235, 2] -> A^2*(0.05604567275054251 + 0.01314435002319058*pm), 
 f[236, 2] -> A^2*(-0.008986965860913187 + 0.013684032096605474*pm), 
 f[237, 2] -> A^2*(-0.041316698345326586 + 0.00788782580283523*pm), 
 f[238, 2] -> A^2*(-0.16587320260327942 + 0.008112674608648203*pm), 
 f[239, 2] -> A^2*(0.09404008046021772 + 0.0041300455418112215*pm), 
 f[240, 2] -> 0, f[241, 2] -> A^2*(-0.019383641273407193 + 
    0.019902067679200684*pm), f[242, 2] -> 
  A^2*(-0.04397492167595374 + 0.007943425840939999*pm), f[243, 2] -> 0, 
 f[244, 2] -> 0, f[245, 2] -> A^2*(-0.06970177040443559 + 
    0.012081119984693044*pm), f[246, 2] -> 
  A^2*(-0.01337295343387268 + 0.006285661856571118*pm), 
 f[247, 2] -> A^2*(-0.03577348358078325 + 0.008249454855955126*pm), 
 f[248, 2] -> A^2*(-0.03205643714090911 + 0.01483177449415047*pm), 
 f[249, 2] -> A^2*(-0.01558683278335593 + 0.009586089432487586*pm), 
 f[250, 2] -> A^2*(-0.0669271977186554 + 0.0022281326981307813*pm), 
 f[251, 2] -> A^2*(-0.03258888179311725 + 0.003316968059267797*pm), 
 f[252, 2] -> A^2*(-0.0512926462311043 + 0.003987595541134129*pm), 
 f[253, 2] -> A^2*(0.0013423210543237474 + 0.0029894716999219707*pm), 
 f[254, 2] -> A^2*(0.004804014314004235 + 0.005708910922939847*pm), 
 f[255, 2] -> A^2*(0.011513022199324041 + 0.003822582345862156*pm), 
 f[256, 2] -> A^2*(0.012842903962678065 + 0.006844430521627448*pm), 
 f[257, 2] -> A^2*(-0.022092550373599806 + 0.014612451574818145*pm), 
 f[258, 2] -> A^2*(-0.19795803515353327 + 0.007828215574650084*pm), 
 f[259, 2] -> A^2*(-0.19500725521550066 + 0.008252121036097357*pm), 
 f[260, 2] -> A^2*(-0.008485148925046815 + 0.01520668868216046*pm), 
 f[261, 2] -> 0, f[262, 2] -> A^2*(0.053632032654832074 + 
    0.018397859106513096*pm), f[263, 2] -> 0, f[264, 2] -> 0, f[265, 2] -> 0, 
 f[266, 2] -> A^2*(-0.015104282055744989 + 0.008685182815796893*pm), 
 f[267, 2] -> A^2*(-0.02949008093298744 + 0.0034873014787275523*pm), 
 f[268, 2] -> A^2*(-0.004021586058684079 + 0.008951310160748254*pm), 
 f[269, 2] -> A^2*(0.007083187103148703 + 0.012700037614910996*pm), 
 f[270, 2] -> 0, f[271, 2] -> 0, 
 f[272, 2] -> A^2*(0.0009819560937813776 + 0.001191191530887322*pm), 
 f[273, 2] -> A^2*(-0.031803714219506674 + 0.0038225100538642844*pm), 
 f[274, 2] -> 0, f[275, 2] -> A^2*(0.02652116974729779 + 
    0.005508159082470718*pm), f[276, 2] -> 0, f[277, 2] -> 0, f[278, 2] -> 0, 
 f[279, 2] -> 0, f[280, 2] -> 0, 
 f[281, 2] -> A^2*(0.03356299217762171 + 0.00468324980752776*pm), 
 f[282, 2] -> A^2*(0.1495650032352387 + 0.008875227717625014*pm), 
 f[283, 2] -> A^2*(0.06688926279730367 + 0.01613823951921401*pm), 
 f[284, 2] -> A^2*(-0.0013214842896047685 + 0.006835221535470841*pm), 
 f[285, 2] -> 0, f[286, 2] -> A^2*(-0.07846201737902447 + 
    0.01726313113515259*pm), f[287, 2] -> 
  A^2*(-0.017974944886191224 + 0.011679432158994476*pm), f[288, 2] -> 0, 
 f[289, 2] -> 0, f[290, 2] -> 0, f[291, 2] -> 0, f[292, 2] -> 0, 
 f[293, 2] -> 0, f[294, 2] -> 0, 
 f[295, 2] -> A^2*(0.0056239474688482005 + 0.009781652667470934*pm), 
 f[296, 2] -> A^2*(0.0048369689186529286 + 0.012815542538711679*pm), 
 f[297, 2] -> 0, f[298, 2] -> 0, f[299, 2] -> 0, f[300, 2] -> 0, 
 f[301, 2] -> 0, f[302, 2] -> 0, f[303, 2] -> 0, f[304, 2] -> 0, 
 f[305, 2] -> 0, f[306, 2] -> 0, f[307, 2] -> 0, f[308, 2] -> 0, 
 f[309, 2] -> A^2*(-0.022566254431724886 + 0.000041053125998161464*pm), 
 f[310, 2] -> A^2*(0.03040038535913281 + 0.00009284639184362275*pm), 
 f[311, 2] -> A^2*(-0.005093179027961581 + 0.0000671835444931128*pm), 
 f[312, 2] -> A^2*(-0.0186721452357288 + 0.00003092982022931363*pm), 
 f[313, 2] -> A^2*(0.022382039363288087 + 0.0002070173172021483*pm), 
 f[314, 2] -> A^2*(0.015550985348318669 + 0.0002563129816784717*pm), 
 f[315, 2] -> A^2*(0.017498828845701198 + 0.000040008440497709395*pm), 
 f[316, 2] -> 0, f[317, 2] -> A^2*(-0.013520142445827776 + 
    0.0001643054529221408*pm), f[318, 2] -> 
  A^2*(-0.0018213790274157482 + 0.0000493683958047951*pm), f[319, 2] -> 0, 
 f[320, 2] -> 0, f[321, 2] -> A^2*(-0.0036698913187104276 + 
    0.00003304551672993906*pm), f[322, 2] -> 0, f[323, 2] -> 0, 
 f[324, 2] -> 0, f[325, 2] -> 0, f[326, 2] -> 0, f[327, 2] -> 0, 
 f[328, 2] -> 0, f[329, 2] -> 0, f[330, 2] -> 0, 
 f[331, 2] -> A^2*(-0.034879685908819624 + 0.000026552139399298185*pm), 
 f[332, 2] -> A^2*(0.002568437992518824 + 0.00040217824431307487*pm), 
 f[333, 2] -> A^2*(0.0027434576862697124 + 0.00006817184521412084*pm), 
 f[334, 2] -> A^2*(-0.012360143241178123 + 0.00004643058693174647*pm), 
 f[335, 2] -> A^2*(-0.022410272662535036 + 0.000044160038099412294*pm), 
 f[336, 2] -> 0, f[337, 2] -> A^2*(-0.0014431734862439122 + 
    0.00003736670627809554*pm), f[338, 2] -> 
  A^2*(0.0015595369841427953 + 0.00009234730406200386*pm), 
 f[339, 2] -> A^2*(-0.003353650353753679 + 0.00008688359100568873*pm), 
 f[340, 2] -> 0, f[341, 2] -> 0, f[342, 2] -> 0, f[343, 2] -> 0, 
 f[344, 2] -> 0, f[345, 2] -> 0, f[346, 2] -> 0, f[347, 2] -> 0, 
 f[348, 2] -> 0, f[349, 2] -> 0, f[350, 2] -> 0, f[351, 2] -> 0, 
 f[352, 2] -> 0, f[353, 2] -> 0, f[354, 2] -> 0, f[355, 2] -> 0, 
 f[356, 2] -> 0, f[357, 2] -> 0, f[358, 2] -> 0, f[359, 2] -> 0, 
 f[360, 2] -> 0, f[361, 2] -> 0, f[362, 2] -> 0, f[363, 2] -> 0, 
 f[364, 2] -> 0, f[365, 2] -> 0, f[366, 2] -> 0, f[367, 2] -> 0, 
 f[368, 2] -> 0, f[369, 2] -> 0, f[370, 2] -> 0, f[371, 2] -> 0, 
 f[372, 2] -> 0, f[373, 2] -> 0, f[374, 2] -> 0, f[375, 2] -> 0, 
 f[376, 2] -> 0, f[377, 2] -> 0, f[378, 2] -> 0, f[379, 2] -> 0, 
 f[380, 2] -> 0, f[381, 2] -> 0, f[382, 2] -> 0, f[383, 2] -> 0, 
 f[384, 2] -> 0, f[385, 2] -> 0, f[386, 2] -> 0, f[387, 2] -> 0, 
 f[388, 2] -> 0, f[389, 2] -> 0, f[390, 2] -> 0, f[391, 2] -> 0, 
 f[392, 2] -> 0, f[393, 2] -> 0, f[394, 2] -> 0, f[395, 2] -> 0, 
 f[396, 2] -> 0, f[397, 2] -> 0, f[398, 2] -> 0, f[399, 2] -> 0, 
 f[400, 2] -> A^2*(-0.020928181520491584 + 0.0001987324814062582*pm), 
 f[401, 2] -> A^2*(0.0006975740962733568 + 0.000599512816515008*pm), 
 f[402, 2] -> A^2*(0.0038131607642428733 + 0.00024173212729834787*pm), 
 f[403, 2] -> A^2*(0.0025282534209605245 + 0.00024124895517374815*pm), 
 f[404, 2] -> A^2*(0.006176707587105756 + 0.0001667077693143405*pm), 
 f[405, 2] -> A^2*(-0.012623247878133625 + 0.0005237607208515706*pm), 
 f[406, 2] -> A^2*(0.004523938164326502 + 0.00005932005570717574*pm), 
 f[407, 2] -> A^2*(0.013453960556466527 + 0.0002597910062118321*pm), 
 f[408, 2] -> A^2*(0.0034361551843362648 + 0.00012736390473584732*pm), 
 f[409, 2] -> A^2*(-0.018942724336838523 + 0.0004069219923339966*pm), 
 f[410, 2] -> 0, f[411, 2] -> 0, f[412, 2] -> 0, f[413, 2] -> 0, 
 f[414, 2] -> 0, f[415, 2] -> 0, f[416, 2] -> 0, f[417, 2] -> 0, 
 f[418, 2] -> 0, f[419, 2] -> 0, f[420, 2] -> 0, f[421, 2] -> 0, 
 f[422, 2] -> A^2*(-0.01781894825146324 + 0.0007068471345312769*pm), 
 f[423, 2] -> A^2*(-0.005196894437581534 + 0.0006840934117082113*pm), 
 f[424, 2] -> A^2*(-0.0010166888745715141 + 0.0006781186761358464*pm), 
 f[425, 2] -> A^2*(0.007694621036705485 + 0.0005800628225313603*pm), 
 f[426, 2] -> A^2*(-0.027114105214934625 + 0.0007011075072878496*pm), 
 f[427, 2] -> A^2*(-0.000020304336587617655 + 0.000229345976787057*pm), 
 f[428, 2] -> 0, f[429, 2] -> A^2*(-0.003467101279117202 + 
    0.0006960334442498898*pm), f[430, 2] -> 
  A^2*(-0.005967520589591047 + 0.00016169848546890848*pm), f[431, 2] -> 0, 
 f[432, 2] -> 0, f[433, 2] -> 0, f[434, 2] -> 0, f[435, 2] -> 0, 
 f[436, 2] -> 0, f[437, 2] -> 0, f[438, 2] -> 0, f[439, 2] -> 0, 
 f[440, 2] -> 0, f[441, 2] -> 0, f[442, 2] -> 0, f[443, 2] -> 0, 
 f[444, 2] -> 0, f[445, 2] -> 0, f[446, 2] -> 0, f[447, 2] -> 0, 
 f[448, 2] -> 0, f[449, 2] -> 0, f[450, 2] -> 0, f[451, 2] -> 0, 
 f[452, 2] -> 0, f[453, 2] -> 0, f[454, 2] -> 0, f[455, 2] -> 0, 
 f[456, 2] -> 0, f[457, 2] -> 0, f[458, 2] -> 0, f[459, 2] -> 0, 
 f[460, 2] -> 0, f[461, 2] -> 0, f[462, 2] -> 0, f[463, 2] -> 0, 
 f[464, 2] -> 0, f[465, 2] -> 0, f[466, 2] -> 0, f[467, 2] -> 0, 
 f[468, 2] -> 0, f[469, 2] -> 0, f[470, 2] -> 0, f[471, 2] -> 0, 
 f[472, 2] -> 0, f[473, 2] -> 0, f[474, 2] -> 0, f[475, 2] -> 0, 
 f[476, 2] -> 0, f[477, 2] -> 0, f[478, 2] -> 0, f[479, 2] -> 0, 
 f[480, 2] -> 0, f[481, 2] -> 0, f[482, 2] -> 0, f[483, 2] -> 0, 
 f[484, 2] -> 0, f[485, 2] -> 0, f[486, 2] -> 0, f[487, 2] -> 0, 
 f[488, 2] -> 0, f[489, 2] -> 0, f[490, 2] -> 0, 
 f[491, 2] -> A^2*(-0.012963606583789963 + 2.566931022766094*^-6*pm), 
 f[492, 2] -> A^2*(-0.013585810692552158 + 0.000013900834268787812*pm), 
 f[493, 2] -> A^2*(-0.02110482912735323 + 0.00004055191467273992*pm), 
 f[494, 2] -> A^2*(-0.0007054781850770464 + 0.000013992601484702803*pm), 
 f[495, 2] -> 0, f[496, 2] -> 0, f[497, 2] -> 0, 
 f[498, 2] -> A^2*(0.0035041701535915015 + 0.000016703619300908335*pm), 
 f[499, 2] -> 0, f[500, 2] -> A^2*(-0.00997653561412043 + 
    0.000010480296246388463*pm), 
 f[501, 2] -> A^2*(-0.024278741095683953 + 0.00002709530657189767*pm), 
 f[502, 2] -> 0, f[503, 2] -> 0, f[504, 2] -> 0, 
 f[505, 2] -> A^2*(0.05620068479443385 + 0.000036997954815691*pm), 
 f[506, 2] -> A^2*(-0.018288842775533 + 8.13601895245152*^-6*pm), 
 f[507, 2] -> 0, f[508, 2] -> A^2*(-0.009411670003486305 + 
    9.255207170016672*^-6*pm), f[509, 2] -> 0, f[510, 2] -> 0, 
 f[511, 2] -> 0, f[512, 2] -> 0, 
 f[513, 2] -> A^2*(-0.006747166450144393 + 0.000012666319384454934*pm), 
 f[514, 2] -> A^2*(-0.018411368745620882 + 0.000015753450984658417*pm), 
 f[515, 2] -> A^2*(0.021180753750819514 + 9.711974361932726*^-6*pm), 
 f[516, 2] -> 0, f[517, 2] -> 0, f[518, 2] -> 0, f[519, 2] -> 0, 
 f[520, 2] -> 0, f[521, 2] -> 0, f[522, 2] -> 0, f[523, 2] -> 0, 
 f[524, 2] -> 0, f[525, 2] -> 0, f[526, 2] -> 0, f[527, 2] -> 0, 
 f[528, 2] -> A^2*(-0.05102159773127135 + 0.000012431998855685492*pm), 
 f[529, 2] -> A^2*(-0.004040129128480174 + 0.00001934739189756346*pm), 
 f[530, 2] -> A^2*(-0.0013905003791991888 + 0.00006281823680865127*pm), 
 f[531, 2] -> 0, f[532, 2] -> 0, f[533, 2] -> 0, f[534, 2] -> 0, 
 f[535, 2] -> A^2*(0.004863434118033361 + 0.000023603119647141716*pm), 
 f[536, 2] -> A^2*(-0.003280245771929202 + 0.00004681239026859439*pm), 
 f[537, 2] -> 0, f[538, 2] -> 0, f[539, 2] -> 0, f[540, 2] -> 0, 
 f[541, 2] -> 0, f[542, 2] -> 0, f[543, 2] -> 0, f[544, 2] -> 0, 
 f[545, 2] -> 0, f[546, 2] -> 0, f[547, 2] -> 0, f[548, 2] -> 0, 
 f[549, 2] -> 0, f[550, 2] -> 0, f[551, 2] -> 0, f[552, 2] -> 0, 
 f[553, 2] -> 0, f[554, 2] -> 0, f[555, 2] -> 0, f[556, 2] -> 0, 
 f[557, 2] -> 0, f[558, 2] -> 0, f[559, 2] -> 0, f[560, 2] -> 0, 
 f[561, 2] -> 0, f[562, 2] -> 0, f[563, 2] -> 0, f[564, 2] -> 0, 
 f[565, 2] -> 0, f[566, 2] -> 0, f[567, 2] -> 0, f[568, 2] -> 0, 
 f[569, 2] -> 0, f[570, 2] -> 0, f[571, 2] -> 0, f[572, 2] -> 0, 
 f[573, 2] -> 0, f[574, 2] -> 0, f[575, 2] -> 0, f[576, 2] -> 0, 
 f[577, 2] -> 0, f[578, 2] -> 0, f[579, 2] -> 0, f[580, 2] -> 0, 
 f[581, 2] -> 0}


==> anc/ff3_num.mm <==
{f[1, 3] -> -1.2169818587854806*A + 
   A^2*(-16.348289534225017 + 0.0009478718980002281*pm), 
 f[2, 3] -> A^2*(0.23153066765445374 + 0.002682775280914346*pm), 
 f[3, 3] -> A^2*(0.39969928756501716 + 0.0006401781318494305*pm), 
 f[4, 3] -> -0.09376747096549544*A + 
   A^2*(-1.8162390956998564 + 0.0018271073319615103*pm), 
 f[5, 3] -> -0.06159590808505029*A + 
   A^2*(2.0130019800737955 + 0.001816171077518785*pm), 
 f[6, 3] -> 0.030797954042525146*A + 
   A^2*(-1.1196180148114507 + 0.0022337818175014695*pm), 
 f[7, 3] -> A^2*(-0.06520568570971363 + 0.0007202809528783252*pm), 
 f[8, 3] -> 0.037037037037037035*A + 
   A^2*(-1.1007777373723684 + 0.0013880687297488316*pm), 
 f[9, 3] -> -0.018518518518518517*A + 
   A^2*(0.6870744422475994 + 0.0020157569650319945*pm), 
 f[10, 3] -> 0.12845475125672678*A + 
   A^2*(-0.38274065906026067 + 0.0024407215388678326*pm), 
 f[11, 3] -> A^2*(0.0165138024595457 + 0.0009829200129187854*pm), 
 f[12, 3] -> A^2*(-0.011569472574926465 + 0.0016444907990978421*pm), 
 f[13, 3] -> A^2*(-0.12707443255692397 + 0.0026981726616942202*pm), 
 f[14, 3] -> A^2*(-0.6056983114232253 + 0.0026881150163459333*pm), 
 f[15, 3] -> -0.06159590808505029*A + 
   A^2*(0.26817248987256903 + 0.0008702581553059973*pm), 
 f[16, 3] -> -0.030797954042525146*A + 
   A^2*(0.15375220041104853 + 0.0018381414474267141*pm), 
 f[17, 3] -> -0.030797954042525146*A + 
   A^2*(-0.3603562646538734 + 0.0010586432597127764*pm), 
 f[18, 3] -> A^2*(0.0394086352423626 + 0.0007712824989320529*pm), 
 f[19, 3] -> A^2*(-0.19915484210314105 + 0.00036748628301278816*pm), 
 f[20, 3] -> A^2*(-0.13620618809952134 + 0.0007374681019731523*pm), 
 f[21, 3] -> A^2*(-0.043374072685892884 + 0.0030694028557085164*pm), 
 f[22, 3] -> A^2*(0.6137408433343694 + 0.0023248218115264345*pm), 
 f[23, 3] -> A^2*(0.0681718307254755 + 0.0044141797874997675*pm), 
 f[24, 3] -> A^2*(-0.0055878886343663225 + 0.0010028803986893427*pm), 
 f[25, 3] -> -0.030797954042525146*A + 
   A^2*(0.12622394637452317 + 0.0009443814891876621*pm), 
 f[26, 3] -> 0.06159590808505029*A + 
   A^2*(-0.45609335062258083 + 0.0015936618960532979*pm), 
 f[27, 3] -> A^2*(-0.0038117476552734786 + 0.00020686705049082502*pm), 
 f[28, 3] -> A^2*(0.1670350060325525 + 0.0006763579306794639*pm), 
 f[29, 3] -> 0, f[30, 3] -> -0.045708857109844875*A + 
   A^2*(-0.8596427358616268 + 0.0006631931509336295*pm), 
 f[31, 3] -> -0.06558253731630966*A + 
   A^2*(-0.8153226698577782 + 0.00225445303224797*pm), 
 f[32, 3] -> 0.012737305136646625*A + 
   A^2*(0.24429840928721092 + 0.0014922822309706753*pm), 
 f[33, 3] -> -0.08834682421371039*A + 
   A^2*(-1.061848786820537 + 0.0009252631087073276*pm), 
 f[34, 3] -> 0.049774342173683664*A + 
   A^2*(-0.06811987007702669 + 0.0019997590338904224*pm), 
 f[35, 3] -> 0.093180031779044*A + A^2*(-0.13517881780781238 + 
     0.0022057015989664875*pm), f[36, 3] -> 0.024887171086841832*A + 
   A^2*(0.038102910107291166 + 0.0005797496119921973*pm), 
 f[37, 3] -> -0.03279126865815483*A + 
   A^2*(-0.22963988048951478 + 0.0013268069125227568*pm), 
 f[38, 3] -> 0.006368652568323313*A + 
   A^2*(0.33985929629984923 + 0.0007065041036762337*pm), 
 f[39, 3] -> 0.009078975944215837*A + 
   A^2*(-0.6435234418489983 + 0.0015923554096481576*pm), 
 f[40, 3] -> 0.02547461027329325*A + 
   A^2*(0.2885255153217372 + 0.0023259963373648417*pm), 
 f[41, 3] -> -0.012737305136646625*A + 
   A^2*(-0.16680579228500214 + 0.0009800915732766594*pm), 
 f[42, 3] -> A^2*(-0.07853827186121976 + 0.0015178073289314933*pm), 
 f[43, 3] -> -0.012737305136646625*A + 
   A^2*(-0.7139557225911233 + 0.0013407139857016177*pm), 
 f[44, 3] -> 0.09954868434736733*A + 
   A^2*(0.21852816389264262 + 0.002194228832123612*pm), 
 f[45, 3] -> -0.049774342173683664*A + 
   A^2*(0.09361783874082619 + 0.0010286999553494748*pm), 
 f[46, 3] -> A^2*(0.02365209001123958 + 0.002168304307487101*pm), 
 f[47, 3] -> -0.012737305136646625*A + 
   A^2*(-0.2799186811262757 + 0.0019211397033208758*pm), f[48, 3] -> 0, 
 f[49, 3] -> A^2*(-0.5723336300543309 + 0.0007692523471277058*pm), 
 f[50, 3] -> A^2*(-0.22864572759306157 + 0.0017090517119453727*pm), 
 f[51, 3] -> A^2*(0.08257625971430116 + 0.0009758318512547253*pm), 
 f[52, 3] -> A^2*(0.04519352405134214 + 0.0011343109612276575*pm), 
 f[53, 3] -> A^2*(-0.35677233838606526 + 0.0006322224277076544*pm), 
 f[54, 3] -> A^2*(-0.5856390796714663 + 0.0009486291899141763*pm), 
 f[55, 3] -> A^2*(-0.09828022333476838 + 0.00037954277068714856*pm), 
 f[56, 3] -> A^2*(0.06888405807356435 + 0.0036839487902599324*pm), 
 f[57, 3] -> A^2*(0.37480022228743337 + 0.0006611427476724334*pm), 
 f[58, 3] -> A^2*(-0.21516330597177102 + 0.0013878689384305442*pm), 
 f[59, 3] -> A^2*(-0.09338735335506954 + 0.0056378903697372135*pm), 
 f[60, 3] -> A^2*(-0.055738432436442054 + 0.003870484263645868*pm), 
 f[61, 3] -> A^2*(0.0054531187105339995 + 0.001756607853323609*pm), 
 f[62, 3] -> A^2*(-0.2665141981761394 + 0.001351995514825581*pm), 
 f[63, 3] -> A^2*(-0.13836811387693615 + 0.0016724544386969948*pm), 
 f[64, 3] -> A^2*(0.18668765772309825 + 0.0007593186471987753*pm), 
 f[65, 3] -> A^2*(-0.10164164995546798 + 0.0037692981962034093*pm), 
 f[66, 3] -> A^2*(-0.24199301618085656 + 0.001654022843035801*pm), 
 f[67, 3] -> 0, f[68, 3] -> A^2*(0.006494479277767695 + 
    0.000027560622748230354*pm), 
 f[69, 3] -> A^2*(-0.01352644017054061 + 0.00003271281986792869*pm), 
 f[70, 3] -> A^2*(-0.005344721095261962 + 0.00001425521992849034*pm), 
 f[71, 3] -> 0, f[72, 3] -> 0, f[73, 3] -> 0, 
 f[74, 3] -> A^2*(0.0018215477418803139 + 2.642416627670741*^-6*pm), 
 f[75, 3] -> A^2*(-0.01045641943411818 + 7.589117908243039*^-6*pm), 
 f[76, 3] -> A^2*(-0.0006304091529827083 + 8.628175424486155*^-7*pm), 
 f[77, 3] -> 0, f[78, 3] -> 0, f[79, 3] -> 0, 
 f[80, 3] -> A^2*(-0.046581193190798065 + 0.000015022382251021215*pm), 
 f[81, 3] -> A^2*(0.05502889263463562 + 0.00014164924596998324*pm), 
 f[82, 3] -> A^2*(-0.051559406756927384 + 0.00007409689705472868*pm), 
 f[83, 3] -> 0, f[84, 3] -> 0, f[85, 3] -> 0, 
 f[86, 3] -> A^2*(-0.029808658640867236 + 0.00003761705912008509*pm), 
 f[87, 3] -> A^2*(0.016221794035138792 + 0.000013085085057188922*pm), 
 f[88, 3] -> A^2*(-0.03092642895420683 + 0.000021639573226678*pm), 
 f[89, 3] -> 0, f[90, 3] -> 0, f[91, 3] -> 0, 
 f[92, 3] -> A^2*(-0.009857326875197844 + 2.4456421115509715*^-6*pm), 
 f[93, 3] -> A^2*(0.012325915549687927 + 1.4938965699466573*^-6*pm), 
 f[94, 3] -> A^2*(-0.012944981850903092 + 8.36375595511356*^-6*pm), 
 f[95, 3] -> 0, f[96, 3] -> 0, f[97, 3] -> 0, 
 f[98, 3] -> A^2*(0.007368148014535156 + 6.206534819033608*^-6*pm), 
 f[99, 3] -> A^2*(0.02119149542182716 + 2.9730575407091933*^-6*pm), 
 f[100, 3] -> A^2*(0.0022892156214496737 + 4.638147979245962*^-6*pm), 
 f[101, 3] -> 0, f[102, 3] -> 0, f[103, 3] -> 0, f[104, 3] -> 0, 
 f[105, 3] -> 0, f[106, 3] -> 0, f[107, 3] -> 0, f[108, 3] -> 0, 
 f[109, 3] -> 0, f[110, 3] -> 0, f[111, 3] -> 0, f[112, 3] -> 0, 
 f[113, 3] -> 0, f[114, 3] -> 0, f[115, 3] -> 0, f[116, 3] -> 0, 
 f[117, 3] -> 0, f[118, 3] -> 0, f[119, 3] -> 0, f[120, 3] -> 0, 
 f[121, 3] -> 0, f[122, 3] -> 0, f[123, 3] -> 0, 
 f[124, 3] -> A^2*(0.0021759594517765934 + 1.0403222777472*^-6*pm), 
 f[125, 3] -> 0, f[126, 3] -> 0, f[127, 3] -> 0, f[128, 3] -> 0, 
 f[129, 3] -> 0, f[130, 3] -> 0, f[131, 3] -> 0, f[132, 3] -> 0, 
 f[133, 3] -> 0, f[134, 3] -> 0, f[135, 3] -> 0, f[136, 3] -> 0, 
 f[137, 3] -> 0, f[138, 3] -> 0, f[139, 3] -> 0, f[140, 3] -> 0, 
 f[141, 3] -> 0, f[142, 3] -> 0, f[143, 3] -> 0, f[144, 3] -> 0, 
 f[145, 3] -> 0, f[146, 3] -> 0, f[147, 3] -> 0, f[148, 3] -> 0, 
 f[149, 3] -> 0, f[150, 3] -> 0, f[151, 3] -> 0, f[152, 3] -> 0, 
 f[153, 3] -> 0, f[154, 3] -> 0, f[155, 3] -> 0, f[156, 3] -> 0, 
 f[157, 3] -> 0, f[158, 3] -> 0, f[159, 3] -> 0, f[160, 3] -> 0, 
 f[161, 3] -> 0, f[162, 3] -> 0, f[163, 3] -> 0, 
 f[164, 3] -> A^2*(-0.126530587414436 + 0.014950924035274421*pm), 
 f[165, 3] -> A^2*(0.07821436366117496 + 0.0019629448942554404*pm), 
 f[166, 3] -> A^2*(0.03341325846304244 + 0.0043181223289403365*pm), 
 f[167, 3] -> A^2*(0.023224940802606397 + 0.0029989844244379784*pm), 
 f[168, 3] -> A^2*(-0.039379293269803384 + 0.009941421950399605*pm), 
 f[169, 3] -> A^2*(-0.02077319891049001 + 0.00493671609840609*pm), 
 f[170, 3] -> A^2*(-0.3042070103250012 + 0.006238871460028767*pm), 
 f[171, 3] -> A^2*(0.033180863786327564 + 0.001621527764510122*pm), 
 f[172, 3] -> A^2*(0.09780315267732931 + 0.00753391379278541*pm), 
 f[173, 3] -> A^2*(0.05424918370295018 + 0.019167814805730536*pm), 
 f[174, 3] -> A^2*(-0.15367860052720062 + 0.008247155968389961*pm), 
 f[175, 3] -> A^2*(-0.05450953086534582 + 0.001982148226867754*pm), 
 f[176, 3] -> A^2*(0.012738195778140948 + 0.0012033527391790558*pm), 
 f[177, 3] -> A^2*(-0.0016371687498804022 + 0.0008148601521700905*pm), 
 f[178, 3] -> A^2*(-0.04847458148469741 + 0.01204418788868874*pm), 
 f[179, 3] -> A^2*(-0.0208063430482035 + 0.00032868876487721966*pm), 
 f[180, 3] -> A^2*(-0.03966806755195762 + 0.010698126394069305*pm), 
 f[181, 3] -> A^2*(0.14545132103052083 + 0.004241829636651672*pm), 
 f[182, 3] -> A^2*(-0.026320358592670345 + 0.010158187048729575*pm), 
 f[183, 3] -> A^2*(-0.024490424721420823 + 0.009804250693536182*pm), 
 f[184, 3] -> A^2*(0.05332834230210892 + 0.0026331651243246944*pm), 
 f[185, 3] -> A^2*(-0.25882724491259523 + 0.003240997183956756*pm), 
 f[186, 3] -> A^2*(-0.05864748941756659 + 0.0025082232415445517*pm), 
 f[187, 3] -> A^2*(0.02457871795763822 + 0.010935985684508329*pm), 
 f[188, 3] -> A^2*(0.023047668012623035 + 0.004378767590609243*pm), 
 f[189, 3] -> A^2*(0.029681801579897638 + 0.0077454997511421314*pm), 
 f[190, 3] -> A^2*(0.0330510082865203 + 0.006805298652410508*pm), 
 f[191, 3] -> A^2*(0.024728698144372174 + 0.015621727359857377*pm), 
 f[192, 3] -> A^2*(-0.03795139471037601 + 0.011225585708600683*pm), 
 f[193, 3] -> A^2*(0.062406203228789536 + 0.005784442734309259*pm), 
 f[194, 3] -> A^2*(-0.1728781944638058 + 0.01400844873401722*pm), 
 f[195, 3] -> A^2*(-0.07256316536853546 + 0.003163097277875827*pm), 
 f[196, 3] -> A^2*(-0.09252259846158495 + 0.0016792977352266373*pm), 
 f[197, 3] -> A^2*(-0.003096445080984722 + 0.004013152846940805*pm), 
 f[198, 3] -> A^2*(-0.1714665022210511 + 0.007252861898378332*pm), 
 f[199, 3] -> A^2*(-0.13930985570277699 + 0.013230091733561926*pm), 
 f[200, 3] -> A^2*(0.0331257281304147 + 0.0030257716752772703*pm), 
 f[201, 3] -> A^2*(0.004081306272581742 + 0.0008686131625730719*pm), 
 f[202, 3] -> A^2*(0.010420795953848483 + 0.00937409391120263*pm), 
 f[203, 3] -> A^2*(-0.01827429646024825 + 0.005244668045466257*pm), 
 f[204, 3] -> A^2*(0.04201021620701795 + 0.0068706827129069534*pm), 
 f[205, 3] -> A^2*(0.05050446015036414 + 0.015323684322301894*pm), 
 f[206, 3] -> A^2*(0.09365265485439522 + 0.02392983464274637*pm), 
 f[207, 3] -> A^2*(-0.06780221644146422 + 0.00897348952578258*pm), 
 f[208, 3] -> A^2*(0.28343065532021683 + 0.013102659727809498*pm), 
 f[209, 3] -> A^2*(-0.053315853929234436 + 0.021390166225425996*pm), 
 f[210, 3] -> A^2*(-0.07427349835563746 + 0.008327922881623583*pm), 
 f[211, 3] -> A^2*(-0.014418479200344336 + 0.01688744692093424*pm), 
 f[212, 3] -> A^2*(0.003331494460212525 + 0.007463026151656675*pm), 
 f[213, 3] -> A^2*(0.004349448981983528 + 0.0013917065970412488*pm), 
 f[214, 3] -> A^2*(-0.002785910029160732 + 0.012352886379693648*pm), 
 f[215, 3] -> A^2*(0.028074022000737386 + 0.020599372304859875*pm), 
 f[216, 3] -> A^2*(-0.0009691359013572765 + 0.002328358816289254*pm), 
 f[217, 3] -> 0, f[218, 3] -> A^2*(-0.06001990750358388 + 
    0.0014184801997177495*pm), f[219, 3] -> 
  A^2*(-0.0024273438529007763 + 0.011241465606482363*pm), 
 f[220, 3] -> A^2*(0.027830207758483994 + 0.0059621234559088685*pm), 
 f[221, 3] -> A^2*(-0.04489604558511928 + 0.02032535688852286*pm), 
 f[222, 3] -> A^2*(0.0004611586396947587 + 0.007972484582281735*pm), 
 f[223, 3] -> A^2*(0.002492273652194399 + 0.005760140085529514*pm), 
 f[224, 3] -> A^2*(-0.10697740848053172 + 0.006276500079031949*pm), 
 f[225, 3] -> A^2*(-0.0022485731780648166 + 0.0045790213270670834*pm), 
 f[226, 3] -> A^2*(0.053798241252764 + 0.007503565775823848*pm), 
 f[227, 3] -> A^2*(-0.10583835696317578 + 0.00573575445002232*pm), 
 f[228, 3] -> A^2*(0.05885936199661046 + 0.010282052487932554*pm), 
 f[229, 3] -> A^2*(-0.2617757378813508 + 0.008922347658276182*pm), 
 f[230, 3] -> A^2*(-0.062295285024106306 + 0.010746036348763761*pm), 
 f[231, 3] -> 0, f[232, 3] -> A^2*(-0.10826275710815025 + 
    0.014891531992879185*pm), f[233, 3] -> 
  A^2*(-0.14173561138909463 + 0.019219089869900407*pm), 
 f[234, 3] -> A^2*(-0.00493925735997891 + 0.005918200097112479*pm), 
 f[235, 3] -> A^2*(0.11626296915983403 + 0.012911942345594805*pm), 
 f[236, 3] -> A^2*(-0.13388458912834267 + 0.010746819821902157*pm), 
 f[237, 3] -> A^2*(-0.03261034936792839 + 0.002551363852525267*pm), 
 f[238, 3] -> A^2*(0.02015303403550206 + 0.012490011870586484*pm), 
 f[239, 3] -> A^2*(-0.006258802173164213 + 0.00287434647485495*pm), 
 f[240, 3] -> 0, f[241, 3] -> A^2*(-0.01123063034833649 + 
    0.014870508470672743*pm), f[242, 3] -> 
  A^2*(-0.10429491051806394 + 0.005888305156130308*pm), f[243, 3] -> 0, 
 f[244, 3] -> 0, f[245, 3] -> A^2*(0.05449633638636442 + 
    0.007880506870120334*pm), f[246, 3] -> 
  A^2*(-0.03990674910744474 + 0.011597185866259786*pm), 
 f[247, 3] -> A^2*(0.1350268787348341 + 0.014653068527146191*pm), 
 f[248, 3] -> A^2*(0.027485147256697928 + 0.00962895881555799*pm), 
 f[249, 3] -> A^2*(-0.1801890740374006 + 0.009833837578205279*pm), 
 f[250, 3] -> A^2*(0.0005457180881620616 + 0.0008335801516954647*pm), 
 f[251, 3] -> A^2*(-0.05070787957549783 + 0.002094936198879731*pm), 
 f[252, 3] -> A^2*(-0.11641123016361377 + 0.0028007258623238686*pm), 
 f[253, 3] -> A^2*(0.018233186549878155 + 0.0023612484682887886*pm), 
 f[254, 3] -> A^2*(0.015471560761199044 + 0.0035474909077046106*pm), 
 f[255, 3] -> A^2*(0.0010468064101587515 + 0.00764055805793223*pm), 
 f[256, 3] -> A^2*(0.008274757313074588 + 0.005492096076640571*pm), 
 f[257, 3] -> A^2*(-0.049381469663217104 + 0.010866973598945059*pm), 
 f[258, 3] -> A^2*(0.008776653510153665 + 0.008384550794732196*pm), 
 f[259, 3] -> A^2*(0.14976559127762812 + 0.020711132587529275*pm), 
 f[260, 3] -> A^2*(0.009991471820057996 + 0.010843454171160791*pm), 
 f[261, 3] -> 0, f[262, 3] -> A^2*(0.047057241365450864 + 
    0.013674780152856022*pm), f[263, 3] -> 0, f[264, 3] -> 0, f[265, 3] -> 0, 
 f[266, 3] -> A^2*(0.05592725069163862 + 0.0075876266003814755*pm), 
 f[267, 3] -> A^2*(0.0013797177105061564 + 0.0021692424576031308*pm), 
 f[268, 3] -> A^2*(0.03192022656439519 + 0.005082006083138549*pm), 
 f[269, 3] -> A^2*(-0.039436056093045124 + 0.008273569752162134*pm), 
 f[270, 3] -> 0, f[271, 3] -> 0, 
 f[272, 3] -> A^2*(-0.04150347587840031 + 0.0006014942091138943*pm), 
 f[273, 3] -> A^2*(0.001466066975922331 + 0.009640690904487808*pm), 
 f[274, 3] -> 0, f[275, 3] -> A^2*(0.006152826985953652 + 
    0.004248498584535587*pm), f[276, 3] -> 0, f[277, 3] -> 0, f[278, 3] -> 0, 
 f[279, 3] -> 0, f[280, 3] -> 0, 
 f[281, 3] -> A^2*(0.00647423753429166 + 0.0030644123698043563*pm), 
 f[282, 3] -> A^2*(-0.02387573829980738 + 0.009773398001095055*pm), 
 f[283, 3] -> A^2*(0.0022639977127028033 + 0.010549899163966465*pm), 
 f[284, 3] -> A^2*(-0.004930778972038752 + 0.011484042231021712*pm), 
 f[285, 3] -> 0, f[286, 3] -> A^2*(-0.12841636975667825 + 
    0.010468765089893183*pm), f[287, 3] -> 
  A^2*(0.014379019252373837 + 0.00799477595912602*pm), f[288, 3] -> 0, 
 f[289, 3] -> 0, f[290, 3] -> 0, f[291, 3] -> 0, f[292, 3] -> 0, 
 f[293, 3] -> 0, f[294, 3] -> 0, 
 f[295, 3] -> A^2*(0.1379184271493159 + 0.007240105115915715*pm), 
 f[296, 3] -> A^2*(-0.06435619091553235 + 0.008254208901481356*pm), 
 f[297, 3] -> 0, f[298, 3] -> 0, f[299, 3] -> 0, f[300, 3] -> 0, 
 f[301, 3] -> 0, f[302, 3] -> 0, f[303, 3] -> 0, f[304, 3] -> 0, 
 f[305, 3] -> 0, f[306, 3] -> 0, f[307, 3] -> 0, f[308, 3] -> 0, 
 f[309, 3] -> A^2*(-0.002741900580678941 + 0.000042385968066940434*pm), 
 f[310, 3] -> A^2*(-0.028726009248455142 + 0.0006272160502039783*pm), 
 f[311, 3] -> A^2*(0.012932431069271999 + 0.0007235996040336004*pm), 
 f[312, 3] -> A^2*(-0.025316741094036033 + 0.0004468257664453391*pm), 
 f[313, 3] -> A^2*(0.016693978429053402 + 0.0006119500607226091*pm), 
 f[314, 3] -> A^2*(-0.01968025394132411 + 0.0009029269842279075*pm), 
 f[315, 3] -> A^2*(0.028369457179099555 + 0.00063695171052814*pm), 
 f[316, 3] -> 0, f[317, 3] -> A^2*(-0.009324921760155647 + 
    0.0004150878867209555*pm), f[318, 3] -> 
  A^2*(-0.0006356370079352303 + 0.00047503779506232716*pm), f[319, 3] -> 0, 
 f[320, 3] -> 0, f[321, 3] -> A^2*(-0.00495859329022974 + 
    0.00003491207830281477*pm), f[322, 3] -> 0, f[323, 3] -> 0, 
 f[324, 3] -> 0, f[325, 3] -> 0, f[326, 3] -> 0, f[327, 3] -> 0, 
 f[328, 3] -> 0, f[329, 3] -> 0, f[330, 3] -> 0, 
 f[331, 3] -> A^2*(-0.005989824477367733 + 0.0008173472605882391*pm), 
 f[332, 3] -> A^2*(0.0057019268611355756 + 0.0009246650178632314*pm), 
 f[333, 3] -> A^2*(-0.033341259151431046 + 0.0008492706247790022*pm), 
 f[334, 3] -> A^2*(-0.012404781987299884 + 0.000546515837303307*pm), 
 f[335, 3] -> A^2*(0.03188451237635803 + 0.000625938616401566*pm), 
 f[336, 3] -> 0, f[337, 3] -> A^2*(0.0007909357606247225 + 
    0.000049315865395135473*pm), 
 f[338, 3] -> A^2*(0.005006472732122624 + 0.00005101235677959847*pm), 
 f[339, 3] -> A^2*(-0.0057682021301754816 + 0.0000737908979694887*pm), 
 f[340, 3] -> 0, f[341, 3] -> 0, f[342, 3] -> 0, f[343, 3] -> 0, 
 f[344, 3] -> 0, f[345, 3] -> 0, f[346, 3] -> 0, f[347, 3] -> 0, 
 f[348, 3] -> 0, f[349, 3] -> 0, f[350, 3] -> 0, f[351, 3] -> 0, 
 f[352, 3] -> 0, f[353, 3] -> 0, f[354, 3] -> 0, f[355, 3] -> 0, 
 f[356, 3] -> 0, f[357, 3] -> 0, f[358, 3] -> 0, f[359, 3] -> 0, 
 f[360, 3] -> 0, f[361, 3] -> 0, f[362, 3] -> 0, f[363, 3] -> 0, 
 f[364, 3] -> 0, f[365, 3] -> 0, f[366, 3] -> 0, f[367, 3] -> 0, 
 f[368, 3] -> 0, f[369, 3] -> 0, f[370, 3] -> 0, f[371, 3] -> 0, 
 f[372, 3] -> 0, f[373, 3] -> 0, f[374, 3] -> 0, f[375, 3] -> 0, 
 f[376, 3] -> 0, f[377, 3] -> 0, f[378, 3] -> 0, f[379, 3] -> 0, 
 f[380, 3] -> 0, f[381, 3] -> 0, f[382, 3] -> 0, f[383, 3] -> 0, 
 f[384, 3] -> 0, f[385, 3] -> 0, f[386, 3] -> 0, f[387, 3] -> 0, 
 f[388, 3] -> 0, f[389, 3] -> 0, f[390, 3] -> 0, f[391, 3] -> 0, 
 f[392, 3] -> 0, f[393, 3] -> 0, f[394, 3] -> 0, f[395, 3] -> 0, 
 f[396, 3] -> 0, f[397, 3] -> 0, f[398, 3] -> 0, f[399, 3] -> 0, 
 f[400, 3] -> A^2*(-0.0077664757649644756 + 0.000136305572537146*pm), 
 f[401, 3] -> A^2*(0.007707064153379406 + 0.000495842572316919*pm), 
 f[402, 3] -> A^2*(0.015480848097752187 + 0.0001931625757204221*pm), 
 f[403, 3] -> A^2*(0.018711249250351614 + 0.00027484988922349315*pm), 
 f[404, 3] -> A^2*(-0.00605879831027778 + 0.00017519979548831589*pm), 
 f[405, 3] -> A^2*(-0.0008764363276423381 + 0.00035512785954604963*pm), 
 f[406, 3] -> A^2*(0.0060603411869868395 + 0.00010154120441528726*pm), 
 f[407, 3] -> A^2*(0.006615766346552476 + 0.00026439771463706695*pm), 
 f[408, 3] -> A^2*(0.00040625929347881673 + 0.00006072313520033026*pm), 
 f[409, 3] -> A^2*(-0.0038851971661983953 + 0.000375964834625218*pm), 
 f[410, 3] -> 0, f[411, 3] -> 0, f[412, 3] -> 0, f[413, 3] -> 0, 
 f[414, 3] -> 0, f[415, 3] -> 0, f[416, 3] -> 0, f[417, 3] -> 0, 
 f[418, 3] -> 0, f[419, 3] -> 0, f[420, 3] -> 0, f[421, 3] -> 0, 
 f[422, 3] -> A^2*(-0.0043669265005021884 + 0.0004963076659560585*pm), 
 f[423, 3] -> A^2*(-0.0005373121113905199 + 0.0005719437002160173*pm), 
 f[424, 3] -> A^2*(-0.0006756318779821413 + 0.0005276687254485979*pm), 
 f[425, 3] -> A^2*(0.001978275699073606 + 0.00024890141266377207*pm), 
 f[426, 3] -> A^2*(-0.017877273741895294 + 0.0005449542167047648*pm), 
 f[427, 3] -> A^2*(-0.00027153314474048784 + 0.00018450535278693525*pm), 
 f[428, 3] -> 0, f[429, 3] -> A^2*(-0.0005263657021270518 + 
    0.0005755311539727562*pm), f[430, 3] -> 
  A^2*(0.006241286392436152 + 0.0001924463395904219*pm), f[431, 3] -> 0, 
 f[432, 3] -> 0, f[433, 3] -> 0, f[434, 3] -> 0, f[435, 3] -> 0, 
 f[436, 3] -> 0, f[437, 3] -> 0, f[438, 3] -> 0, f[439, 3] -> 0, 
 f[440, 3] -> 0, f[441, 3] -> 0, f[442, 3] -> 0, f[443, 3] -> 0, 
 f[444, 3] -> 0, f[445, 3] -> 0, f[446, 3] -> 0, f[447, 3] -> 0, 
 f[448, 3] -> 0, f[449, 3] -> 0, f[450, 3] -> 0, f[451, 3] -> 0, 
 f[452, 3] -> 0, f[453, 3] -> 0, f[454, 3] -> 0, f[455, 3] -> 0, 
 f[456, 3] -> 0, f[457, 3] -> 0, f[458, 3] -> 0, f[459, 3] -> 0, 
 f[460, 3] -> 0, f[461, 3] -> 0, f[462, 3] -> 0, f[463, 3] -> 0, 
 f[464, 3] -> 0, f[465, 3] -> 0, f[466, 3] -> 0, f[467, 3] -> 0, 
 f[468, 3] -> 0, f[469, 3] -> 0, f[470, 3] -> 0, f[471, 3] -> 0, 
 f[472, 3] -> 0, f[473, 3] -> 0, f[474, 3] -> 0, f[475, 3] -> 0, 
 f[476, 3] -> 0, f[477, 3] -> 0, f[478, 3] -> 0, f[479, 3] -> 0, 
 f[480, 3] -> 0, f[481, 3] -> 0, f[482, 3] -> 0, f[483, 3] -> 0, 
 f[484, 3] -> 0, f[485, 3] -> 0, f[486, 3] -> 0, f[487, 3] -> 0, 
 f[488, 3] -> 0, f[489, 3] -> 0, f[490, 3] -> 0, 
 f[491, 3] -> A^2*(-0.020306439070045146 + 7.632575499005*^-6*pm), 
 f[492, 3] -> A^2*(-0.004566088777047672 + 4.119433446587968*^-6*pm), 
 f[493, 3] -> A^2*(0.027273921929902856 + 7.0385628747846876*^-6*pm), 
 f[494, 3] -> A^2*(-0.006773712891606998 + 0.0000283165193111998*pm), 
 f[495, 3] -> 0, f[496, 3] -> 0, f[497, 3] -> 0, 
 f[498, 3] -> A^2*(-0.038214682392521127 + 9.493600305994349*^-6*pm), 
 f[499, 3] -> 0, f[500, 3] -> A^2*(0.0406807176147268 + 
    0.000017973025809550937*pm), 
 f[501, 3] -> A^2*(0.017304101742314004 + 5.823808892730939*^-6*pm), 
 f[502, 3] -> 0, f[503, 3] -> 0, f[504, 3] -> 0, 
 f[505, 3] -> A^2*(0.0007128276605697925 + 0.00003268543818549147*pm), 
 f[506, 3] -> A^2*(-0.003468606707892896 + 9.97495389353494*^-6*pm), 
 f[507, 3] -> 0, f[508, 3] -> A^2*(-0.007137186686926256 + 
    9.845346258234556*^-6*pm), f[509, 3] -> 0, f[510, 3] -> 0, 
 f[511, 3] -> 0, f[512, 3] -> 0, 
 f[513, 3] -> A^2*(0.005804098470097219 + 3.4458877899867396*^-6*pm), 
 f[514, 3] -> A^2*(-0.011853628785213344 + 0.00002703853494464659*pm), 
 f[515, 3] -> A^2*(0.0022993003681868185 + 0.00001941548892460282*pm), 
 f[516, 3] -> 0, f[517, 3] -> 0, f[518, 3] -> 0, f[519, 3] -> 0, 
 f[520, 3] -> 0, f[521, 3] -> 0, f[522, 3] -> 0, f[523, 3] -> 0, 
 f[524, 3] -> 0, f[525, 3] -> 0, f[526, 3] -> 0, f[527, 3] -> 0, 
 f[528, 3] -> A^2*(-0.004598378514151236 + 0.000013094721336130211*pm), 
 f[529, 3] -> A^2*(-0.03012964890047387 + 7.593055737467577*^-6*pm), 
 f[530, 3] -> A^2*(-0.011399535207790912 + 0.000012260117207501032*pm), 
 f[531, 3] -> 0, f[532, 3] -> 0, f[533, 3] -> 0, f[534, 3] -> 0, 
 f[535, 3] -> A^2*(0.021056049142172295 + 0.000015854168888171092*pm), 
 f[536, 3] -> A^2*(-0.010766451073318417 + 7.939598599393794*^-6*pm), 
 f[537, 3] -> 0, f[538, 3] -> 0, f[539, 3] -> 0, f[540, 3] -> 0, 
 f[541, 3] -> 0, f[542, 3] -> 0, f[543, 3] -> 0, f[544, 3] -> 0, 
 f[545, 3] -> 0, f[546, 3] -> 0, f[547, 3] -> 0, f[548, 3] -> 0, 
 f[549, 3] -> 0, f[550, 3] -> 0, f[551, 3] -> 0, f[552, 3] -> 0, 
 f[553, 3] -> 0, f[554, 3] -> 0, f[555, 3] -> 0, f[556, 3] -> 0, 
 f[557, 3] -> 0, f[558, 3] -> 0, f[559, 3] -> 0, f[560, 3] -> 0, 
 f[561, 3] -> 0, f[562, 3] -> 0, f[563, 3] -> 0, f[564, 3] -> 0, 
 f[565, 3] -> 0, f[566, 3] -> 0, f[567, 3] -> 0, f[568, 3] -> 0, 
 f[569, 3] -> 0, f[570, 3] -> 0, f[571, 3] -> 0, f[572, 3] -> 0, 
 f[573, 3] -> 0, f[574, 3] -> 0, f[575, 3] -> 0, f[576, 3] -> 0, 
 f[577, 3] -> 0, f[578, 3] -> 0, f[579, 3] -> 0, f[580, 3] -> 0, 
 f[581, 3] -> 0, f[1, 3] -> -1.1192887154259923*A + 
   A^2*(-15.40860793848887 + 0.0009897539447903526*pm), 
 f[2, 3] -> A^2*(0.42090427531304186 + 0.00022917393641320863*pm), 
 f[3, 3] -> 0.07838812782377858*A + 
   A^2*(1.4908954996383343 + 0.0013384887778654807*pm), 
 f[4, 3] -> A^2*(-0.4807896275817285 + 0.0016985360003721058*pm), 
 f[5, 3] -> -0.030797954042525146*A + 
   A^2*(0.9906878600694569 + 0.0007448935344084949*pm), 
 f[6, 3] -> -0.09100061941010969*A + 
   A^2*(-0.3435282757757516 + 0.002139248403183282*pm), 
 f[7, 3] -> A^2*(0.02014076485234284 + 0.00020314545809506983*pm), 
 f[8, 3] -> 0.07407407407407407*A + 
   A^2*(-2.423063519279168 + 0.0017193664650255254*pm), 
 f[9, 3] -> -0.037037037037037035*A + 
   A^2*(1.3394255310588008 + 0.003859644477403898*pm), 
 f[10, 3] -> A^2*(0.25186122623493645 + 0.0002802350720935233*pm), 
 f[11, 3] -> -0.06177317026083083*A + 
   A^2*(-0.44273830270086023 + 0.0011032673209834464*pm), 
 f[12, 3] -> A^2*(-0.005180373623431933 + 0.0013680045944642204*pm), 
 f[13, 3] -> A^2*(-0.10154488425183672 + 0.0015901153123638765*pm), 
 f[14, 3] -> A^2*(-0.18476267424120962 + 0.002178164055254618*pm), 
 f[15, 3] -> -0.030797954042525146*A + 
   A^2*(-0.12206594262696058 + 0.0022093349303863685*pm), 
 f[16, 3] -> -0.11248288553934023*A + 
   A^2*(-0.5604092877703124 + 0.0005688564927417033*pm), 
 f[17, 3] -> -0.09104355598858294*A + 
   A^2*(-1.1995504639742194 + 0.005666744250249626*pm), 
 f[18, 3] -> A^2*(-0.053543590718987844 + 0.000798307802322245*pm), 
 f[19, 3] -> -0.02944764790353266*A + 
   A^2*(-0.6176761032541123 + 0.0006841570623860345*pm), 
 f[20, 3] -> -0.04482515663555859*A + 
   A^2*(-0.4453012460313346 + 0.001016807818929361*pm), 
 f[21, 3] -> -0.06159590808505029*A + 
   A^2*(0.12242373786853022 + 0.0011294517510387308*pm), 
 f[22, 3] -> 0.030797954042525146*A + 
   A^2*(-0.052299355609648046 + 0.003406781700647967*pm), 
 f[23, 3] -> A^2*(0.5819062366860379 + 0.0007534142224089933*pm), 
 f[24, 3] -> 0.030797954042525146*A + 
   A^2*(-0.08224706317240482 + 0.0006215776211816398*pm), 
 f[25, 3] -> -0.07566604725655698*A + 
   A^2*(0.09320277201442906 + 0.0011002272999777528*pm), 
 f[26, 3] -> 0.030797954042525146*A + 
   A^2*(-0.20851396512732379 + 0.0006115671054311386*pm), 
 f[27, 3] -> A^2*(-0.021739523384585624 + 0.000227347995771507*pm), 
 f[28, 3] -> A^2*(0.14854994600099936 + 0.0003190250347352849*pm), 
 f[29, 3] -> 0, f[30, 3] -> 0.013888888888888888*A + 
   A^2*(-0.1282581322659766 + 0.0008415827483043396*pm), 
 f[31, 3] -> A^2*(-0.06916282443602029 + 0.002093754608090589*pm), 
 f[32, 3] -> -0.05555555555555555*A + 
   A^2*(0.6917053336625258 + 0.0025699941459520017*pm), 
 f[33, 3] -> A^2*(-0.3059598810789055 + 0.0005692884355308024*pm), 
 f[34, 3] -> 0.018518518518518517*A + 
   A^2*(-0.22396864906464486 + 0.0016513626714582735*pm), 
 f[35, 3] -> 0.027777777777777776*A + 
   A^2*(0.08954326707635119 + 0.00311160496455352*pm), 
 f[36, 3] -> 0.009259259259259259*A + 
   A^2*(-0.0011018971627407836 + 0.0017576430168926918*pm), 
 f[37, 3] -> A^2*(0.22419120038318852 + 0.0011384554833039188*pm), 
 f[38, 3] -> -0.027777777777777776*A + 
   A^2*(0.7264454967527172 + 0.0006706066166680169*pm), 
 f[39, 3] -> 0.027777777777777776*A + 
   A^2*(-0.1125583389283733 + 0.0013609385504485614*pm), 
 f[40, 3] -> 0.037037037037037035*A + 
   A^2*(-0.04482671444282005 + 0.0021510577343555517*pm), 
 f[41, 3] -> -0.018518518518518517*A + 
   A^2*(0.155304304603888 + 0.000595708677902655*pm), 
 f[42, 3] -> A^2*(-0.09961915440999292 + 0.0012677964950294446*pm), 
 f[43, 3] -> -0.018518518518518517*A + 
   A^2*(0.029912120705951395 + 0.0010095879582655868*pm), 
 f[44, 3] -> 0.037037037037037035*A + 
   A^2*(-0.05374547009436981 + 0.002002248126573355*pm), 
 f[45, 3] -> -0.018518518518518517*A + 
   A^2*(0.25715860280940817 + 0.0010665548875450918*pm), 
 f[46, 3] -> A^2*(-0.56694235183312 + 0.0019529392651976428*pm), 
 f[47, 3] -> 0.05555555555555555*A + 
   A^2*(-0.32876554674953695 + 0.0008685305018781364*pm), f[48, 3] -> 0, 
 f[49, 3] -> A^2*(-0.5586493921657123 + 0.001314616942907475*pm), 
 f[50, 3] -> A^2*(-0.5129178607584066 + 0.0039302662876489845*pm), 
 f[51, 3] -> A^2*(0.1255437966324564 + 0.0014446501442178276*pm), 
 f[52, 3] -> A^2*(0.04740429102093913 + 0.0007661980322431497*pm), 
 f[53, 3] -> A^2*(-0.3126399177361989 + 0.00149917466610558*pm), 
 f[54, 3] -> A^2*(-0.08905773902549186 + 0.001626753707369044*pm), 
 f[55, 3] -> A^2*(-0.04626507386142009 + 0.00047441459521661356*pm), 
 f[56, 3] -> A^2*(0.1275977164240203 + 0.0005245476676003403*pm), 
 f[57, 3] -> A^2*(0.5367399231492413 + 0.0008690996185930083*pm), 
 f[58, 3] -> A^2*(-0.09589841388182663 + 0.0007271995509929887*pm), 
 f[59, 3] -> A^2*(0.1091927775497652 + 0.0041664860506078535*pm), 
 f[60, 3] -> A^2*(-0.1792839634546226 + 0.004205511222536826*pm), 
 f[61, 3] -> A^2*(-0.0003988108507542165 + 0.001455580404492022*pm), 
 f[62, 3] -> A^2*(-0.09218145563944802 + 0.0011328532878052482*pm), 
 f[63, 3] -> A^2*(0.20277911494622458 + 0.0009338660795875159*pm), 
 f[64, 3] -> A^2*(0.10604896900145633 + 0.0004481451521901066*pm), 
 f[65, 3] -> A^2*(-0.3303810387705255 + 0.004764175728322239*pm), 
 f[66, 3] -> A^2*(-0.3199633166635465 + 0.000955433121245806*pm), 
 f[67, 3] -> 0, f[68, 3] -> A^2*(0.0345421696254693 + 
    0.00004537929796721862*pm), 
 f[69, 3] -> A^2*(0.021032213477262474 + 0.00002819169544799061*pm), 
 f[70, 3] -> A^2*(-0.017856576438977256 + 0.000020996602496989647*pm), 
 f[71, 3] -> 0, f[72, 3] -> 0, f[73, 3] -> 0, 
 f[74, 3] -> A^2*(0.0065304677417426515 + 8.940386385355686*^-6*pm), 
 f[75, 3] -> A^2*(0.0022877058194142874 + 0.0000253979983742012*pm), 
 f[76, 3] -> A^2*(-0.013548723230976167 + 8.917936870998045*^-6*pm), 
 f[77, 3] -> 0, f[78, 3] -> 0, f[79, 3] -> 0, 
 f[80, 3] -> A^2*(-0.017948420288441458 + 0.0000477063677679119*pm), 
 f[81, 3] -> A^2*(0.027824305847491848 + 0.00005701001895435969*pm), 
 f[82, 3] -> A^2*(0.011606221731267019 + 0.00001645932715985646*pm), 
 f[83, 3] -> 0, f[84, 3] -> 0, f[85, 3] -> 0, 
 f[86, 3] -> A^2*(-0.006608275856736512 + 0.00003896249537636624*pm), 
 f[87, 3] -> A^2*(0.00017792391486182169 + 0.000022659638550738498*pm), 
 f[88, 3] -> A^2*(-0.01846621971473361 + 0.00003362133650957359*pm), 
 f[89, 3] -> 0, f[90, 3] -> 0, f[91, 3] -> 0, 
 f[92, 3] -> A^2*(-0.0023034466539275655 + 2.9390268266464795*^-6*pm), 
 f[93, 3] -> A^2*(-0.0004205716161129816 + 1.1560409403979188*^-6*pm), 
 f[94, 3] -> A^2*(0.013011919044380399 + 4.200752519039415*^-6*pm), 
 f[95, 3] -> 0, f[96, 3] -> 0, f[97, 3] -> 0, 
 f[98, 3] -> A^2*(0.03137562962663998 + 5.105107334375095*^-6*pm), 
 f[99, 3] -> A^2*(0.036083462436622915 + 1.9720942681769305*^-6*pm), 
 f[100, 3] -> A^2*(-0.01892973296838729 + 7.097019621128237*^-6*pm), 
 f[101, 3] -> 0, f[102, 3] -> 0, f[103, 3] -> 0, 
 f[104, 3] -> A^2*(0.0041625456972118335 + 1.0798431233863689*^-6*pm), 
 f[105, 3] -> 0, f[106, 3] -> 0, f[107, 3] -> 0, f[108, 3] -> 0, 
 f[109, 3] -> 0, f[110, 3] -> 0, f[111, 3] -> 0, f[112, 3] -> 0, 
 f[113, 3] -> 0, f[114, 3] -> 0, f[115, 3] -> 0, f[116, 3] -> 0, 
 f[117, 3] -> 0, f[118, 3] -> 0, f[119, 3] -> 0, f[120, 3] -> 0, 
 f[121, 3] -> 0, f[122, 3] -> 0, f[123, 3] -> 0, f[124, 3] -> 0, 
 f[125, 3] -> 0, f[126, 3] -> 0, f[127, 3] -> 0, f[128, 3] -> 0, 
 f[129, 3] -> 0, f[130, 3] -> 0, f[131, 3] -> 0, f[132, 3] -> 0, 
 f[133, 3] -> 0, f[134, 3] -> 0, f[135, 3] -> 0, f[136, 3] -> 0, 
 f[137, 3] -> 0, f[138, 3] -> 0, f[139, 3] -> 0, f[140, 3] -> 0, 
 f[141, 3] -> 0, f[142, 3] -> 0, f[143, 3] -> 0, f[144, 3] -> 0, 
 f[145, 3] -> 0, f[146, 3] -> 0, f[147, 3] -> 0, f[148, 3] -> 0, 
 f[149, 3] -> 0, f[150, 3] -> 0, f[151, 3] -> 0, f[152, 3] -> 0, 
 f[153, 3] -> 0, f[154, 3] -> 0, f[155, 3] -> 0, f[156, 3] -> 0, 
 f[157, 3] -> 0, f[158, 3] -> 0, f[159, 3] -> 0, f[160, 3] -> 0, 
 f[161, 3] -> 0, f[162, 3] -> 0, f[163, 3] -> 0, 
 f[164, 3] -> A^2*(-0.15266208250022828 + 0.007935345971683898*pm), 
 f[165, 3] -> A^2*(0.05078518946920951 + 0.0009472767858959853*pm), 
 f[166, 3] -> A^2*(-0.02970111876311421 + 0.0016081258916240604*pm), 
 f[167, 3] -> A^2*(0.050994414795354714 + 0.0010860398016827321*pm), 
 f[168, 3] -> A^2*(-0.21934170647267592 + 0.005659962320873733*pm), 
 f[169, 3] -> A^2*(-0.06320086620485199 + 0.002512726305405264*pm), 
 f[170, 3] -> A^2*(0.021959380525970573 + 0.0034659780926231823*pm), 
 f[171, 3] -> A^2*(0.009327871534935639 + 0.0018082883848806516*pm), 
 f[172, 3] -> A^2*(-0.06390796803003695 + 0.004239612678158472*pm), 
 f[173, 3] -> A^2*(-0.15403571115245995 + 0.008491408742863296*pm), 
 f[174, 3] -> A^2*(-0.10446050235754001 + 0.006236898221315468*pm), 
 f[175, 3] -> A^2*(-0.04599161274714447 + 0.002376844557020024*pm), 
 f[176, 3] -> A^2*(0.018487033285566667 + 0.002426635144628964*pm), 
 f[177, 3] -> A^2*(-0.006842907486571903 + 0.0015995329430233169*pm), 
 f[178, 3] -> A^2*(0.058470149021673024 + 0.004896606858890785*pm), 
 f[179, 3] -> A^2*(0.0018219661260516773 + 0.0004484991389847231*pm), 
 f[180, 3] -> A^2*(-0.11423262046287164 + 0.004719974125699808*pm), 
 f[181, 3] -> A^2*(0.023482957449118658 + 0.0012774324070551639*pm), 
 f[182, 3] -> A^2*(0.00042005143433243575 + 0.004606172846042683*pm), 
 f[183, 3] -> A^2*(-0.15802596099842958 + 0.00557217376960777*pm), 
 f[184, 3] -> A^2*(0.0019925539801874947 + 0.003996940693942036*pm), 
 f[185, 3] -> A^2*(-0.0012534521900988693 + 0.0012067832154046521*pm), 
 f[186, 3] -> A^2*(-0.1510824779976474 + 0.002644686214755383*pm), 
 f[187, 3] -> A^2*(0.055144456671882836 + 0.0031720418624248486*pm), 
 f[188, 3] -> A^2*(-0.0002826489923108966 + 0.004456637810849218*pm), 
 f[189, 3] -> A^2*(0.06154690572898858 + 0.002331558748969471*pm), 
 f[190, 3] -> A^2*(-0.03657820809439727 + 0.004840381436540393*pm), 
 f[191, 3] -> A^2*(-0.06731503249147863 + 0.006874458221753227*pm), 
 f[192, 3] -> A^2*(-0.06232028751719554 + 0.009266419288914115*pm), 
 f[193, 3] -> A^2*(0.12846477639595832 + 0.005348407239219663*pm), 
 f[194, 3] -> A^2*(0.13981913638468768 + 0.006431248924516473*pm), 
 f[195, 3] -> A^2*(0.03619870943903436 + 0.0019489112639888091*pm), 
 f[196, 3] -> A^2*(0.05156704694684322 + 0.0017049146261146095*pm), 
 f[197, 3] -> A^2*(0.03814734163671574 + 0.0023677622838624364*pm), 
 f[198, 3] -> A^2*(-0.04446435584225128 + 0.005562300994166111*pm), 
 f[199, 3] -> A^2*(0.002190054634070293 + 0.005149168085754225*pm), 
 f[200, 3] -> A^2*(-0.02114279526296059 + 0.0022129334349842793*pm), 
 f[201, 3] -> A^2*(0.027963502047398947 + 0.0007878041730528066*pm), 
 f[202, 3] -> A^2*(-0.14730421428919271 + 0.0025928245209970646*pm), 
 f[203, 3] -> A^2*(-0.01165655091364215 + 0.0021454498387170613*pm), 
 f[204, 3] -> A^2*(-0.031747246744629365 + 0.005101646049610122*pm), 
 f[205, 3] -> A^2*(0.1345004787388575 + 0.01201223937471208*pm), 
 f[206, 3] -> A^2*(0.023799113487143586 + 0.01081723295910945*pm), 
 f[207, 3] -> A^2*(-0.10170894113957729 + 0.0047530297198259425*pm), 
 f[208, 3] -> A^2*(0.023584820123005557 + 0.008756417082710867*pm), 
 f[209, 3] -> A^2*(0.09788748299502004 + 0.012049150973465261*pm), 
 f[210, 3] -> A^2*(0.004097932875083643 + 0.00916648207524171*pm), 
 f[211, 3] -> A^2*(-0.05021142543012047 + 0.0116587926085355*pm), 
 f[212, 3] -> A^2*(0.12810202468227772 + 0.002273595396399122*pm), 
 f[213, 3] -> A^2*(0.00902101655735521 + 0.0007404191936508004*pm), 
 f[214, 3] -> A^2*(-0.05268849299733347 + 0.002600332920205396*pm), 
 f[215, 3] -> A^2*(0.046094082698459715 + 0.007881648361628331*pm), 
 f[216, 3] -> A^2*(-0.000488418680703262 + 0.0018133831442447906*pm), 
 f[217, 3] -> 0, f[218, 3] -> A^2*(-0.024117354810265113 + 
    0.000816311975391055*pm), f[219, 3] -> 
  A^2*(-0.05573815030413698 + 0.004830178538009334*pm), 
 f[220, 3] -> A^2*(-0.07680657379705735 + 0.005943176189742286*pm), 
 f[221, 3] -> A^2*(-0.043482396329636686 + 0.01486982850224681*pm), 
 f[222, 3] -> A^2*(0.03283997404187744 + 0.0033505576629563882*pm), 
 f[223, 3] -> A^2*(-0.06859556377969511 + 0.003869128122437086*pm), 
 f[224, 3] -> A^2*(-0.0832226004222889 + 0.005278799054988149*pm), 
 f[225, 3] -> A^2*(-0.04129987842306804 + 0.0022844856355107024*pm), 
 f[226, 3] -> A^2*(-0.021960772333329714 + 0.003514176062602836*pm), 
 f[227, 3] -> A^2*(-0.10087116509043881 + 0.0036843443545861586*pm), 
 f[228, 3] -> A^2*(0.09197939760190366 + 0.00492581846130925*pm), 
 f[229, 3] -> A^2*(0.09477062186613239 + 0.0059246950264679795*pm), 
 f[230, 3] -> A^2*(-0.31718045529351 + 0.008222914030126701*pm), 
 f[231, 3] -> 0, f[232, 3] -> A^2*(0.029229121321293405 + 
    0.00711062731180702*pm), f[233, 3] -> 
  A^2*(0.17724682779919476 + 0.010804946200088624*pm), 
 f[234, 3] -> A^2*(-0.00009303488516820835 + 0.004378295450944231*pm), 
 f[235, 3] -> A^2*(0.06199658343939518 + 0.007936420301679226*pm), 
 f[236, 3] -> A^2*(0.04438896360429112 + 0.004114124512609178*pm), 
 f[237, 3] -> A^2*(0.0025924619900763446 + 0.005862117493283148*pm), 
 f[238, 3] -> A^2*(-0.01274948263682063 + 0.011616594815282868*pm), 
 f[239, 3] -> A^2*(-0.04572529203983322 + 0.0027885065023260714*pm), 
 f[240, 3] -> 0, f[241, 3] -> A^2*(0.05589204727931474 + 
    0.0056202032328666945*pm), f[242, 3] -> 
  A^2*(-0.08111789027918803 + 0.0023607960186403792*pm), f[243, 3] -> 0, 
 f[244, 3] -> 0, f[245, 3] -> A^2*(0.10725820459680335 + 
    0.0019086460694115856*pm), f[246, 3] -> 
  A^2*(-0.0007397846911771921 + 0.009887158021951871*pm), 
 f[247, 3] -> A^2*(-0.08060085390150107 + 0.007123993855411897*pm), 
 f[248, 3] -> A^2*(0.13335583573746135 + 0.0023369241811376854*pm), 
 f[249, 3] -> A^2*(0.022646014031181494 + 0.001761337540872227*pm), 
 f[250, 3] -> A^2*(0.013821872819818282 + 0.0011097521561928335*pm), 
 f[251, 3] -> A^2*(0.06446391148278963 + 0.0036236006356871603*pm), 
 f[252, 3] -> A^2*(-0.12056699557250283 + 0.0006508863804460488*pm), 
 f[253, 3] -> A^2*(-0.07246382470395929 + 0.001614565483684533*pm), 
 f[254, 3] -> A^2*(0.07307863290596117 + 0.0014617700867441052*pm), 
 f[255, 3] -> A^2*(-0.2136450601790898 + 0.002710529090837991*pm), 
 f[256, 3] -> A^2*(-0.013160578708706794 + 0.0021562786262377532*pm), 
 f[257, 3] -> A^2*(0.002146400027186246 + 0.0031662022482061413*pm), 
 f[258, 3] -> A^2*(0.006900580079275187 + 0.0072374509760927625*pm), 
 f[259, 3] -> A^2*(-0.0427820872915845 + 0.012998252119938897*pm), 
 f[260, 3] -> A^2*(0.06838536588156785 + 0.0034003863206181818*pm), 
 f[261, 3] -> 0, f[262, 3] -> A^2*(-0.007689257115345072 + 
    0.004824173175871412*pm), f[263, 3] -> 0, f[264, 3] -> 0, f[265, 3] -> 0, 
 f[266, 3] -> A^2*(0.05169400400501445 + 0.0029376001105821596*pm), 
 f[267, 3] -> A^2*(-0.09474500343696945 + 0.00044401521625260157*pm), 
 f[268, 3] -> A^2*(-0.005035253872854639 + 0.0004253738792180249*pm), 
 f[269, 3] -> A^2*(0.0660731774559693 + 0.004656661309781194*pm), 
 f[270, 3] -> 0, f[271, 3] -> 0, 
 f[272, 3] -> A^2*(-0.022118833699046547 + 0.0008810272509610994*pm), 
 f[273, 3] -> A^2*(-0.006771579862856925 + 0.008840053233365565*pm), 
 f[274, 3] -> 0, f[275, 3] -> A^2*(-0.06025487021349818 + 
    0.0031179059430539594*pm), f[276, 3] -> 0, f[277, 3] -> 0, 
 f[278, 3] -> 0, f[279, 3] -> 0, f[280, 3] -> 0, 
 f[281, 3] -> A^2*(-0.060926334962289275 + 0.0012589065964475382*pm), 
 f[282, 3] -> A^2*(0.003339092242043762 + 0.0083937999769919*pm), 
 f[283, 3] -> A^2*(0.061467513543220775 + 0.00570813710571845*pm), 
 f[284, 3] -> A^2*(-0.05278891416355691 + 0.017134348570911825*pm), 
 f[285, 3] -> 0, f[286, 3] -> A^2*(-0.06657998872917403 + 
    0.0021576554738446147*pm), f[287, 3] -> 
  A^2*(-0.08422459842506669 + 0.00464350714322978*pm), f[288, 3] -> 0, 
 f[289, 3] -> 0, f[290, 3] -> 0, f[291, 3] -> 0, f[292, 3] -> 0, 
 f[293, 3] -> 0, f[294, 3] -> 0, 
 f[295, 3] -> A^2*(0.05924447804375177 + 0.0024522877805495404*pm), 
 f[296, 3] -> A^2*(0.06652843521419527 + 0.003247470433991599*pm), 
 f[297, 3] -> 0, f[298, 3] -> 0, f[299, 3] -> 0, f[300, 3] -> 0, 
 f[301, 3] -> 0, f[302, 3] -> 0, f[303, 3] -> 0, f[304, 3] -> 0, 
 f[305, 3] -> 0, f[306, 3] -> 0, f[307, 3] -> 0, f[308, 3] -> 0, 
 f[309, 3] -> A^2*(-0.01441611734584318 + 0.000020046965239727018*pm), 
 f[310, 3] -> A^2*(0.04209854033283378 + 0.0006290148411374863*pm), 
 f[311, 3] -> A^2*(0.010977263106621393 + 0.0008769891536442128*pm), 
 f[312, 3] -> A^2*(-0.03734099147886916 + 0.0005255457217584189*pm), 
 f[313, 3] -> A^2*(0.018526050125508675 + 0.0005152561914020932*pm), 
 f[314, 3] -> A^2*(0.020772869430995655 + 0.0007815177093521918*pm), 
 f[315, 3] -> A^2*(0.04407225336679588 + 0.0007012851283859521*pm), 
 f[316, 3] -> 0, f[317, 3] -> A^2*(-0.01279633226694088 + 
    0.0003411357183929916*pm), f[318, 3] -> 
  A^2*(0.034737437332539756 + 0.0006293940879772574*pm), f[319, 3] -> 0, 
 f[320, 3] -> 0, f[321, 3] -> A^2*(0.012980919249360012 + 
    0.000013262250417692854*pm), f[322, 3] -> 0, f[323, 3] -> 0, 
 f[324, 3] -> 0, f[325, 3] -> 0, f[326, 3] -> 0, f[327, 3] -> 0, 
 f[328, 3] -> 0, f[329, 3] -> 0, f[330, 3] -> 0, 
 f[331, 3] -> A^2*(-0.03147936073081681 + 0.0008229116105784151*pm), 
 f[332, 3] -> A^2*(0.008189238809226396 + 0.0007426036727485288*pm), 
 f[333, 3] -> A^2*(-0.014163148287714478 + 0.000895576476817216*pm), 
 f[334, 3] -> A^2*(-0.033520562402539866 + 0.0005498014121923804*pm), 
 f[335, 3] -> A^2*(0.008201691293972857 + 0.0006373071240753427*pm), 
 f[336, 3] -> 0, f[337, 3] -> A^2*(0.0047219523449364975 + 
    0.00006446348411046833*pm), f[338, 3] -> 
  A^2*(0.0062806461321004425 + 0.000018614730492013157*pm), 
 f[339, 3] -> A^2*(-0.012253246475164126 + 0.0000360516001018631*pm), 
 f[340, 3] -> 0, f[341, 3] -> 0, f[342, 3] -> 0, f[343, 3] -> 0, 
 f[344, 3] -> 0, f[345, 3] -> 0, f[346, 3] -> 0, f[347, 3] -> 0, 
 f[348, 3] -> 0, f[349, 3] -> 0, f[350, 3] -> 0, f[351, 3] -> 0, 
 f[352, 3] -> 0, f[353, 3] -> 0, f[354, 3] -> 0, f[355, 3] -> 0, 
 f[356, 3] -> 0, f[357, 3] -> 0, f[358, 3] -> 0, f[359, 3] -> 0, 
 f[360, 3] -> 0, f[361, 3] -> 0, f[362, 3] -> 0, f[363, 3] -> 0, 
 f[364, 3] -> 0, f[365, 3] -> 0, f[366, 3] -> 0, f[367, 3] -> 0, 
 f[368, 3] -> 0, f[369, 3] -> 0, f[370, 3] -> 0, f[371, 3] -> 0, 
 f[372, 3] -> 0, f[373, 3] -> 0, f[374, 3] -> 0, f[375, 3] -> 0, 
 f[376, 3] -> 0, f[377, 3] -> 0, f[378, 3] -> 0, f[379, 3] -> 0, 
 f[380, 3] -> 0, f[381, 3] -> 0, f[382, 3] -> 0, f[383, 3] -> 0, 
 f[384, 3] -> 0, f[385, 3] -> 0, f[386, 3] -> 0, f[387, 3] -> 0, 
 f[388, 3] -> 0, f[389, 3] -> 0, f[390, 3] -> 0, f[391, 3] -> 0, 
 f[392, 3] -> 0, f[393, 3] -> 0, f[394, 3] -> 0, f[395, 3] -> 0, 
 f[396, 3] -> 0, f[397, 3] -> 0, f[398, 3] -> 0, f[399, 3] -> 0, 
 f[400, 3] -> A^2*(-0.023300203136807918 + 0.00009881367453792678*pm), 
 f[401, 3] -> A^2*(0.019817721741134164 + 0.0003478596762708608*pm), 
 f[402, 3] -> A^2*(0.013927418126321811 + 0.00018961561547764654*pm), 
 f[403, 3] -> A^2*(0.013537199893121965 + 0.0002459645075349926*pm), 
 f[404, 3] -> A^2*(-0.0036830062536425956 + 0.0002108267997463417*pm), 
 f[405, 3] -> A^2*(-0.013183126303332848 + 0.00035482102480194534*pm), 
 f[406, 3] -> A^2*(-0.005769859217223505 + 0.00014686347874488242*pm), 
 f[407, 3] -> A^2*(-0.002550094257815161 + 0.0001269654581440808*pm), 
 f[408, 3] -> A^2*(-0.002680974210771625 + 0.00006539863747780695*pm), 
 f[409, 3] -> A^2*(-0.016629606325476942 + 0.0002571761243978999*pm), 
 f[410, 3] -> 0, f[411, 3] -> 0, f[412, 3] -> 0, f[413, 3] -> 0, 
 f[414, 3] -> 0, f[415, 3] -> 0, f[416, 3] -> 0, f[417, 3] -> 0, 
 f[418, 3] -> 0, f[419, 3] -> 0, f[420, 3] -> 0, f[421, 3] -> 0, 
 f[422, 3] -> A^2*(-0.012683498497997547 + 0.0004624338285203825*pm), 
 f[423, 3] -> A^2*(0.014244535482155207 + 0.0003223998645896788*pm), 
 f[424, 3] -> A^2*(-0.008357519059462248 + 0.00007605636709537759*pm), 
 f[425, 3] -> A^2*(0.028399532706101405 + 0.00003408782128124104*pm), 
 f[426, 3] -> A^2*(0.016036259962868726 + 0.00041168013621277103*pm), 
 f[427, 3] -> A^2*(0.009986875414632834 + 0.00036448676324672355*pm), 
 f[428, 3] -> 0, f[429, 3] -> A^2*(-0.014128005317576964 + 
    0.00043721230961038076*pm), f[430, 3] -> 
  A^2*(0.007994655161034814 + 0.0004448708138644584*pm), f[431, 3] -> 0, 
 f[432, 3] -> 0, f[433, 3] -> 0, f[434, 3] -> 0, f[435, 3] -> 0, 
 f[436, 3] -> 0, f[437, 3] -> 0, f[438, 3] -> 0, f[439, 3] -> 0, 
 f[440, 3] -> 0, f[441, 3] -> 0, f[442, 3] -> 0, f[443, 3] -> 0, 
 f[444, 3] -> 0, f[445, 3] -> 0, f[446, 3] -> 0, f[447, 3] -> 0, 
 f[448, 3] -> 0, f[449, 3] -> 0, f[450, 3] -> 0, f[451, 3] -> 0, 
 f[452, 3] -> 0, f[453, 3] -> 0, f[454, 3] -> 0, f[455, 3] -> 0, 
 f[456, 3] -> 0, f[457, 3] -> 0, f[458, 3] -> 0, f[459, 3] -> 0, 
 f[460, 3] -> 0, f[461, 3] -> 0, f[462, 3] -> 0, f[463, 3] -> 0, 
 f[464, 3] -> 0, f[465, 3] -> 0, f[466, 3] -> 0, f[467, 3] -> 0, 
 f[468, 3] -> 0, f[469, 3] -> 0, f[470, 3] -> 0, f[471, 3] -> 0, 
 f[472, 3] -> 0, f[473, 3] -> 0, f[474, 3] -> 0, f[475, 3] -> 0, 
 f[476, 3] -> 0, f[477, 3] -> 0, f[478, 3] -> 0, f[479, 3] -> 0, 
 f[480, 3] -> 0, f[481, 3] -> 0, f[482, 3] -> 0, f[483, 3] -> 0, 
 f[484, 3] -> 0, f[485, 3] -> 0, f[486, 3] -> 0, f[487, 3] -> 0, 
 f[488, 3] -> 0, f[489, 3] -> 0, f[490, 3] -> 0, 
 f[491, 3] -> A^2*(-0.007148829187227923 + 1.8649544431870214*^-6*pm), 
 f[492, 3] -> A^2*(0.002520818399772029 + 0.000015728575343715286*pm), 
 f[493, 3] -> A^2*(0.012221197342603407 + 0.000037689135612890476*pm), 
 f[494, 3] -> A^2*(0.010351436888835774 + 0.00002222862153877243*pm), 
 f[495, 3] -> 0, f[496, 3] -> 0, f[497, 3] -> 0, 
 f[498, 3] -> A^2*(-0.031208640189913206 + 0.000045915318709875836*pm), 
 f[499, 3] -> 0, f[500, 3] -> A^2*(0.010473212558407718 + 
    0.000011035864140051713*pm), 
 f[501, 3] -> A^2*(0.02173941632459675 + 0.000040875195132625415*pm), 
 f[502, 3] -> 0, f[503, 3] -> 0, f[504, 3] -> 0, 
 f[505, 3] -> A^2*(-0.0005237465979783806 + 0.000011853591375674716*pm), 
 f[506, 3] -> A^2*(-0.001104871741316571 + 0.000011480576601050194*pm), 
 f[507, 3] -> 0, f[508, 3] -> A^2*(-0.0032746497679491116 + 
    9.451826872758721*^-6*pm), f[509, 3] -> 0, f[510, 3] -> 0, 
 f[511, 3] -> 0, f[512, 3] -> 0, 
 f[513, 3] -> A^2*(-0.0028823582361974243 + 0.000010446494474417308*pm), 
 f[514, 3] -> A^2*(-0.0003978875357311118 + 0.00004005065408694919*pm), 
 f[515, 3] -> A^2*(0.0010571811307314438 + 0.000035181468807972336*pm), 
 f[516, 3] -> 0, f[517, 3] -> 0, f[518, 3] -> 0, f[519, 3] -> 0, 
 f[520, 3] -> 0, f[521, 3] -> 0, f[522, 3] -> 0, f[523, 3] -> 0, 
 f[524, 3] -> 0, f[525, 3] -> 0, f[526, 3] -> 0, f[527, 3] -> 0, 
 f[528, 3] -> A^2*(0.012894072741527735 + 4.497188757288107*^-6*pm), 
 f[529, 3] -> A^2*(-0.00228763292846057 + 0.000024920952075289336*pm), 
 f[530, 3] -> A^2*(0.014624238245624088 + 9.665638582991375*^-6*pm), 
 f[531, 3] -> 0, f[532, 3] -> 0, f[533, 3] -> 0, f[534, 3] -> 0, 
 f[535, 3] -> A^2*(0.0019810758818363805 + 0.000023165001817960464*pm), 
 f[536, 3] -> A^2*(0.006244533052640833 + 0.000018987742490514272*pm), 
 f[537, 3] -> 0, f[538, 3] -> 0, f[539, 3] -> 0, f[540, 3] -> 0, 
 f[541, 3] -> 0, f[542, 3] -> 0, f[543, 3] -> 0, f[544, 3] -> 0, 
 f[545, 3] -> 0, f[546, 3] -> 0, f[547, 3] -> 0, f[548, 3] -> 0, 
 f[549, 3] -> 0, f[550, 3] -> 0, f[551, 3] -> 0, f[552, 3] -> 0, 
 f[553, 3] -> 0, f[554, 3] -> 0, f[555, 3] -> 0, f[556, 3] -> 0, 
 f[557, 3] -> 0, f[558, 3] -> 0, f[559, 3] -> 0, f[560, 3] -> 0, 
 f[561, 3] -> 0, f[562, 3] -> 0, f[563, 3] -> 0, f[564, 3] -> 0, 
 f[565, 3] -> 0, f[566, 3] -> 0, f[567, 3] -> 0, f[568, 3] -> 0, 
 f[569, 3] -> 0, f[570, 3] -> 0, f[571, 3] -> 0, f[572, 3] -> 0, 
 f[573, 3] -> 0, f[574, 3] -> 0, f[575, 3] -> 0, f[576, 3] -> 0, 
 f[577, 3] -> 0, f[578, 3] -> 0, f[579, 3] -> 0, f[580, 3] -> 0, 
 f[581, 3] -> 0, f[1, 3] -> -1. + 1.8392557901114217*A + 
   A^2*(21.757973539448926 + 0.002386957194472654*pm), 
 f[2, 3] -> A^2*(0.008739516458696528 + 0.0004883973467976339*pm), 
 f[3, 3] -> 0.3556985239419246*A + 
   A^2*(7.090617334930201 + 0.0011849895223031083*pm), 
 f[4, 3] -> -0.3924135240075974*A + 
   A^2*(-7.980834921471278 + 0.0005616584164031257*pm), 
 f[5, 3] -> 0.49007032122179905*A + 
   A^2*(7.56692885494175 + 0.0039591892266087085*pm), 
 f[6, 3] -> -0.33751306148573057*A + 
   A^2*(-4.8623326397487645 + 0.0007647753705465689*pm), 
 f[7, 3] -> A^2*(-0.15943240816086757 + 0.0002590694032961125*pm), 
 f[8, 3] -> -0.5023497567458057*A + 
   A^2*(-7.375867377857361 + 0.002449678213971107*pm), 
 f[9, 3] -> A^2*(0.1632402400058499 + 0.00020592996427539436*pm), 
 f[10, 3] -> 0.3715452487432732*A + 
   A^2*(5.352272777652608 + 0.0006896640668366695*pm), 
 f[11, 3] -> -0.1329049650134295*A + 
   A^2*(-0.5375736008756036 + 0.0019288425039031222*pm), 
 f[12, 3] -> A^2*(0.6245203063016902 + 0.0017034641230254984*pm), 
 f[13, 3] -> A^2*(0.0679165386413274 + 0.0022260498424269653*pm), 
 f[14, 3] -> A^2*(0.0833228825922987 + 0.0005181704451771153*pm), 
 f[15, 3] -> -0.030797954042525146*A + 
   A^2*(0.38386843381201174 + 0.0022553149263731735*pm), 
 f[16, 3] -> -0.13724048705237063*A + 
   A^2*(-0.3575804176849715 + 0.004469739657896563*pm), 
 f[17, 3] -> -0.27587421682220703*A + 
   A^2*(-5.875533819393212 + 0.00034958313018045956*pm), 
 f[18, 3] -> A^2*(-0.09986284019856839 + 0.00039835099264862574*pm), 
 f[19, 3] -> -0.04482515663555859*A + 
   A^2*(-0.7940644858901322 + 0.00031141679694980586*pm), 
 f[20, 3] -> -0.10038071219111416*A + 
   A^2*(-0.763372774956224 + 0.0006201525062164572*pm), 
 f[21, 3] -> A^2*(0.5339158557934596 + 0.0009483115296471824*pm), 
 f[22, 3] -> -0.030797954042525146*A + 
   A^2*(-0.03356218500588426 + 0.0009067805182413161*pm), 
 f[23, 3] -> 0.06159590808505029*A + 
   A^2*(0.1391672014506895 + 0.0009594858715462702*pm), 
 f[24, 3] -> A^2*(0.004642244602987233 + 0.0008708656509169597*pm), 
 f[25, 3] -> -0.03219119675999088*A + 
   A^2*(-0.026356134051610525 + 0.000675589409456731*pm), 
 f[26, 3] -> A^2*(-0.20718535971155916 + 0.0010109599066001438*pm), 
 f[27, 3] -> A^2*(0.147688945428742 + 0.00014223949365696514*pm), 
 f[28, 3] -> A^2*(0.04825169571171628 + 0.00043446626958480836*pm), 
 f[29, 3] -> 0, f[30, 3] -> -0.1330843808863564*A + 
   A^2*(-1.280171587441714 + 0.0007240972830993836*pm), 
 f[31, 3] -> -0.10569046435932607*A + 
   A^2*(-1.7373787224787343 + 0.0019278558754395867*pm), 
 f[32, 3] -> 0.02547461027329325*A + 
   A^2*(-0.1332691614883572 + 0.0008467684375720657*pm), 
 f[33, 3] -> -0.3005420646751785*A + 
   A^2*(-6.415707810792213 + 0.0009609007896516917*pm), 
 f[34, 3] -> 0.04399312879181177*A + 
   A^2*(-0.3331107798905606 + 0.0010413173201255324*pm), 
 f[35, 3] -> 0.07524895244697691*A + 
   A^2*(-0.42255969560818585 + 0.0013950167573209568*pm), 
 f[36, 3] -> 0.012737305136646625*A + 
   A^2*(0.09005691504976454 + 0.0005986827759364456*pm), 
 f[37, 3] -> -0.040107927043016404*A + 
   A^2*(-1.1689432022753152 + 0.0011864393462657898*pm), 
 f[38, 3] -> 0.012737305136646625*A + 
   A^2*(-0.0511345442888782 + 0.00047212816553201614*pm), 
 f[39, 3] -> -0.09295315922267944*A + 
   A^2*(-1.065300235524731 + 0.0019337994943175825*pm), 
 f[40, 3] -> 0.0509492205465865*A + 
   A^2*(-0.42957754637566836 + 0.0024465907660480915*pm), 
 f[41, 3] -> 0.048599463800780826*A + 
   A^2*(0.09578863038028729 + 0.0003531713698589773*pm), 
 f[42, 3] -> -0.037037037037037035*A + 
   A^2*(-0.0752982088284142 + 0.0007365177335267336*pm), 
 f[43, 3] -> -0.02547461027329325*A + 
   A^2*(0.13666454011634244 + 0.0011619959665831324*pm), 
 f[44, 3] -> 0.0509492205465865*A + 
   A^2*(0.1924186678263169 + 0.0022832453220911243*pm), 
 f[45, 3] -> -0.02547461027329325*A + 
   A^2*(-0.04984611377070536 + 0.001073899706274087*pm), 
 f[46, 3] -> A^2*(-0.0568083675204889 + 0.0013876764194126181*pm), 
 f[47, 3] -> -0.02547461027329325*A + 
   A^2*(-0.2793911102097013 + 0.0016816558314269822*pm), f[48, 3] -> 0, 
 f[49, 3] -> -0.2395658623678379*A + 
   A^2*(-2.137920309185972 + 0.0009153687137082524*pm), 
 f[50, 3] -> -0.2222222222222222*A + 
   A^2*(-2.1311051013250335 + 0.002409242117581836*pm), 
 f[51, 3] -> -0.3715452487432732*A + 
   A^2*(-7.442823339865015 + 0.0014948984531020378*pm), 
 f[52, 3] -> A^2*(0.27867710046717775 + 0.0013674828583695427*pm), 
 f[53, 3] -> -0.1111111111111111*A + 
   A^2*(-2.1377296395778274 + 0.0010093144540767646*pm), 
 f[54, 3] -> -0.2222222222222222*A + 
   A^2*(-2.441459251349727 + 0.0012907271568948814*pm), 
 f[55, 3] -> A^2*(-0.10808912837117646 + 0.00036636727249110047*pm), 
 f[56, 3] -> A^2*(-0.11502075391554456 + 0.000858509616644145*pm), 
 f[57, 3] -> A^2*(0.2856287179521644 + 0.0005186057381467557*pm), 
 f[58, 3] -> A^2*(0.04075399166148941 + 0.0013241020861473937*pm), 
 f[59, 3] -> -0.07642383081987976*A + 
   A^2*(-0.6999198904534865 + 0.003591321139927839*pm), 
 f[60, 3] -> A^2*(-0.5801317737999625 + 0.0012857623234100767*pm), 
 f[61, 3] -> A^2*(0.23580727153267844 + 0.0010979902929782058*pm), 
 f[62, 3] -> A^2*(0.2664210071600053 + 0.0008410244802607697*pm), 
 f[63, 3] -> A^2*(0.0009633646274096463 + 0.0016279652083991743*pm), 
 f[64, 3] -> A^2*(0.002854053293049219 + 0.0007040305376831065*pm), 
 f[65, 3] -> A^2*(-0.6491148216489933 + 0.0007685250798860112*pm), 
 f[66, 3] -> A^2*(0.3621096478711934 + 0.0019700698248553542*pm), 
 f[67, 3] -> 0, f[68, 3] -> A^2*(0.00974411782037743 + 
    0.00004537438950172296*pm), 
 f[69, 3] -> A^2*(-0.025343369260171666 + 0.00004805062610989209*pm), 
 f[70, 3] -> A^2*(-0.016223299752653686 + 0.000024426745697729517*pm), 
 f[71, 3] -> 0, f[72, 3] -> 0, f[73, 3] -> 0, 
 f[74, 3] -> A^2*(0.02440212329785907 + 3.5383964483390314*^-6*pm), 
 f[75, 3] -> A^2*(0.02947539374985375 + 0.00003385424323654413*pm), 
 f[76, 3] -> A^2*(-0.004591333885337688 + 2.0129522994380756*^-6*pm), 
 f[77, 3] -> 0, f[78, 3] -> 0, f[79, 3] -> 0, 
 f[80, 3] -> A^2*(-0.0020885233772489076 + 0.00001711680536614346*pm), 
 f[81, 3] -> A^2*(0.01997490249347747 + 0.000013755521567823418*pm), 
 f[82, 3] -> A^2*(0.032811891394342485 + 0.00001888494473954392*pm), 
 f[83, 3] -> 0, f[84, 3] -> 0, f[85, 3] -> 0, 
 f[86, 3] -> A^2*(-0.05252207637437323 + 0.00002606284558695906*pm), 
 f[87, 3] -> A^2*(-0.021438980931487717 + 0.000010012478084656275*pm), 
 f[88, 3] -> A^2*(-0.00913295513351109 + 0.00002721486696740401*pm), 
 f[89, 3] -> 0, f[90, 3] -> 0, f[91, 3] -> 0, 
 f[92, 3] -> A^2*(-0.02919237518578588 + 5.06598249088617*^-6*pm), 
 f[93, 3] -> A^2*(-0.005284118366619336 + 1.8893316607687471*^-6*pm), 
 f[94, 3] -> A^2*(-0.04426111703451152 + 0.00001596416338487757*pm), 
 f[95, 3] -> 0, f[96, 3] -> 0, f[97, 3] -> 0, 
 f[98, 3] -> A^2*(0.04459385723086157 + 7.023335547226365*^-6*pm), 
 f[99, 3] -> A^2*(0.011771787339479787 + 1.551633704758402*^-6*pm), 
 f[100, 3] -> A^2*(0.025545758317923224 + 4.890782461571947*^-7*pm), 
 f[101, 3] -> 0, f[102, 3] -> 0, f[103, 3] -> 0, 
 f[104, 3] -> A^2*(-0.00032993097483388634 + 1.2055141299704036*^-6*pm), 
 f[105, 3] -> 0, f[106, 3] -> 0, f[107, 3] -> 0, f[108, 3] -> 0, 
 f[109, 3] -> 0, f[110, 3] -> 0, f[111, 3] -> 0, f[112, 3] -> 0, 
 f[113, 3] -> 0, f[114, 3] -> 0, f[115, 3] -> 0, f[116, 3] -> 0, 
 f[117, 3] -> 0, f[118, 3] -> 0, f[119, 3] -> 0, f[120, 3] -> 0, 
 f[121, 3] -> 0, f[122, 3] -> 0, f[123, 3] -> 0, 
 f[124, 3] -> A^2*(-0.004776315604978876 + 1.1312119848842862*^-6*pm), 
 f[125, 3] -> 0, f[126, 3] -> 0, f[127, 3] -> 0, f[128, 3] -> 0, 
 f[129, 3] -> 0, f[130, 3] -> 0, f[131, 3] -> 0, f[132, 3] -> 0, 
 f[133, 3] -> 0, f[134, 3] -> 0, f[135, 3] -> 0, f[136, 3] -> 0, 
 f[137, 3] -> 0, f[138, 3] -> 0, f[139, 3] -> 0, f[140, 3] -> 0, 
 f[141, 3] -> 0, f[142, 3] -> 0, f[143, 3] -> 0, 
 f[144, 3] -> A^2*(-0.0026003561532022545 + 2.16674456768788*^-6*pm), 
 f[145, 3] -> 0, f[146, 3] -> 0, f[147, 3] -> 0, f[148, 3] -> 0, 
 f[149, 3] -> 0, f[150, 3] -> 0, f[151, 3] -> 0, f[152, 3] -> 0, 
 f[153, 3] -> 0, f[154, 3] -> 0, f[155, 3] -> 0, f[156, 3] -> 0, 
 f[157, 3] -> 0, f[158, 3] -> 0, f[159, 3] -> 0, f[160, 3] -> 0, 
 f[161, 3] -> 0, f[162, 3] -> 0, f[163, 3] -> 0, 
 f[164, 3] -> A^2*(-0.07385585687029561 + 0.007182366320817441*pm), 
 f[165, 3] -> A^2*(-0.0015787780060207979 + 0.0006497605747461885*pm), 
 f[166, 3] -> A^2*(0.19769092431232593 + 0.0017663852585173894*pm), 
 f[167, 3] -> A^2*(-0.22102281425753745 + 0.0023954554281822383*pm), 
 f[168, 3] -> A^2*(0.15244562895554736 + 0.007171605711183234*pm), 
 f[169, 3] -> A^2*(0.08498070265301294 + 0.0036686918058250494*pm), 
 f[170, 3] -> A^2*(0.25640655984472005 + 0.001367300299496234*pm), 
 f[171, 3] -> A^2*(0.02881029578770722 + 0.0011896376703627231*pm), 
 f[172, 3] -> A^2*(-0.07147852652462916 + 0.00310674459858102*pm), 
 f[173, 3] -> A^2*(-0.06333791300392022 + 0.008753411498328941*pm), 
 f[174, 3] -> A^2*(-0.06352713652967168 + 0.0024703901452810457*pm), 
 f[175, 3] -> A^2*(-0.034428672867136356 + 0.0009466216750560705*pm), 
 f[176, 3] -> A^2*(0.03863207995053841 + 0.0005216574413083535*pm), 
 f[177, 3] -> A^2*(-0.008139747265051511 + 0.0007322329551077375*pm), 
 f[178, 3] -> A^2*(-0.014763647562404003 + 0.008078415703173506*pm), 
 f[179, 3] -> A^2*(0.005427076866311609 + 0.0000950561366092791*pm), 
 f[180, 3] -> A^2*(0.002918073304059021 + 0.00845264390915697*pm), 
 f[181, 3] -> A^2*(0.16437976293531165 + 0.00409434290405004*pm), 
 f[182, 3] -> A^2*(0.045938050435893274 + 0.006216472619427222*pm), 
 f[183, 3] -> A^2*(0.16966654745931464 + 0.006742335065203114*pm), 
 f[184, 3] -> A^2*(0.10579260335276786 + 0.0030555173370040946*pm), 
 f[185, 3] -> A^2*(0.209330221736991 + 0.0028526865162090092*pm), 
 f[186, 3] -> A^2*(-0.20719352832648497 + 0.0012741514349497197*pm), 
 f[187, 3] -> A^2*(-0.08429421955065663 + 0.0106755923937285*pm), 
 f[188, 3] -> A^2*(-0.011496745279259812 + 0.0058874045490315005*pm), 
 f[189, 3] -> A^2*(-0.006433231197490841 + 0.00615214371030352*pm), 
 f[190, 3] -> A^2*(0.030677169959915318 + 0.0032519013466863205*pm), 
 f[191, 3] -> A^2*(-0.03578706150824473 + 0.0073090956317328915*pm), 
 f[192, 3] -> A^2*(-0.08272013962329083 + 0.0029421388131193474*pm), 
 f[193, 3] -> A^2*(0.022668571727791686 + 0.0009669447466360975*pm), 
 f[194, 3] -> A^2*(0.11743263303094409 + 0.0059169338633257035*pm), 
 f[195, 3] -> A^2*(0.17945469455298735 + 0.003843112503411678*pm), 
 f[196, 3] -> A^2*(-0.029964444404356527 + 0.0020417794795089075*pm), 
 f[197, 3] -> A^2*(0.033089692313595265 + 0.0005724759848090795*pm), 
 f[198, 3] -> A^2*(0.00040753948729843614 + 0.0020215363064316236*pm), 
 f[199, 3] -> A^2*(-0.08583582935557388 + 0.0099513996661317*pm), 
 f[200, 3] -> A^2*(0.09694517417469228 + 0.0011000044617947514*pm), 
 f[201, 3] -> A^2*(0.0025059290260642797 + 0.0005059849738190162*pm), 
 f[202, 3] -> A^2*(0.10677244370947392 + 0.004083143882574447*pm), 
 f[203, 3] -> A^2*(-0.12393681211045404 + 0.006794680637739914*pm), 
 f[204, 3] -> A^2*(0.01905488626061924 + 0.004507415968833257*pm), 
 f[205, 3] -> A^2*(-0.0296673728140604 + 0.008902459795555233*pm), 
 f[206, 3] -> A^2*(0.3549110045635189 + 0.010640936195604045*pm), 
 f[207, 3] -> A^2*(0.08732195532525111 + 0.007513813635491946*pm), 
 f[208, 3] -> A^2*(-0.06911685449097149 + 0.003663680464527551*pm), 
 f[209, 3] -> A^2*(-0.034221211197746015 + 0.0077897040728061055*pm), 
 f[210, 3] -> A^2*(-0.03942764340143157 + 0.0025569900603079456*pm), 
 f[211, 3] -> A^2*(0.044193936471060624 + 0.005209058826405006*pm), 
 f[212, 3] -> A^2*(-0.302037657969322 + 0.007681175148786755*pm), 
 f[213, 3] -> A^2*(-0.0015264607284954934 + 0.0008949347195669438*pm), 
 f[214, 3] -> A^2*(-0.05740121429801093 + 0.008482743368255271*pm), 
 f[215, 3] -> A^2*(0.018498927199289028 + 0.01546986740147689*pm), 
 f[216, 3] -> A^2*(0.05856879671350995 + 0.0002645659715102447*pm), 
 f[217, 3] -> 0, f[218, 3] -> A^2*(0.025680947144593347 + 
    0.0015265194413771172*pm), f[219, 3] -> 
  A^2*(-0.008190110569444187 + 0.005765363881355261*pm), 
 f[220, 3] -> A^2*(0.049846009557995785 + 0.006305676395285707*pm), 
 f[221, 3] -> A^2*(-0.1936870897272911 + 0.005500497184317179*pm), 
 f[222, 3] -> A^2*(-0.07585391924919804 + 0.008263985087888955*pm), 
 f[223, 3] -> A^2*(-0.034242653137084744 + 0.00581280962776285*pm), 
 f[224, 3] -> A^2*(-0.437313945645883 + 0.002772255590586135*pm), 
 f[225, 3] -> A^2*(0.03756120080186065 + 0.0016552874286027506*pm), 
 f[226, 3] -> A^2*(0.1169848531130242 + 0.006428613774937434*pm), 
 f[227, 3] -> A^2*(-0.27777786273821903 + 0.0035841262303350973*pm), 
 f[228, 3] -> A^2*(-0.06936144393483801 + 0.006768438327145515*pm), 
 f[229, 3] -> A^2*(0.26227513196710106 + 0.0020465154701859826*pm), 
 f[230, 3] -> A^2*(-0.23040157766376979 + 0.004576387112699806*pm), 
 f[231, 3] -> 0, f[232, 3] -> A^2*(-0.1652874482633706 + 
    0.01210372929837528*pm), f[233, 3] -> 
  A^2*(0.280959311419565 + 0.008772055609500073*pm), 
 f[234, 3] -> A^2*(0.0258032617626327 + 0.0024385493236593666*pm), 
 f[235, 3] -> A^2*(0.11894358292624929 + 0.007602822166372876*pm), 
 f[236, 3] -> A^2*(-0.2080587264024416 + 0.007426995199734413*pm), 
 f[237, 3] -> A^2*(-0.006610065805432441 + 0.004711217658379364*pm), 
 f[238, 3] -> A^2*(0.12123850564114491 + 0.004897472992132367*pm), 
 f[239, 3] -> A^2*(-0.04027421601142578 + 0.004284738206437372*pm), 
 f[240, 3] -> 0, f[241, 3] -> A^2*(-0.08439714827181888 + 
    0.009606142841663426*pm), f[242, 3] -> 
  A^2*(-0.06119997568788449 + 0.003846613096269286*pm), f[243, 3] -> 0, 
 f[244, 3] -> 0, f[245, 3] -> A^2*(-0.08357063903258677 + 
    0.007503779295409151*pm), f[246, 3] -> 
  A^2*(-0.11525607367957491 + 0.004653961872523028*pm), 
 f[247, 3] -> A^2*(-0.17842647151201163 + 0.004288918920774613*pm), 
 f[248, 3] -> A^2*(-0.10561589361719825 + 0.008535145874338191*pm), 
 f[249, 3] -> A^2*(0.014589587029291806 + 0.005337347853189065*pm), 
 f[250, 3] -> A^2*(-0.05386206518124936 + 0.0011067810471010687*pm), 
 f[251, 3] -> A^2*(-0.022308228766974025 + 0.002319769694770062*pm), 
 f[252, 3] -> A^2*(-0.09693718920061656 + 0.0026325394782089257*pm), 
 f[253, 3] -> A^2*(-0.005326022011445275 + 0.0032658735137432444*pm), 
 f[254, 3] -> A^2*(0.001545996893270285 + 0.003052973956147204*pm), 
 f[255, 3] -> A^2*(-0.04267678764961147 + 0.0029341306935353048*pm), 
 f[256, 3] -> A^2*(0.015801179794266318 + 0.004159231991999271*pm), 
 f[257, 3] -> A^2*(-0.011705003766792288 + 0.008629372214005953*pm), 
 f[258, 3] -> A^2*(-0.011878833379000753 + 0.005300959630217117*pm), 
 f[259, 3] -> A^2*(-0.15734282132837052 + 0.004265973314193392*pm), 
 f[260, 3] -> A^2*(0.0270997807178901 + 0.009765702258247192*pm), 
 f[261, 3] -> 0, f[262, 3] -> A^2*(0.07589651697060162 + 
    0.010018256514888722*pm), f[263, 3] -> 0, f[264, 3] -> 0, f[265, 3] -> 0, 
 f[266, 3] -> A^2*(-0.054421748662434766 + 0.00502463173198753*pm), 
 f[267, 3] -> A^2*(-0.03715521542561362 + 0.001425665760839903*pm), 
 f[268, 3] -> A^2*(-0.0023487076716151023 + 0.00430058810597627*pm), 
 f[269, 3] -> A^2*(0.001807623617210652 + 0.006371263448860792*pm), 
 f[270, 3] -> 0, f[271, 3] -> 0, 
 f[272, 3] -> A^2*(-0.0028206602850531226 + 0.0004173400336635124*pm), 
 f[273, 3] -> A^2*(0.016059522550676775 + 0.004240662126755667*pm), 
 f[274, 3] -> 0, f[275, 3] -> A^2*(0.0471919815097408 + 
    0.005388133747964811*pm), f[276, 3] -> 0, f[277, 3] -> 0, f[278, 3] -> 0, 
 f[279, 3] -> 0, f[280, 3] -> 0, 
 f[281, 3] -> A^2*(0.05537044775775257 + 0.0025246983709743707*pm), 
 f[282, 3] -> A^2*(-0.08950831990068764 + 0.004667293750288019*pm), 
 f[283, 3] -> A^2*(0.05246199084513137 + 0.00961112817929005*pm), 
 f[284, 3] -> A^2*(-0.06098670991603683 + 0.003803127720227376*pm), 
 f[285, 3] -> 0, f[286, 3] -> A^2*(0.01525380718589986 + 
    0.012569643293691963*pm), f[287, 3] -> 
  A^2*(-0.007622705923495232 + 0.008532638250916531*pm), f[288, 3] -> 0, 
 f[289, 3] -> 0, f[290, 3] -> 0, f[291, 3] -> 0, f[292, 3] -> 0, 
 f[293, 3] -> 0, f[294, 3] -> 0, 
 f[295, 3] -> A^2*(0.03880827723810398 + 0.005119133617570957*pm), 
 f[296, 3] -> A^2*(-0.019147237076708734 + 0.006249708419150692*pm), 
 f[297, 3] -> 0, f[298, 3] -> 0, f[299, 3] -> 0, f[300, 3] -> 0, 
 f[301, 3] -> 0, f[302, 3] -> 0, f[303, 3] -> 0, f[304, 3] -> 0, 
 f[305, 3] -> 0, f[306, 3] -> 0, f[307, 3] -> 0, f[308, 3] -> 0, 
 f[309, 3] -> A^2*(-0.030617267589254205 + 0.00007900537477330917*pm), 
 f[310, 3] -> A^2*(-0.006812530015386731 + 0.00020932964130078774*pm), 
 f[311, 3] -> A^2*(-0.019133977221484688 + 0.00005146654923067219*pm), 
 f[312, 3] -> A^2*(-0.030801002201885086 + 0.0000747931845664167*pm), 
 f[313, 3] -> A^2*(0.001429330625751568 + 0.000419395430003031*pm), 
 f[314, 3] -> A^2*(-0.023228304817878964 + 0.0005665892823785245*pm), 
 f[315, 3] -> A^2*(0.03972629476735512 + 0.000051939909418247826*pm), 
 f[316, 3] -> 0, f[317, 3] -> A^2*(-0.04754038458410381 + 
    0.00031166727183825103*pm), f[318, 3] -> 
  A^2*(-0.01629056393311734 + 0.00008669446320645505*pm), f[319, 3] -> 0, 
 f[320, 3] -> 0, f[321, 3] -> A^2*(0.004519690421668998 + 
    0.0000666570665605653*pm), f[322, 3] -> 0, f[323, 3] -> 0, 
 f[324, 3] -> 0, f[325, 3] -> 0, f[326, 3] -> 0, f[327, 3] -> 0, 
 f[328, 3] -> 0, f[329, 3] -> 0, f[330, 3] -> 0, 
 f[331, 3] -> A^2*(-0.006245497497629593 + 0.00006578596575500135*pm), 
 f[332, 3] -> A^2*(-0.01638016152192101 + 0.0006134859968223335*pm), 
 f[333, 3] -> A^2*(-0.018064591583490386 + 0.00006581159792246268*pm), 
 f[334, 3] -> A^2*(-0.020916930171672732 + 0.0001200680661083219*pm), 
 f[335, 3] -> A^2*(0.012205677989177599 + 0.000027005985792023224*pm), 
 f[336, 3] -> 0, f[337, 3] -> A^2*(0.0025348928691859285 + 
    0.000055190893191384074*pm), 
 f[338, 3] -> A^2*(0.008783046555979723 + 0.00014903458340645467*pm), 
 f[339, 3] -> A^2*(-0.007522873147305376 + 0.00021503963648119323*pm), 
 f[340, 3] -> 0, f[341, 3] -> 0, f[342, 3] -> 0, f[343, 3] -> 0, 
 f[344, 3] -> 0, f[345, 3] -> 0, f[346, 3] -> 0, f[347, 3] -> 0, 
 f[348, 3] -> 0, f[349, 3] -> 0, f[350, 3] -> 0, f[351, 3] -> 0, 
 f[352, 3] -> 0, f[353, 3] -> 0, f[354, 3] -> 0, f[355, 3] -> 0, 
 f[356, 3] -> 0, f[357, 3] -> 0, f[358, 3] -> 0, f[359, 3] -> 0, 
 f[360, 3] -> 0, f[361, 3] -> 0, f[362, 3] -> 0, f[363, 3] -> 0, 
 f[364, 3] -> 0, f[365, 3] -> 0, f[366, 3] -> 0, f[367, 3] -> 0, 
 f[368, 3] -> 0, f[369, 3] -> 0, f[370, 3] -> 0, f[371, 3] -> 0, 
 f[372, 3] -> 0, f[373, 3] -> 0, f[374, 3] -> 0, f[375, 3] -> 0, 
 f[376, 3] -> 0, f[377, 3] -> 0, f[378, 3] -> 0, f[379, 3] -> 0, 
 f[380, 3] -> 0, f[381, 3] -> 0, f[382, 3] -> 0, f[383, 3] -> 0, 
 f[384, 3] -> 0, f[385, 3] -> 0, f[386, 3] -> 0, f[387, 3] -> 0, 
 f[388, 3] -> 0, f[389, 3] -> 0, f[390, 3] -> 0, f[391, 3] -> 0, 
 f[392, 3] -> 0, f[393, 3] -> 0, f[394, 3] -> 0, f[395, 3] -> 0, 
 f[396, 3] -> 0, f[397, 3] -> 0, f[398, 3] -> 0, f[399, 3] -> 0, 
 f[400, 3] -> A^2*(-0.0491625997475289 + 0.00008850924109440453*pm), 
 f[401, 3] -> A^2*(0.026900324740037007 + 0.0003173685338149132*pm), 
 f[402, 3] -> A^2*(0.01957366534095506 + 0.00013838526033588353*pm), 
 f[403, 3] -> A^2*(0.010309078960817786 + 0.00017466156289618612*pm), 
 f[404, 3] -> A^2*(0.011585204810296013 + 0.0001233559935108993*pm), 
 f[405, 3] -> A^2*(-0.010981004672220962 + 0.0002489983746646712*pm), 
 f[406, 3] -> A^2*(-0.016564376217206966 + 0.00006950553227225723*pm), 
 f[407, 3] -> A^2*(-0.013268069558160178 + 0.00017602826517734932*pm), 
 f[408, 3] -> A^2*(-0.016886512194516617 + 0.000039962777483059244*pm), 
 f[409, 3] -> A^2*(-0.041346351569676365 + 0.0002709019998718072*pm), 
 f[410, 3] -> 0, f[411, 3] -> 0, f[412, 3] -> 0, f[413, 3] -> 0, 
 f[414, 3] -> 0, f[415, 3] -> 0, f[416, 3] -> 0, f[417, 3] -> 0, 
 f[418, 3] -> 0, f[419, 3] -> 0, f[420, 3] -> 0, f[421, 3] -> 0, 
 f[422, 3] -> A^2*(-0.022301653919015507 + 0.0003390772597084562*pm), 
 f[423, 3] -> A^2*(0.023427920480456166 + 0.0003502383854125409*pm), 
 f[424, 3] -> A^2*(-0.015106812860762098 + 0.0003141822437251004*pm), 
 f[425, 3] -> A^2*(0.011553881060439863 + 0.00015963937784238894*pm), 
 f[426, 3] -> A^2*(0.01972874838335059 + 0.00038442324883161477*pm), 
 f[427, 3] -> A^2*(-0.001107338069036956 + 0.00015728429720094302*pm), 
 f[428, 3] -> 0, f[429, 3] -> A^2*(-0.012732266773490153 + 
    0.000436984752469168*pm), f[430, 3] -> 
  A^2*(-0.006079557705092498 + 0.00013145644340051589*pm), f[431, 3] -> 0, 
 f[432, 3] -> 0, f[433, 3] -> 0, f[434, 3] -> 0, f[435, 3] -> 0, 
 f[436, 3] -> 0, f[437, 3] -> 0, f[438, 3] -> 0, f[439, 3] -> 0, 
 f[440, 3] -> 0, f[441, 3] -> 0, f[442, 3] -> 0, f[443, 3] -> 0, 
 f[444, 3] -> 0, f[445, 3] -> 0, f[446, 3] -> 0, f[447, 3] -> 0, 
 f[448, 3] -> 0, f[449, 3] -> 0, f[450, 3] -> 0, f[451, 3] -> 0, 
 f[452, 3] -> 0, f[453, 3] -> 0, f[454, 3] -> 0, f[455, 3] -> 0, 
 f[456, 3] -> 0, f[457, 3] -> 0, f[458, 3] -> 0, f[459, 3] -> 0, 
 f[460, 3] -> 0, f[461, 3] -> 0, f[462, 3] -> 0, f[463, 3] -> 0, 
 f[464, 3] -> 0, f[465, 3] -> 0, f[466, 3] -> 0, f[467, 3] -> 0, 
 f[468, 3] -> 0, f[469, 3] -> 0, f[470, 3] -> 0, f[471, 3] -> 0, 
 f[472, 3] -> 0, f[473, 3] -> 0, f[474, 3] -> 0, f[475, 3] -> 0, 
 f[476, 3] -> 0, f[477, 3] -> 0, f[478, 3] -> 0, f[479, 3] -> 0, 
 f[480, 3] -> 0, f[481, 3] -> 0, f[482, 3] -> 0, f[483, 3] -> 0, 
 f[484, 3] -> 0, f[485, 3] -> 0, f[486, 3] -> 0, f[487, 3] -> 0, 
 f[488, 3] -> 0, f[489, 3] -> 0, f[490, 3] -> 0, 
 f[491, 3] -> A^2*(-0.04683819167775877 + 0.000014041223164971726*pm), 
 f[492, 3] -> A^2*(-0.0007711378716277473 + 0.000043926604750266966*pm), 
 f[493, 3] -> A^2*(0.05852574148151657 + 0.0000455272306051391*pm), 
 f[494, 3] -> A^2*(-0.02252094208008959 + 0.000013551663475798788*pm), 
 f[495, 3] -> 0, f[496, 3] -> 0, f[497, 3] -> 0, 
 f[498, 3] -> A^2*(-0.06202763128386324 + 0.000045130184664575274*pm), 
 f[499, 3] -> 0, f[500, 3] -> A^2*(0.05614008214249111 + 
    0.00003929983596941834*pm), f[501, 3] -> 
  A^2*(0.010990536512359483 + 0.00002101393085556984*pm), f[502, 3] -> 0, 
 f[503, 3] -> 0, f[504, 3] -> 0, 
 f[505, 3] -> A^2*(0.013393604549512883 + 0.00003885981380971946*pm), 
 f[506, 3] -> A^2*(-0.01622686543363594 + 0.000015406455956123868*pm), 
 f[507, 3] -> 0, f[508, 3] -> A^2*(-0.03538181724573042 + 
    0.00001692197706410253*pm), f[509, 3] -> 0, f[510, 3] -> 0, 
 f[511, 3] -> 0, f[512, 3] -> 0, 
 f[513, 3] -> A^2*(0.0007771259453375201 + 0.000044007909755158076*pm), 
 f[514, 3] -> A^2*(-0.020885345402236632 + 0.00001298454783647587*pm), 
 f[515, 3] -> A^2*(0.009769074834237224 + 0.000026175206115910173*pm), 
 f[516, 3] -> 0, f[517, 3] -> 0, f[518, 3] -> 0, f[519, 3] -> 0, 
 f[520, 3] -> 0, f[521, 3] -> 0, f[522, 3] -> 0, f[523, 3] -> 0, 
 f[524, 3] -> 0, f[525, 3] -> 0, f[526, 3] -> 0, f[527, 3] -> 0, 
 f[528, 3] -> A^2*(-0.008405703563664324 + 0.000013009227520903539*pm), 
 f[529, 3] -> A^2*(-0.020300652828518673 + 0.000016996927263198504*pm), 
 f[530, 3] -> A^2*(-0.02946112816129709 + 0.00002961081833217625*pm), 
 f[531, 3] -> 0, f[532, 3] -> 0, f[533, 3] -> 0, f[534, 3] -> 0, 
 f[535, 3] -> A^2*(0.020213467765292314 + 0.000026357164755736745*pm), 
 f[536, 3] -> A^2*(-0.025082850001995283 + 0.00003334238213631097*pm), 
 f[537, 3] -> 0, f[538, 3] -> 0, f[539, 3] -> 0, f[540, 3] -> 0, 
 f[541, 3] -> 0, f[542, 3] -> 0, f[543, 3] -> 0, f[544, 3] -> 0, 
 f[545, 3] -> 0, f[546, 3] -> 0, f[547, 3] -> 0, f[548, 3] -> 0, 
 f[549, 3] -> 0, f[550, 3] -> 0, f[551, 3] -> 0, f[552, 3] -> 0, 
 f[553, 3] -> 0, f[554, 3] -> 0, f[555, 3] -> 0, f[556, 3] -> 0, 
 f[557, 3] -> 0, f[558, 3] -> 0, f[559, 3] -> 0, f[560, 3] -> 0, 
 f[561, 3] -> 0, f[562, 3] -> 0, f[563, 3] -> 0, f[564, 3] -> 0, 
 f[565, 3] -> 0, f[566, 3] -> 0, f[567, 3] -> 0, f[568, 3] -> 0, 
 f[569, 3] -> 0, f[570, 3] -> 0, f[571, 3] -> 0, f[572, 3] -> 0, 
 f[573, 3] -> 0, f[574, 3] -> 0, f[575, 3] -> 0, f[576, 3] -> 0, 
 f[577, 3] -> 0, f[578, 3] -> 0, f[579, 3] -> 0, f[580, 3] -> 0, 
 f[581, 3] -> 0}


==> anc/mastera1.h <==
*
*   we have
*
*   C0[1] = 4/Sqrt[3]*Cl2[Pi/3] = 2.3439072386894588906...
*
*   C0[2] = 2*Cl2[Pi/2] = 1.8319311883544380301 ...
*
*
* integral 1 
id G(1001, 0, 1, 0, 1) = 1/eps + (2 - log2) + eps*G1eps(1) + eps^2*Zp(1,1);

* integral 2 
id G(1001, 0, 1, 1, 1) = 1/mm*( C02 + eps*G1eps(2) + eps^2*Zp(1,2) );

* integral 3
id G(1001, 1, 1, 0, 0) = 1/eps + 2 + eps*G1eps(3) + eps^2*Zp(1,3);

* integral 4 
id G(1001, 1, 1, 1, 0) = 1/mm*( C01 + eps*G1eps(4) + eps^2*Zp(1,4) );



==> anc/mastera12_numeric.mm <==
(*
   we have

   C0[1] = 4/Sqrt[3]*Cl2[Pi/3] = 2.3439072386894588906...

   C0[2] = 2*Cl2[Pi/2] = 1.8319311883544380301 ...

*)


{
log2 -> Log[2]
,
C01 -> 2.3439072386894588906
,
C02 -> 1.8319311883544380301
,
(* integral 1L1 *)
G1eps[1] ->  (2.031464 + 2.*^-6*pm[1 eps])
,
(* integral 1L2 *)
G1eps[2] ->  (2.753094 + 0.000012*pm[2 eps])
,
(* integral 1L3 *)
G1eps[3] ->  (4 - 1/2*Zeta[2])
,
(* integral 1L4 *)
G1eps[4] -> (4.037576 + 0.000013*pm[3 eps])
,

(* integral 1 *)
G2[1] -> 9.4916 + 0.000013*pm[1]
,
(* integral 2 *)
G2[2] -> -0.886586 + 0.000039*pm[2]
,
(* integral 3 *)
G2[3] -> 7.212342 + 0.000011*pm[3]
,
(* integral 4 *)
G2[4] -> 6.345175 + 9.*^-6*pm[4]
,
(* integral 5 *)
G2[5] -> -1.633459 + 0.000047*pm[5]
,
(* integral 6 *)
G2[6] -> 5.14989 + 8.*^-6*pm[6]
,
(* integral 7 *)
G2[7] -> 5.933668 + 0.00001*pm[7]
,
(* integral 8 *)
G2[8] -> 5.149891 + 8.*^-6*pm[8]
,
(* integral 9 *)
G2[9] -> -0.886585  + 0.000039*pm[9]
,
(* integral 10 *)
G2[10] -> -5.532287 + 0.000025*pm[10]
,
(* integral 11 *)
G2[11] -> 5.527685 + 9.*^-6*pm[11]
,
(* integral 12 *)
G2[12] -> -7.824577 + 0.000027*pm[12]
,
(* integral 13 *)
G2[13] -> 6.345174 + 0.00001*pm[13]
,
(* integral 14 *)
G2[14] -> 5.493903 + 8.*^-6*pm[14]
,
(* integral 15 *)
G2[15] -> -6.877827 + 0.000028*pm[15]
,
(* integral 16 *)
G2[16] -> 11.830743 + 0.000023*pm[16]
,
(* integral 17 *)
G2[17] -> 8.725391 + 0.000019*pm[17]
,
(* integral 18 *)
G2[18] -> 5.527687 + 8.*^-6*pm[18]
,
(* integral 19 *)
G2[19] -> -5.465364 + 0.000033*pm[19]
,
(* integral 20 *)
G2[20] -> -4.984327 + 0.000032*pm[20]
,
(* integral 21 *)
G2[21] -> -2.693858 + 0.000044*pm[21]
,
(* integral 22 *)
G2[22] -> 8.47523 + 0.000019*pm[22]
,
(* integral 23 *)
G2[23] -> 8.689363 + 0.000012*pm[23]
,
(* integral 24 *)
G2[24] -> -5.138733 + 0.000042*pm[24]
,
(* integral 25 *)
G2[25] -> 5.770793 + 0.00003*pm[25]
,
(* integral 26 *)
G2[26] -> 5.14716 + 0.000021*pm[26]
,
(* integral 27 *)
G2[27] -> -2.753094 + 0.000024*pm[27]
,
(* integral 28 *)
G2[28] -> 3.606171 + 6.*^-6*pm[28]
,
(* integral 29 *)
G2[29] -> 2.966835 + 5.*^-6*pm[29]
,
(* integral 30 *)
G2[30] -> -3.726071 + 0.000037*pm[30]
,
(* integral 31 *)
G2[31] -> 4.544228 + 7.*^-6*pm[31]
,
(* integral 32 *)
G2[32] -> -1.794645 + 0.000061*pm[32]
,
(* integral 33 *)
G2[33] -> 7.822702 + 0.000019*pm[33]
,
(* integral 34 *)
G2[34] -> 4.544227 + 8.*^-6*pm[34]
,
(* integral 35 *)
G2[35] -> 4.544228 + 7.*^-6*pm[35]
,
(* integral 36 *)
G2[36] -> 5.563435 + 0.000022*pm[36]
,
(* integral 37 *)
G2[37] -> -5.313663 + 0.000026*pm[37]
,
(* integral 38 *)
G2[38] -> 8.388161 + 0.000019*pm[38]
,
(* integral 39 *)
G2[39] -> 6.416958 + 0.00002*pm[39]
,
(* integral 40 *)
G2[40] -> 3.839443 + 6.*^-6*pm[40]
,
(* integral 41 *)
G2[41] -> -0.011157 + 0.000072*pm[41]
,
(* integral 42 *)
G2[42] -> 13.768971 + 0.000019*pm[42]
,
(* integral 43 *)
G2[43] -> -2.693856 + 0.000044*pm[43]
,
(* integral 44 *)
G2[44] -> 3.355973 + 5.*^-6*pm[44]
}



==> anc/mastera2.h <==
*
*   we have
*
*   C0[1] = 4/Sqrt[3]*Cl2[Pi/3] = 2.3439072386894588906...
*
*   C0[2] = 2*Cl2[Pi/2] = 1.8319311883544380301 ...
*
*

* integral 1
id G(2001, 0, 0, 1, 1, 1, 1, -1, 1, 1) = 1/mm^1*( + G2(1) + eps*Zp(2,1) );

* integral 2 
id G(2001, 0, 0, 1, 1, 1, 1, 0, 2, 1) = 1/mm^3*( - C02/eps + G2(2) + eps*Zp(2,2) );

* integral 3 
id G(2001, 0, 1, 1, 1, 0, 1, 0, 0, 1) = 1/mm^1*( + G2(3) + eps*Zp(2,3) );

* integral 4 
id G(2001, 0, 1, 1, 1, 0, 1, 0, 1, 1) = 1/mm^2*( + G2(4) + eps*Zp(2,4) );

* integral 5 
id G(2001, 0, 1, 1, 1, 0, 1, 0, 2, 1) = 1/mm^3*( - C01/eps + G2(5) + eps*Zp(2,5) );

* integral 6 
id G(2001, 1, 0, 1, 0, 1, 0, 0, 1, 1) = 1/mm^1*( + G2(6) + eps*Zp(2,6) );

* integral 7 
id G(2001, 1, 0, 1, 0, 1, 0, 1, 1, 0) = 1/mm^1*( + G2(7) + eps*Zp(2,7) );

* integral 8 
id G(2001, 1, 0, 1, 0, 1, 0, 1, 1, 1) = 1/mm^2*( + G2(8) + eps*Zp(2,8) );

* integral 9 
id G(2001, 1, 0, 1, 0, 1, 0, 1, 2, 1) = 1/mm^3*( - C02/eps + G2(9) + eps*Zp(2,9) );

* integral 10 
id G(2001, 1, 0, 1, 0, 2, 0, 0, 1, 1) = 1/mm^2*( - C02/eps + G2(10) + eps*Zp(2,10) );

* integral 11 
id G(2001, 1, 0, 1, 1, 1, 0, 0, 0, 1) = 1/mm^1*( + G2(11) + eps*Zp(2,11) );

* integral 12 
id G(2001, 1, 0, 1, 1, 1, 0, 0, 0, 2) = 1/mm^2*( - C01/eps + G2(12) + eps*Zp(2,12) );

* integral 13 
id G(2001, 1, 1, 0, 1, 1, 0, 1, 0, 0) = 1/mm^1*( + G2(13) + eps*Zp(2,13) );

* integral 14 
id G(2001, 1, 1, 0, 1, 1, 0, 1, 0, 1) = 1/mm^2*( + G2(14) + eps*Zp(2,14) );

* integral 15 
id G(2001, 1, 1, 1, 0, 1, 0, 0, 0, 2) = 1/mm^2*( - C01/eps + G2(15) + eps*Zp(2,15) );

* integral 16 
id G(2001, 1, 1, 1, 1, 1, 0, -1, 0, 1) = 1/mm^1*( + C01/eps + G2(16) + eps*Zp(2,16) );

* integral 17 
id G(2001, 1, 1, 1, 1, 1, 0, 0, 0, 0) = 1/mm^1*( + C01/eps + G2(17) + eps*Zp(2,17) );

* integral 18 
id G(2001, 1, 1, 1, 1, 1, 0, 0, 0, 1) = 1/mm^2*( + G2(18) + eps*Zp(2,18) );

* integral 19 
id G(2001, 2, 0, 1, 0, 1, 0, 0, 1, 1) = 1/mm^2*( - C01/eps + G2(19) + eps*Zp(2,19) );

* integral 20 
id G(2001, 2, 0, 1, 1, 1, 0, 0, 0, 1) = 1/mm^2*( - C01/eps + G2(20) + eps*Zp(2,20) );

* integral 21 
id G(2001, 2, 1, 1, 1, 1, 0, 0, 0, 1) = 1/mm^3*( - C01/eps + G2(21) + eps*Zp(2,21) );

* integral 22 
id G(2002, -1, 0, 1, 1, 1, 1, 0, 1, 1) = 1/mm^1*( + C02/eps + G2(22) + eps*Zp(2,22) );

* integral 23 
id G(2002, 0, 0, 1, 1, 1, 1, -1, 1, 1) = 1/mm^1*( + G2(23) + eps*Zp(2,23) );

* integral 24 
id G(2002, 0, 0, 1, 1, 1, 1, 0, 2, 1) = 1/mm^3*( - C01/eps + G2(24) + eps*Zp(2,24) );

* integral 25 
id G(2002, 0, 1, 1, 0, 0, 1, 0, 0, 1) = 1/mm^0*( + 1/eps^2  + (4 - 2*log2)/eps + G2(25) + eps*Zp(2,25) );

* integral 26 
id G(2002, 0, 1, 1, 0, 0, 1, 0, 1, 1) = 1/mm^1*( + C02/eps + G2(26) + eps*Zp(2,26) );

* integral 27 
id G(2002, 0, 1, 1, 1, 0, 0, 0, 2, 0) = 1/mm^1*( - C02/eps + G2(27) + eps*Zp(2,27) );

* integral 28 
id G(2002, 0, 1, 1, 1, 0, 1, 0, 0, 1) = 1/mm^1*( + G2(28) + eps*Zp(2,28) );

* integral 29 
id G(2002, 0, 1, 1, 1, 0, 1, 0, 1, 1) = 1/mm^2*( + G2(29) + eps*Zp(2,29) );

* integral 30 
id G(2002, 0, 1, 1, 1, 0, 1, 0, 2, 1) = 1/mm^3*( - C02/eps + G2(30) + eps*Zp(2,30) );

* integral 31 
id G(2002, 1, 0, 1, 1, 0, 1, 0, 1, 1) = 1/mm^2*( G2(31) + eps*Zp(2,31) );

* integral 32 
id G(2002, 1, 0, 1, 1, 0, 1, 0, 2, 1) = 1/mm^3*( + (1/2)/eps^2 + (-1/2)/eps + G2(32) + eps*Zp(2,32) );

* integral 33 
id G(2002, 1, 1, 0, 0, 0, 1, 0, 0, 1) = 1/mm^0*( + 1/eps^2 + (4 - log2)/eps + G2(33) + eps*Zp(2,33) );

* integral 34 
id G(2002, 1, 1, 0, 1, 0, 1, 0, 0, 1) = 1/mm^1*( + G2(34) + eps*Zp(2,34) );

* integral 35 
id G(2002, 1, 1, 0, 1, 0, 1, 0, 1, 1) = 1/mm^2*( + G2(35) + eps*Zp(2,35) );

* integral 36 
id G(2002, 1, 1, 1, 0, 1, 0, 0, 0, 1) = 1/mm^1*( + C02/eps + G2(36) + eps*Zp(2,36) );

* integral 37 
id G(2002, 1, 1, 1, 0, 1, 0, 0, 0, 2) = 1/mm^2*( - C02/eps + G2(37) + eps*Zp(2,37) );

* integral 38 
id G(2002, 1, 1, 1, 1, 1, 0, -1, 0, 1) = 1/mm^1*( + C02/eps + G2(38) + eps*Zp(2,38) );

* integral 39 
id G(2002, 1, 1, 1, 1, 1, 0, 0, 0, 0) = 1/mm^1*(+ C02/eps + G2(39) + eps*Zp(2,39) );

* integral 40 
id G(2002, 1, 1, 1, 1, 1, 0, 0, 0, 1) = 1/mm^2*( + G2(40) + eps*Zp(2,40) );

* integral 41 
id G(2003, 0, 0, 1, 0, 1, 1, 0, 1, 2) = 1/mm^2*( - 1/eps^2 + (-2)/eps + G2(41) + eps*Zp(2,41) );

* integral 42 
id G(2003, 0, 0, 1, 1, 1, 1, -1, 1, 1) = 1/mm^1*( + G2(42) + eps*Zp(2,42) );

* integral 43 
id G(2003, 0, 0, 1, 1, 1, 1, 0, 2, 1) = 1/mm^3*( - C01/eps + G2(43) + eps*Zp(2,43) );

* integral 44 
id G(2003, 1, 1, 0, 1, 1, 0, 1, 0, 1) = 1/mm^2*( + G2(44) + eps*Zp(2,44) );



==> anc/tensors.mm <==
{T[0, 0, 0, p[0], G, G, G], T[0, 0, 2, p[2], G, G, G[p1, p2]], 
 T[0, 0, 2, p[2], G, G, G[p2, p3]], T[0, 0, 2, p[2], G, G, G[p3, p1]], 
 T[0, 2, 0, p[2], G, G[p1, p2], G], T[0, 2, 0, p[2], G, G[p2, p3], G], 
 T[0, 2, 0, p[2], G, G[p3, p1], G], T[2, 0, 0, p[2], G[p1, p2], G, G], 
 T[2, 0, 0, p[2], G[p2, p3], G, G], T[2, 0, 0, p[2], G[p3, p1], G, G], 
 T[0, 2, 2, p[0], G, G[m1, m2], G[m1, m2]], T[0, 2, 2, p[2], G, G[p1, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p1, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p1, m1], G[p3, m1]], T[0, 2, 2, p[2], G, G[p2, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p2, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p2, m1], G[p3, m1]], T[0, 2, 2, p[2], G, G[p3, m1], 
  G[p1, m1]], T[0, 2, 2, p[2], G, G[p3, m1], G[p2, m1]], 
 T[0, 2, 2, p[2], G, G[p3, m1], G[p3, m1]], T[0, 2, 2, p[4], G, G[p1, p2], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p1, p2], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p1, p2], G[p3, p1]], T[0, 2, 2, p[4], G, G[p2, p3], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p2, p3], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p2, p3], G[p3, p1]], T[0, 2, 2, p[4], G, G[p3, p1], 
  G[p1, p2]], T[0, 2, 2, p[4], G, G[p3, p1], G[p2, p3]], 
 T[0, 2, 2, p[4], G, G[p3, p1], G[p3, p1]], T[2, 0, 2, p[0], G[m1, m2], G, 
  G[m1, m2]], T[2, 0, 2, p[2], G[p1, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p1, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p1, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[2], G[p2, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p2, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p2, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[2], G[p3, m1], G, G[p1, m1]], 
 T[2, 0, 2, p[2], G[p3, m1], G, G[p2, m1]], T[2, 0, 2, p[2], G[p3, m1], G, 
  G[p3, m1]], T[2, 0, 2, p[4], G[p1, p2], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p1, p2], G, G[p2, p3]], T[2, 0, 2, p[4], G[p1, p2], G, 
  G[p3, p1]], T[2, 0, 2, p[4], G[p2, p3], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p2, p3], G, G[p2, p3]], T[2, 0, 2, p[4], G[p2, p3], G, 
  G[p3, p1]], T[2, 0, 2, p[4], G[p3, p1], G, G[p1, p2]], 
 T[2, 0, 2, p[4], G[p3, p1], G, G[p2, p3]], T[2, 0, 2, p[4], G[p3, p1], G, 
  G[p3, p1]], T[2, 2, 0, p[0], G[m1, m2], G[m1, m2], G], 
 T[2, 2, 0, p[2], G[p1, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p1, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p1, m1], G[p3, m1], G], 
 T[2, 2, 0, p[2], G[p2, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p2, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p2, m1], G[p3, m1], G], 
 T[2, 2, 0, p[2], G[p3, m1], G[p1, m1], G], T[2, 2, 0, p[2], G[p3, m1], 
  G[p2, m1], G], T[2, 2, 0, p[2], G[p3, m1], G[p3, m1], G], 
 T[2, 2, 0, p[4], G[p1, p2], G[p1, p2], G], T[2, 2, 0, p[4], G[p1, p2], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p1, p2], G[p3, p1], G], 
 T[2, 2, 0, p[4], G[p2, p3], G[p1, p2], G], T[2, 2, 0, p[4], G[p2, p3], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p2, p3], G[p3, p1], G], 
 T[2, 2, 0, p[4], G[p3, p1], G[p1, p2], G], T[2, 2, 0, p[4], G[p3, p1], 
  G[p2, p3], G], T[2, 2, 0, p[4], G[p3, p1], G[p3, p1], G], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p1, p2, m1, m2]], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p2, p3, m1, m2]], 
 T[0, 2, 4, p[2], G, G[m1, m2], G[p3, p1, m1, m2]], 
 T[0, 2, 4, p[4], G, G[p1, m1], G[p1, p2, p3, m1]], 
 T[0, 2, 4, p[4], G, G[p2, m1], G[p1, p2, p3, m1]], 
 T[0, 2, 4, p[4], G, G[p3, m1], G[p1, p2, p3, m1]], 
 T[0, 4, 2, p[2], G, G[p1, p2, m1, m2], G[m1, m2]], 
 T[0, 4, 2, p[2], G, G[p2, p3, m1, m2], G[m1, m2]], 
 T[0, 4, 2, p[2], G, G[p3, p1, m1, m2], G[m1, m2]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p1, m1]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p2, m1]], 
 T[0, 4, 2, p[4], G, G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p1, p2, m1, m2]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p2, p3, m1, m2]], 
 T[2, 0, 4, p[2], G[m1, m2], G, G[p3, p1, m1, m2]], 
 T[2, 0, 4, p[4], G[p1, m1], G, G[p1, p2, p3, m1]], 
 T[2, 0, 4, p[4], G[p2, m1], G, G[p1, p2, p3, m1]], 
 T[2, 0, 4, p[4], G[p3, m1], G, G[p1, p2, p3, m1]], 
 T[2, 4, 0, p[2], G[m1, m2], G[p1, p2, m1, m2], G], 
 T[2, 4, 0, p[2], G[m1, m2], G[p2, p3, m1, m2], G], 
 T[2, 4, 0, p[2], G[m1, m2], G[p3, p1, m1, m2], G], 
 T[2, 4, 0, p[4], G[p1, m1], G[p1, p2, p3, m1], G], 
 T[2, 4, 0, p[4], G[p2, m1], G[p1, p2, p3, m1], G], 
 T[2, 4, 0, p[4], G[p3, m1], G[p1, p2, p3, m1], G], 
 T[4, 0, 2, p[2], G[p1, p2, m1, m2], G, G[m1, m2]], 
 T[4, 0, 2, p[2], G[p2, p3, m1, m2], G, G[m1, m2]], 
 T[4, 0, 2, p[2], G[p3, p1, m1, m2], G, G[m1, m2]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p1, m1]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p2, m1]], 
 T[4, 0, 2, p[4], G[p1, p2, p3, m1], G, G[p3, m1]], 
 T[4, 2, 0, p[2], G[p1, p2, m1, m2], G[m1, m2], G], 
 T[4, 2, 0, p[2], G[p2, p3, m1, m2], G[m1, m2], G], 
 T[4, 2, 0, p[2], G[p3, p1, m1, m2], G[m1, m2], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p1, m1], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p2, m1], G], 
 T[4, 2, 0, p[4], G[p1, p2, p3, m1], G[p3, m1], G], 
 T[0, 4, 4, p[0], G, G[m1, m2, m3, m4], G[m1, m2, m3, m4]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p1, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p2, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p1, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p2, m1, m2, m3]], 
 T[0, 4, 4, p[2], G, G[p3, m1, m2, m3], G[p3, m1, m2, m3]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p1, p2, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p2, p3, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p1, p2, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p2, p3, m1, m2]], 
 T[0, 4, 4, p[4], G, G[p3, p1, m1, m2], G[p3, p1, m1, m2]], 
 T[0, 4, 4, p[6], G, G[p1, p2, p3, m1], G[p1, p2, p3, m1]], 
 T[4, 0, 4, p[0], G[m1, m2, m3, m4], G, G[m1, m2, m3, m4]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p1, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p2, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p1, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p2, m1, m2, m3]], 
 T[4, 0, 4, p[2], G[p3, m1, m2, m3], G, G[p3, m1, m2, m3]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p1, p2, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p2, p3, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p1, p2, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p2, p3, m1, m2]], 
 T[4, 0, 4, p[4], G[p3, p1, m1, m2], G, G[p3, p1, m1, m2]], 
 T[4, 0, 4, p[6], G[p1, p2, p3, m1], G, G[p1, p2, p3, m1]], 
 T[4, 4, 0, p[0], G[m1, m2, m3, m4], G[m1, m2, m3, m4], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p1, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p2, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p1, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p2, m1, m2, m3], G], 
 T[4, 4, 0, p[2], G[p3, m1, m2, m3], G[p3, m1, m2, m3], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p1, p2, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p2, p3, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p1, p2, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p2, p3, m1, m2], G], 
 T[4, 4, 0, p[4], G[p3, p1, m1, m2], G[p3, p1, m1, m2], G], 
 T[4, 4, 0, p[6], G[p1, p2, p3, m1], G[p1, p2, p3, m1], G], 
 T[2, 2, 2, p[0], G[m1, m2], G[m2, m3], G[m3, m1]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p1, p2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p2, p3]], 
 T[2, 2, 2, p[2], G[m1, m2], G[m1, m2], G[p3, p1]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p1, p2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p2, p3], G[m1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p1, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p2, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, m1], G[p3, m2]], 
 T[2, 2, 2, p[2], G[m1, m2], G[p3, p1], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p1, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p1, p2], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p2, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p2, p3], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p1, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p2, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m1], G[p3, m2], G[m1, m2]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p1, m1]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p2, m1]], 
 T[2, 2, 2, p[2], G[p3, m2], G[m1, m2], G[p3, m1]], 
 T[2, 2, 2, p[2], G[p3, p1], G[m1, m2], G[m1, m2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p1, p2], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p2, p3], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p1, p2], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p2, p3], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p1, p2]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p2, p3]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, m1], G[p3, p1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, m1], G[p3, p1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p1, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p2, m1], G[p3, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p1, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p2, m1]], 
 T[2, 2, 2, p[4], G[p3, p1], G[p3, m1], G[p3, m1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p1, p2], G[p3, p1], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p2, p3], G[p3, p1], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p1, p2], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p2, p3], G[p3, p1]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p1, p2]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p2, p3]], 
 T[2, 2, 2, p[6], G[p3, p1], G[p3, p1], G[p3, p1]], 
 T[2, 2, 4, p[0], G[m1, m2], G[m3, m4], G[m1, m2, m3, m4]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[m3, m1], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p1, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p2, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[m2, m3], G[p3, m1], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p1, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p2, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p1, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p2, m1, m2, m3]], 
 T[2, 2, 4, p[2], G[p3, m1], G[m2, m3], G[p3, m1, m2, m3]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p1, p2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p2, p3], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[m1, m2], G[p3, p1], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p1, p2], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p2, p3], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p2, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m1], G[p3, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, m2], G[m1, m2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p1, p2, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p2, p3, m1, m2]], 
 T[2, 2, 4, p[4], G[p3, p1], G[m1, m2], G[p3, p1, m1, m2]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p1, p2], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p2, p3], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p1, p2], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p2, p3], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, m1], G[p3, p1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p1, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p2, m1], G[p1, p2, p3, m1]], 
 T[2, 2, 4, p[6], G[p3, p1], G[p3, m1], G[p1, p2, p3, m1]], 
 T[2, 4, 2, p[0], G[m3, m4], G[m1, m2, m3, m4], G[m1, m2]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p1, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p2, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p1, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p2, m1]], 
 T[2, 4, 2, p[2], G[m2, m3], G[p3, m1, m2, m3], G[p3, m1]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p1, p2, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p2, p3, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[m3, m1], G[p3, p1, m1, m2], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p1, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p2, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p1, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p2, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[2], G[p3, m1], G[p3, m1, m2, m3], G[m2, m3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p1, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p2, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p1, p2, p3, m1], G[p3, m2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p2, p3, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p1, p2]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p2, p3]], 
 T[2, 4, 2, p[4], G[m1, m2], G[p3, p1, m1, m2], G[p3, p1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p1, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p1, p2], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p2, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p2, p3], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p1, p2, p3, m1], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p2, p3, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p1, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p2, m1]], 
 T[2, 4, 2, p[4], G[p3, m2], G[p3, p1, m1, m2], G[p3, m1]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p1, p2, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p2, p3, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[4], G[p3, p1], G[p3, p1, m1, m2], G[m1, m2]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p1, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p1, p2], G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p2, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p2, p3], G[p1, p2, p3, m1], G[p3, m1]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p1, p2]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p2, p3]], 
 T[2, 4, 2, p[6], G[p3, m1], G[p1, p2, p3, m1], G[p3, p1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p1, m1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p2, m1]], 
 T[2, 4, 2, p[6], G[p3, p1], G[p1, p2, p3, m1], G[p3, m1]], 
 T[4, 2, 2, p[0], G[m1, m2, m3, m4], G[m1, m2], G[m3, m4]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p1, p2, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p2, p3, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p1, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p2, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[m2, m3], G[p3, m1]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p1, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p2, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, m1, m2, m3], G[p3, m1], G[m2, m3]], 
 T[4, 2, 2, p[2], G[p3, p1, m1, m2], G[m2, m3], G[m3, m1]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[m1, m2], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p1, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p2, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p1, p2, p3, m1], G[p3, m2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p2, p3, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p1, p2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p2, p3]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[m1, m2], G[p3, p1]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p1, p2], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p2, p3], G[m1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p1, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p2, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, m1], G[p3, m2]], 
 T[4, 2, 2, p[4], G[p3, p1, m1, m2], G[p3, p1], G[m1, m2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p1, p2], G[p3, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p2, p3], G[p3, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p1, p2]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p2, p3]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, m1], G[p3, p1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p1, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p2, m1]], 
 T[4, 2, 2, p[6], G[p1, p2, p3, m1], G[p3, p1], G[p3, m1]]}


==> anc/tensors.txt <==
1  T(0, 0, 0, p(0), G, G, G)
2  T(0, 0, 2, p(2), G, G, G(p1, p2))
3  T(0, 0, 2, p(2), G, G, G(p2, p3))
4  T(0, 0, 2, p(2), G, G, G(p3, p1))
5  T(0, 2, 0, p(2), G, G(p1, p2), G)
6  T(0, 2, 0, p(2), G, G(p2, p3), G)
7  T(0, 2, 0, p(2), G, G(p3, p1), G)
8  T(2, 0, 0, p(2), G(p1, p2), G, G)
9  T(2, 0, 0, p(2), G(p2, p3), G, G)
10  T(2, 0, 0, p(2), G(p3, p1), G, G)
11  T(0, 2, 2, p(0), G, G(m1, m2), G(m1, m2))
12  T(0, 2, 2, p(2), G, G(p1, m1), G(p1, m1))
13  T(0, 2, 2, p(2), G, G(p1, m1), G(p2, m1))
14  T(0, 2, 2, p(2), G, G(p1, m1), G(p3, m1))
15  T(0, 2, 2, p(2), G, G(p2, m1), G(p1, m1))
16  T(0, 2, 2, p(2), G, G(p2, m1), G(p2, m1))
17  T(0, 2, 2, p(2), G, G(p2, m1), G(p3, m1))
18  T(0, 2, 2, p(2), G, G(p3, m1), G(p1, m1))
19  T(0, 2, 2, p(2), G, G(p3, m1), G(p2, m1))
20  T(0, 2, 2, p(2), G, G(p3, m1), G(p3, m1))
21  T(0, 2, 2, p(4), G, G(p1, p2), G(p1, p2))
22  T(0, 2, 2, p(4), G, G(p1, p2), G(p2, p3))
23  T(0, 2, 2, p(4), G, G(p1, p2), G(p3, p1))
24  T(0, 2, 2, p(4), G, G(p2, p3), G(p1, p2))
25  T(0, 2, 2, p(4), G, G(p2, p3), G(p2, p3))
26  T(0, 2, 2, p(4), G, G(p2, p3), G(p3, p1))
27  T(0, 2, 2, p(4), G, G(p3, p1), G(p1, p2))
28  T(0, 2, 2, p(4), G, G(p3, p1), G(p2, p3))
29  T(0, 2, 2, p(4), G, G(p3, p1), G(p3, p1))
30  T(2, 0, 2, p(0), G(m1, m2), G, G(m1, m2))
31  T(2, 0, 2, p(2), G(p1, m1), G, G(p1, m1))
32  T(2, 0, 2, p(2), G(p1, m1), G, G(p2, m1))
33  T(2, 0, 2, p(2), G(p1, m1), G, G(p3, m1))
34  T(2, 0, 2, p(2), G(p2, m1), G, G(p1, m1))
35  T(2, 0, 2, p(2), G(p2, m1), G, G(p2, m1))
36  T(2, 0, 2, p(2), G(p2, m1), G, G(p3, m1))
37  T(2, 0, 2, p(2), G(p3, m1), G, G(p1, m1))
38  T(2, 0, 2, p(2), G(p3, m1), G, G(p2, m1))
39  T(2, 0, 2, p(2), G(p3, m1), G, G(p3, m1))
40  T(2, 0, 2, p(4), G(p1, p2), G, G(p1, p2))
41  T(2, 0, 2, p(4), G(p1, p2), G, G(p2, p3))
42  T(2, 0, 2, p(4), G(p1, p2), G, G(p3, p1))
43  T(2, 0, 2, p(4), G(p2, p3), G, G(p1, p2))
44  T(2, 0, 2, p(4), G(p2, p3), G, G(p2, p3))
45  T(2, 0, 2, p(4), G(p2, p3), G, G(p3, p1))
46  T(2, 0, 2, p(4), G(p3, p1), G, G(p1, p2))
47  T(2, 0, 2, p(4), G(p3, p1), G, G(p2, p3))
48  T(2, 0, 2, p(4), G(p3, p1), G, G(p3, p1))
49  T(2, 2, 0, p(0), G(m1, m2), G(m1, m2), G)
50  T(2, 2, 0, p(2), G(p1, m1), G(p1, m1), G)
51  T(2, 2, 0, p(2), G(p1, m1), G(p2, m1), G)
52  T(2, 2, 0, p(2), G(p1, m1), G(p3, m1), G)
53  T(2, 2, 0, p(2), G(p2, m1), G(p1, m1), G)
54  T(2, 2, 0, p(2), G(p2, m1), G(p2, m1), G)
55  T(2, 2, 0, p(2), G(p2, m1), G(p3, m1), G)
56  T(2, 2, 0, p(2), G(p3, m1), G(p1, m1), G)
57  T(2, 2, 0, p(2), G(p3, m1), G(p2, m1), G)
58  T(2, 2, 0, p(2), G(p3, m1), G(p3, m1), G)
59  T(2, 2, 0, p(4), G(p1, p2), G(p1, p2), G)
60  T(2, 2, 0, p(4), G(p1, p2), G(p2, p3), G)
61  T(2, 2, 0, p(4), G(p1, p2), G(p3, p1), G)
62  T(2, 2, 0, p(4), G(p2, p3), G(p1, p2), G)
63  T(2, 2, 0, p(4), G(p2, p3), G(p2, p3), G)
64  T(2, 2, 0, p(4), G(p2, p3), G(p3, p1), G)
65  T(2, 2, 0, p(4), G(p3, p1), G(p1, p2), G)
66  T(2, 2, 0, p(4), G(p3, p1), G(p2, p3), G)
67  T(2, 2, 0, p(4), G(p3, p1), G(p3, p1), G)
68  T(0, 2, 4, p(2), G, G(m1, m2), G(p1, p2, m1, m2))
69  T(0, 2, 4, p(2), G, G(m1, m2), G(p2, p3, m1, m2))
70  T(0, 2, 4, p(2), G, G(m1, m2), G(p3, p1, m1, m2))
71  T(0, 2, 4, p(4), G, G(p1, m1), G(p1, p2, p3, m1))
72  T(0, 2, 4, p(4), G, G(p2, m1), G(p1, p2, p3, m1))
73  T(0, 2, 4, p(4), G, G(p3, m1), G(p1, p2, p3, m1))
74  T(0, 4, 2, p(2), G, G(p1, p2, m1, m2), G(m1, m2))
75  T(0, 4, 2, p(2), G, G(p2, p3, m1, m2), G(m1, m2))
76  T(0, 4, 2, p(2), G, G(p3, p1, m1, m2), G(m1, m2))
77  T(0, 4, 2, p(4), G, G(p1, p2, p3, m1), G(p1, m1))
78  T(0, 4, 2, p(4), G, G(p1, p2, p3, m1), G(p2, m1))
79  T(0, 4, 2, p(4), G, G(p1, p2, p3, m1), G(p3, m1))
80  T(2, 0, 4, p(2), G(m1, m2), G, G(p1, p2, m1, m2))
81  T(2, 0, 4, p(2), G(m1, m2), G, G(p2, p3, m1, m2))
82  T(2, 0, 4, p(2), G(m1, m2), G, G(p3, p1, m1, m2))
83  T(2, 0, 4, p(4), G(p1, m1), G, G(p1, p2, p3, m1))
84  T(2, 0, 4, p(4), G(p2, m1), G, G(p1, p2, p3, m1))
85  T(2, 0, 4, p(4), G(p3, m1), G, G(p1, p2, p3, m1))
86  T(2, 4, 0, p(2), G(m1, m2), G(p1, p2, m1, m2), G)
87  T(2, 4, 0, p(2), G(m1, m2), G(p2, p3, m1, m2), G)
88  T(2, 4, 0, p(2), G(m1, m2), G(p3, p1, m1, m2), G)
89  T(2, 4, 0, p(4), G(p1, m1), G(p1, p2, p3, m1), G)
90  T(2, 4, 0, p(4), G(p2, m1), G(p1, p2, p3, m1), G)
91  T(2, 4, 0, p(4), G(p3, m1), G(p1, p2, p3, m1), G)
92  T(4, 0, 2, p(2), G(p1, p2, m1, m2), G, G(m1, m2))
93  T(4, 0, 2, p(2), G(p2, p3, m1, m2), G, G(m1, m2))
94  T(4, 0, 2, p(2), G(p3, p1, m1, m2), G, G(m1, m2))
95  T(4, 0, 2, p(4), G(p1, p2, p3, m1), G, G(p1, m1))
96  T(4, 0, 2, p(4), G(p1, p2, p3, m1), G, G(p2, m1))
97  T(4, 0, 2, p(4), G(p1, p2, p3, m1), G, G(p3, m1))
98  T(4, 2, 0, p(2), G(p1, p2, m1, m2), G(m1, m2), G)
99  T(4, 2, 0, p(2), G(p2, p3, m1, m2), G(m1, m2), G)
100  T(4, 2, 0, p(2), G(p3, p1, m1, m2), G(m1, m2), G)
101  T(4, 2, 0, p(4), G(p1, p2, p3, m1), G(p1, m1), G)
102  T(4, 2, 0, p(4), G(p1, p2, p3, m1), G(p2, m1), G)
103  T(4, 2, 0, p(4), G(p1, p2, p3, m1), G(p3, m1), G)
104  T(0, 4, 4, p(0), G, G(m1, m2, m3, m4), G(m1, m2, m3, m4))
105  T(0, 4, 4, p(2), G, G(p1, m1, m2, m3), G(p1, m1, m2, m3))
106  T(0, 4, 4, p(2), G, G(p1, m1, m2, m3), G(p2, m1, m2, m3))
107  T(0, 4, 4, p(2), G, G(p1, m1, m2, m3), G(p3, m1, m2, m3))
108  T(0, 4, 4, p(2), G, G(p2, m1, m2, m3), G(p1, m1, m2, m3))
109  T(0, 4, 4, p(2), G, G(p2, m1, m2, m3), G(p2, m1, m2, m3))
110  T(0, 4, 4, p(2), G, G(p2, m1, m2, m3), G(p3, m1, m2, m3))
111  T(0, 4, 4, p(2), G, G(p3, m1, m2, m3), G(p1, m1, m2, m3))
112  T(0, 4, 4, p(2), G, G(p3, m1, m2, m3), G(p2, m1, m2, m3))
113  T(0, 4, 4, p(2), G, G(p3, m1, m2, m3), G(p3, m1, m2, m3))
114  T(0, 4, 4, p(4), G, G(p1, p2, m1, m2), G(p1, p2, m1, m2))
115  T(0, 4, 4, p(4), G, G(p1, p2, m1, m2), G(p2, p3, m1, m2))
116  T(0, 4, 4, p(4), G, G(p1, p2, m1, m2), G(p3, p1, m1, m2))
117  T(0, 4, 4, p(4), G, G(p2, p3, m1, m2), G(p1, p2, m1, m2))
118  T(0, 4, 4, p(4), G, G(p2, p3, m1, m2), G(p2, p3, m1, m2))
119  T(0, 4, 4, p(4), G, G(p2, p3, m1, m2), G(p3, p1, m1, m2))
120  T(0, 4, 4, p(4), G, G(p3, p1, m1, m2), G(p1, p2, m1, m2))
121  T(0, 4, 4, p(4), G, G(p3, p1, m1, m2), G(p2, p3, m1, m2))
122  T(0, 4, 4, p(4), G, G(p3, p1, m1, m2), G(p3, p1, m1, m2))
123  T(0, 4, 4, p(6), G, G(p1, p2, p3, m1), G(p1, p2, p3, m1))
124  T(4, 0, 4, p(0), G(m1, m2, m3, m4), G, G(m1, m2, m3, m4))
125  T(4, 0, 4, p(2), G(p1, m1, m2, m3), G, G(p1, m1, m2, m3))
126  T(4, 0, 4, p(2), G(p1, m1, m2, m3), G, G(p2, m1, m2, m3))
127  T(4, 0, 4, p(2), G(p1, m1, m2, m3), G, G(p3, m1, m2, m3))
128  T(4, 0, 4, p(2), G(p2, m1, m2, m3), G, G(p1, m1, m2, m3))
129  T(4, 0, 4, p(2), G(p2, m1, m2, m3), G, G(p2, m1, m2, m3))
130  T(4, 0, 4, p(2), G(p2, m1, m2, m3), G, G(p3, m1, m2, m3))
131  T(4, 0, 4, p(2), G(p3, m1, m2, m3), G, G(p1, m1, m2, m3))
132  T(4, 0, 4, p(2), G(p3, m1, m2, m3), G, G(p2, m1, m2, m3))
133  T(4, 0, 4, p(2), G(p3, m1, m2, m3), G, G(p3, m1, m2, m3))
134  T(4, 0, 4, p(4), G(p1, p2, m1, m2), G, G(p1, p2, m1, m2))
135  T(4, 0, 4, p(4), G(p1, p2, m1, m2), G, G(p2, p3, m1, m2))
136  T(4, 0, 4, p(4), G(p1, p2, m1, m2), G, G(p3, p1, m1, m2))
137  T(4, 0, 4, p(4), G(p2, p3, m1, m2), G, G(p1, p2, m1, m2))
138  T(4, 0, 4, p(4), G(p2, p3, m1, m2), G, G(p2, p3, m1, m2))
139  T(4, 0, 4, p(4), G(p2, p3, m1, m2), G, G(p3, p1, m1, m2))
140  T(4, 0, 4, p(4), G(p3, p1, m1, m2), G, G(p1, p2, m1, m2))
141  T(4, 0, 4, p(4), G(p3, p1, m1, m2), G, G(p2, p3, m1, m2))
142  T(4, 0, 4, p(4), G(p3, p1, m1, m2), G, G(p3, p1, m1, m2))
143  T(4, 0, 4, p(6), G(p1, p2, p3, m1), G, G(p1, p2, p3, m1))
144  T(4, 4, 0, p(0), G(m1, m2, m3, m4), G(m1, m2, m3, m4), G)
145  T(4, 4, 0, p(2), G(p1, m1, m2, m3), G(p1, m1, m2, m3), G)
146  T(4, 4, 0, p(2), G(p1, m1, m2, m3), G(p2, m1, m2, m3), G)
147  T(4, 4, 0, p(2), G(p1, m1, m2, m3), G(p3, m1, m2, m3), G)
148  T(4, 4, 0, p(2), G(p2, m1, m2, m3), G(p1, m1, m2, m3), G)
149  T(4, 4, 0, p(2), G(p2, m1, m2, m3), G(p2, m1, m2, m3), G)
150  T(4, 4, 0, p(2), G(p2, m1, m2, m3), G(p3, m1, m2, m3), G)
151  T(4, 4, 0, p(2), G(p3, m1, m2, m3), G(p1, m1, m2, m3), G)
152  T(4, 4, 0, p(2), G(p3, m1, m2, m3), G(p2, m1, m2, m3), G)
153  T(4, 4, 0, p(2), G(p3, m1, m2, m3), G(p3, m1, m2, m3), G)
154  T(4, 4, 0, p(4), G(p1, p2, m1, m2), G(p1, p2, m1, m2), G)
155  T(4, 4, 0, p(4), G(p1, p2, m1, m2), G(p2, p3, m1, m2), G)
156  T(4, 4, 0, p(4), G(p1, p2, m1, m2), G(p3, p1, m1, m2), G)
157  T(4, 4, 0, p(4), G(p2, p3, m1, m2), G(p1, p2, m1, m2), G)
158  T(4, 4, 0, p(4), G(p2, p3, m1, m2), G(p2, p3, m1, m2), G)
159  T(4, 4, 0, p(4), G(p2, p3, m1, m2), G(p3, p1, m1, m2), G)
160  T(4, 4, 0, p(4), G(p3, p1, m1, m2), G(p1, p2, m1, m2), G)
161  T(4, 4, 0, p(4), G(p3, p1, m1, m2), G(p2, p3, m1, m2), G)
162  T(4, 4, 0, p(4), G(p3, p1, m1, m2), G(p3, p1, m1, m2), G)
163  T(4, 4, 0, p(6), G(p1, p2, p3, m1), G(p1, p2, p3, m1), G)
164  T(2, 2, 2, p(0), G(m1, m2), G(m2, m3), G(m3, m1))
165  T(2, 2, 2, p(2), G(m1, m2), G(m1, m2), G(p1, p2))
166  T(2, 2, 2, p(2), G(m1, m2), G(m1, m2), G(p2, p3))
167  T(2, 2, 2, p(2), G(m1, m2), G(m1, m2), G(p3, p1))
168  T(2, 2, 2, p(2), G(m1, m2), G(p1, m1), G(p1, m2))
169  T(2, 2, 2, p(2), G(m1, m2), G(p1, m1), G(p2, m2))
170  T(2, 2, 2, p(2), G(m1, m2), G(p1, m1), G(p3, m2))
171  T(2, 2, 2, p(2), G(m1, m2), G(p1, p2), G(m1, m2))
172  T(2, 2, 2, p(2), G(m1, m2), G(p2, m1), G(p1, m2))
173  T(2, 2, 2, p(2), G(m1, m2), G(p2, m1), G(p2, m2))
174  T(2, 2, 2, p(2), G(m1, m2), G(p2, m1), G(p3, m2))
175  T(2, 2, 2, p(2), G(m1, m2), G(p2, p3), G(m1, m2))
176  T(2, 2, 2, p(2), G(m1, m2), G(p3, m1), G(p1, m2))
177  T(2, 2, 2, p(2), G(m1, m2), G(p3, m1), G(p2, m2))
178  T(2, 2, 2, p(2), G(m1, m2), G(p3, m1), G(p3, m2))
179  T(2, 2, 2, p(2), G(m1, m2), G(p3, p1), G(m1, m2))
180  T(2, 2, 2, p(2), G(p1, m1), G(p1, m2), G(m1, m2))
181  T(2, 2, 2, p(2), G(p1, m1), G(p2, m2), G(m1, m2))
182  T(2, 2, 2, p(2), G(p1, m1), G(p3, m2), G(m1, m2))
183  T(2, 2, 2, p(2), G(p1, m2), G(m1, m2), G(p1, m1))
184  T(2, 2, 2, p(2), G(p1, m2), G(m1, m2), G(p2, m1))
185  T(2, 2, 2, p(2), G(p1, m2), G(m1, m2), G(p3, m1))
186  T(2, 2, 2, p(2), G(p1, p2), G(m1, m2), G(m1, m2))
187  T(2, 2, 2, p(2), G(p2, m1), G(p1, m2), G(m1, m2))
188  T(2, 2, 2, p(2), G(p2, m1), G(p2, m2), G(m1, m2))
189  T(2, 2, 2, p(2), G(p2, m1), G(p3, m2), G(m1, m2))
190  T(2, 2, 2, p(2), G(p2, m2), G(m1, m2), G(p1, m1))
191  T(2, 2, 2, p(2), G(p2, m2), G(m1, m2), G(p2, m1))
192  T(2, 2, 2, p(2), G(p2, m2), G(m1, m2), G(p3, m1))
193  T(2, 2, 2, p(2), G(p2, p3), G(m1, m2), G(m1, m2))
194  T(2, 2, 2, p(2), G(p3, m1), G(p1, m2), G(m1, m2))
195  T(2, 2, 2, p(2), G(p3, m1), G(p2, m2), G(m1, m2))
196  T(2, 2, 2, p(2), G(p3, m1), G(p3, m2), G(m1, m2))
197  T(2, 2, 2, p(2), G(p3, m2), G(m1, m2), G(p1, m1))
198  T(2, 2, 2, p(2), G(p3, m2), G(m1, m2), G(p2, m1))
199  T(2, 2, 2, p(2), G(p3, m2), G(m1, m2), G(p3, m1))
200  T(2, 2, 2, p(2), G(p3, p1), G(m1, m2), G(m1, m2))
201  T(2, 2, 2, p(4), G(p1, m1), G(p1, m1), G(p1, p2))
202  T(2, 2, 2, p(4), G(p1, m1), G(p1, m1), G(p2, p3))
203  T(2, 2, 2, p(4), G(p1, m1), G(p1, m1), G(p3, p1))
204  T(2, 2, 2, p(4), G(p1, m1), G(p1, p2), G(p1, m1))
205  T(2, 2, 2, p(4), G(p1, m1), G(p1, p2), G(p2, m1))
206  T(2, 2, 2, p(4), G(p1, m1), G(p1, p2), G(p3, m1))
207  T(2, 2, 2, p(4), G(p1, m1), G(p2, m1), G(p1, p2))
208  T(2, 2, 2, p(4), G(p1, m1), G(p2, m1), G(p2, p3))
209  T(2, 2, 2, p(4), G(p1, m1), G(p2, m1), G(p3, p1))
210  T(2, 2, 2, p(4), G(p1, m1), G(p2, p3), G(p1, m1))
211  T(2, 2, 2, p(4), G(p1, m1), G(p2, p3), G(p2, m1))
212  T(2, 2, 2, p(4), G(p1, m1), G(p2, p3), G(p3, m1))
213  T(2, 2, 2, p(4), G(p1, m1), G(p3, m1), G(p1, p2))
214  T(2, 2, 2, p(4), G(p1, m1), G(p3, m1), G(p2, p3))
215  T(2, 2, 2, p(4), G(p1, m1), G(p3, m1), G(p3, p1))
216  T(2, 2, 2, p(4), G(p1, m1), G(p3, p1), G(p1, m1))
217  T(2, 2, 2, p(4), G(p1, m1), G(p3, p1), G(p2, m1))
218  T(2, 2, 2, p(4), G(p1, m1), G(p3, p1), G(p3, m1))
219  T(2, 2, 2, p(4), G(p1, p2), G(p1, m1), G(p1, m1))
220  T(2, 2, 2, p(4), G(p1, p2), G(p1, m1), G(p2, m1))
221  T(2, 2, 2, p(4), G(p1, p2), G(p1, m1), G(p3, m1))
222  T(2, 2, 2, p(4), G(p1, p2), G(p2, m1), G(p1, m1))
223  T(2, 2, 2, p(4), G(p1, p2), G(p2, m1), G(p2, m1))
224  T(2, 2, 2, p(4), G(p1, p2), G(p2, m1), G(p3, m1))
225  T(2, 2, 2, p(4), G(p1, p2), G(p3, m1), G(p1, m1))
226  T(2, 2, 2, p(4), G(p1, p2), G(p3, m1), G(p2, m1))
227  T(2, 2, 2, p(4), G(p1, p2), G(p3, m1), G(p3, m1))
228  T(2, 2, 2, p(4), G(p2, m1), G(p1, m1), G(p1, p2))
229  T(2, 2, 2, p(4), G(p2, m1), G(p1, m1), G(p2, p3))
230  T(2, 2, 2, p(4), G(p2, m1), G(p1, m1), G(p3, p1))
231  T(2, 2, 2, p(4), G(p2, m1), G(p1, p2), G(p1, m1))
232  T(2, 2, 2, p(4), G(p2, m1), G(p1, p2), G(p2, m1))
233  T(2, 2, 2, p(4), G(p2, m1), G(p1, p2), G(p3, m1))
234  T(2, 2, 2, p(4), G(p2, m1), G(p2, m1), G(p1, p2))
235  T(2, 2, 2, p(4), G(p2, m1), G(p2, m1), G(p2, p3))
236  T(2, 2, 2, p(4), G(p2, m1), G(p2, m1), G(p3, p1))
237  T(2, 2, 2, p(4), G(p2, m1), G(p2, p3), G(p1, m1))
238  T(2, 2, 2, p(4), G(p2, m1), G(p2, p3), G(p2, m1))
239  T(2, 2, 2, p(4), G(p2, m1), G(p2, p3), G(p3, m1))
240  T(2, 2, 2, p(4), G(p2, m1), G(p3, m1), G(p1, p2))
241  T(2, 2, 2, p(4), G(p2, m1), G(p3, m1), G(p2, p3))
242  T(2, 2, 2, p(4), G(p2, m1), G(p3, m1), G(p3, p1))
243  T(2, 2, 2, p(4), G(p2, m1), G(p3, p1), G(p1, m1))
244  T(2, 2, 2, p(4), G(p2, m1), G(p3, p1), G(p2, m1))
245  T(2, 2, 2, p(4), G(p2, m1), G(p3, p1), G(p3, m1))
246  T(2, 2, 2, p(4), G(p2, p3), G(p1, m1), G(p1, m1))
247  T(2, 2, 2, p(4), G(p2, p3), G(p1, m1), G(p2, m1))
248  T(2, 2, 2, p(4), G(p2, p3), G(p1, m1), G(p3, m1))
249  T(2, 2, 2, p(4), G(p2, p3), G(p2, m1), G(p1, m1))
250  T(2, 2, 2, p(4), G(p2, p3), G(p2, m1), G(p2, m1))
251  T(2, 2, 2, p(4), G(p2, p3), G(p2, m1), G(p3, m1))
252  T(2, 2, 2, p(4), G(p2, p3), G(p3, m1), G(p1, m1))
253  T(2, 2, 2, p(4), G(p2, p3), G(p3, m1), G(p2, m1))
254  T(2, 2, 2, p(4), G(p2, p3), G(p3, m1), G(p3, m1))
255  T(2, 2, 2, p(4), G(p3, m1), G(p1, m1), G(p1, p2))
256  T(2, 2, 2, p(4), G(p3, m1), G(p1, m1), G(p2, p3))
257  T(2, 2, 2, p(4), G(p3, m1), G(p1, m1), G(p3, p1))
258  T(2, 2, 2, p(4), G(p3, m1), G(p1, p2), G(p1, m1))
259  T(2, 2, 2, p(4), G(p3, m1), G(p1, p2), G(p2, m1))
260  T(2, 2, 2, p(4), G(p3, m1), G(p1, p2), G(p3, m1))
261  T(2, 2, 2, p(4), G(p3, m1), G(p2, m1), G(p1, p2))
262  T(2, 2, 2, p(4), G(p3, m1), G(p2, m1), G(p2, p3))
263  T(2, 2, 2, p(4), G(p3, m1), G(p2, m1), G(p3, p1))
264  T(2, 2, 2, p(4), G(p3, m1), G(p2, p3), G(p1, m1))
265  T(2, 2, 2, p(4), G(p3, m1), G(p2, p3), G(p2, m1))
266  T(2, 2, 2, p(4), G(p3, m1), G(p2, p3), G(p3, m1))
267  T(2, 2, 2, p(4), G(p3, m1), G(p3, m1), G(p1, p2))
268  T(2, 2, 2, p(4), G(p3, m1), G(p3, m1), G(p2, p3))
269  T(2, 2, 2, p(4), G(p3, m1), G(p3, m1), G(p3, p1))
270  T(2, 2, 2, p(4), G(p3, m1), G(p3, p1), G(p1, m1))
271  T(2, 2, 2, p(4), G(p3, m1), G(p3, p1), G(p2, m1))
272  T(2, 2, 2, p(4), G(p3, m1), G(p3, p1), G(p3, m1))
273  T(2, 2, 2, p(4), G(p3, p1), G(p1, m1), G(p1, m1))
274  T(2, 2, 2, p(4), G(p3, p1), G(p1, m1), G(p2, m1))
275  T(2, 2, 2, p(4), G(p3, p1), G(p1, m1), G(p3, m1))
276  T(2, 2, 2, p(4), G(p3, p1), G(p2, m1), G(p1, m1))
277  T(2, 2, 2, p(4), G(p3, p1), G(p2, m1), G(p2, m1))
278  T(2, 2, 2, p(4), G(p3, p1), G(p2, m1), G(p3, m1))
279  T(2, 2, 2, p(4), G(p3, p1), G(p3, m1), G(p1, m1))
280  T(2, 2, 2, p(4), G(p3, p1), G(p3, m1), G(p2, m1))
281  T(2, 2, 2, p(4), G(p3, p1), G(p3, m1), G(p3, m1))
282  T(2, 2, 2, p(6), G(p1, p2), G(p1, p2), G(p1, p2))
283  T(2, 2, 2, p(6), G(p1, p2), G(p1, p2), G(p2, p3))
284  T(2, 2, 2, p(6), G(p1, p2), G(p1, p2), G(p3, p1))
285  T(2, 2, 2, p(6), G(p1, p2), G(p2, p3), G(p1, p2))
286  T(2, 2, 2, p(6), G(p1, p2), G(p2, p3), G(p2, p3))
287  T(2, 2, 2, p(6), G(p1, p2), G(p2, p3), G(p3, p1))
288  T(2, 2, 2, p(6), G(p1, p2), G(p3, p1), G(p1, p2))
289  T(2, 2, 2, p(6), G(p1, p2), G(p3, p1), G(p2, p3))
290  T(2, 2, 2, p(6), G(p1, p2), G(p3, p1), G(p3, p1))
291  T(2, 2, 2, p(6), G(p2, p3), G(p1, p2), G(p1, p2))
292  T(2, 2, 2, p(6), G(p2, p3), G(p1, p2), G(p2, p3))
293  T(2, 2, 2, p(6), G(p2, p3), G(p1, p2), G(p3, p1))
294  T(2, 2, 2, p(6), G(p2, p3), G(p2, p3), G(p1, p2))
295  T(2, 2, 2, p(6), G(p2, p3), G(p2, p3), G(p2, p3))
296  T(2, 2, 2, p(6), G(p2, p3), G(p2, p3), G(p3, p1))
297  T(2, 2, 2, p(6), G(p2, p3), G(p3, p1), G(p1, p2))
298  T(2, 2, 2, p(6), G(p2, p3), G(p3, p1), G(p2, p3))
299  T(2, 2, 2, p(6), G(p2, p3), G(p3, p1), G(p3, p1))
300  T(2, 2, 2, p(6), G(p3, p1), G(p1, p2), G(p1, p2))
301  T(2, 2, 2, p(6), G(p3, p1), G(p1, p2), G(p2, p3))
302  T(2, 2, 2, p(6), G(p3, p1), G(p1, p2), G(p3, p1))
303  T(2, 2, 2, p(6), G(p3, p1), G(p2, p3), G(p1, p2))
304  T(2, 2, 2, p(6), G(p3, p1), G(p2, p3), G(p2, p3))
305  T(2, 2, 2, p(6), G(p3, p1), G(p2, p3), G(p3, p1))
306  T(2, 2, 2, p(6), G(p3, p1), G(p3, p1), G(p1, p2))
307  T(2, 2, 2, p(6), G(p3, p1), G(p3, p1), G(p2, p3))
308  T(2, 2, 2, p(6), G(p3, p1), G(p3, p1), G(p3, p1))
309  T(2, 2, 4, p(0), G(m1, m2), G(m3, m4), G(m1, m2, m3, m4))
310  T(2, 2, 4, p(2), G(m2, m3), G(m3, m1), G(p1, p2, m1, m2))
311  T(2, 2, 4, p(2), G(m2, m3), G(m3, m1), G(p2, p3, m1, m2))
312  T(2, 2, 4, p(2), G(m2, m3), G(m3, m1), G(p3, p1, m1, m2))
313  T(2, 2, 4, p(2), G(m2, m3), G(p1, m1), G(p1, m1, m2, m3))
314  T(2, 2, 4, p(2), G(m2, m3), G(p1, m1), G(p2, m1, m2, m3))
315  T(2, 2, 4, p(2), G(m2, m3), G(p1, m1), G(p3, m1, m2, m3))
316  T(2, 2, 4, p(2), G(m2, m3), G(p2, m1), G(p1, m1, m2, m3))
317  T(2, 2, 4, p(2), G(m2, m3), G(p2, m1), G(p2, m1, m2, m3))
318  T(2, 2, 4, p(2), G(m2, m3), G(p2, m1), G(p3, m1, m2, m3))
319  T(2, 2, 4, p(2), G(m2, m3), G(p3, m1), G(p1, m1, m2, m3))
320  T(2, 2, 4, p(2), G(m2, m3), G(p3, m1), G(p2, m1, m2, m3))
321  T(2, 2, 4, p(2), G(m2, m3), G(p3, m1), G(p3, m1, m2, m3))
322  T(2, 2, 4, p(2), G(p1, m1), G(m2, m3), G(p1, m1, m2, m3))
323  T(2, 2, 4, p(2), G(p1, m1), G(m2, m3), G(p2, m1, m2, m3))
324  T(2, 2, 4, p(2), G(p1, m1), G(m2, m3), G(p3, m1, m2, m3))
325  T(2, 2, 4, p(2), G(p2, m1), G(m2, m3), G(p1, m1, m2, m3))
326  T(2, 2, 4, p(2), G(p2, m1), G(m2, m3), G(p2, m1, m2, m3))
327  T(2, 2, 4, p(2), G(p2, m1), G(m2, m3), G(p3, m1, m2, m3))
328  T(2, 2, 4, p(2), G(p3, m1), G(m2, m3), G(p1, m1, m2, m3))
329  T(2, 2, 4, p(2), G(p3, m1), G(m2, m3), G(p2, m1, m2, m3))
330  T(2, 2, 4, p(2), G(p3, m1), G(m2, m3), G(p3, m1, m2, m3))
331  T(2, 2, 4, p(4), G(m1, m2), G(p1, m2), G(p1, p2, p3, m1))
332  T(2, 2, 4, p(4), G(m1, m2), G(p1, p2), G(p1, p2, m1, m2))
333  T(2, 2, 4, p(4), G(m1, m2), G(p1, p2), G(p2, p3, m1, m2))
334  T(2, 2, 4, p(4), G(m1, m2), G(p1, p2), G(p3, p1, m1, m2))
335  T(2, 2, 4, p(4), G(m1, m2), G(p2, m2), G(p1, p2, p3, m1))
336  T(2, 2, 4, p(4), G(m1, m2), G(p2, p3), G(p1, p2, m1, m2))
337  T(2, 2, 4, p(4), G(m1, m2), G(p2, p3), G(p2, p3, m1, m2))
338  T(2, 2, 4, p(4), G(m1, m2), G(p2, p3), G(p3, p1, m1, m2))
339  T(2, 2, 4, p(4), G(m1, m2), G(p3, m2), G(p1, p2, p3, m1))
340  T(2, 2, 4, p(4), G(m1, m2), G(p3, p1), G(p1, p2, m1, m2))
341  T(2, 2, 4, p(4), G(m1, m2), G(p3, p1), G(p2, p3, m1, m2))
342  T(2, 2, 4, p(4), G(m1, m2), G(p3, p1), G(p3, p1, m1, m2))
343  T(2, 2, 4, p(4), G(p1, m1), G(p1, m2), G(p1, p2, m1, m2))
344  T(2, 2, 4, p(4), G(p1, m1), G(p1, m2), G(p2, p3, m1, m2))
345  T(2, 2, 4, p(4), G(p1, m1), G(p1, m2), G(p3, p1, m1, m2))
346  T(2, 2, 4, p(4), G(p1, m1), G(p2, m2), G(p1, p2, m1, m2))
347  T(2, 2, 4, p(4), G(p1, m1), G(p2, m2), G(p2, p3, m1, m2))
348  T(2, 2, 4, p(4), G(p1, m1), G(p2, m2), G(p3, p1, m1, m2))
349  T(2, 2, 4, p(4), G(p1, m1), G(p3, m2), G(p1, p2, m1, m2))
350  T(2, 2, 4, p(4), G(p1, m1), G(p3, m2), G(p2, p3, m1, m2))
351  T(2, 2, 4, p(4), G(p1, m1), G(p3, m2), G(p3, p1, m1, m2))
352  T(2, 2, 4, p(4), G(p1, m2), G(m1, m2), G(p1, p2, p3, m1))
353  T(2, 2, 4, p(4), G(p1, p2), G(m1, m2), G(p1, p2, m1, m2))
354  T(2, 2, 4, p(4), G(p1, p2), G(m1, m2), G(p2, p3, m1, m2))
355  T(2, 2, 4, p(4), G(p1, p2), G(m1, m2), G(p3, p1, m1, m2))
356  T(2, 2, 4, p(4), G(p2, m1), G(p1, m2), G(p1, p2, m1, m2))
357  T(2, 2, 4, p(4), G(p2, m1), G(p1, m2), G(p2, p3, m1, m2))
358  T(2, 2, 4, p(4), G(p2, m1), G(p1, m2), G(p3, p1, m1, m2))
359  T(2, 2, 4, p(4), G(p2, m1), G(p2, m2), G(p1, p2, m1, m2))
360  T(2, 2, 4, p(4), G(p2, m1), G(p2, m2), G(p2, p3, m1, m2))
361  T(2, 2, 4, p(4), G(p2, m1), G(p2, m2), G(p3, p1, m1, m2))
362  T(2, 2, 4, p(4), G(p2, m1), G(p3, m2), G(p1, p2, m1, m2))
363  T(2, 2, 4, p(4), G(p2, m1), G(p3, m2), G(p2, p3, m1, m2))
364  T(2, 2, 4, p(4), G(p2, m1), G(p3, m2), G(p3, p1, m1, m2))
365  T(2, 2, 4, p(4), G(p2, m2), G(m1, m2), G(p1, p2, p3, m1))
366  T(2, 2, 4, p(4), G(p2, p3), G(m1, m2), G(p1, p2, m1, m2))
367  T(2, 2, 4, p(4), G(p2, p3), G(m1, m2), G(p2, p3, m1, m2))
368  T(2, 2, 4, p(4), G(p2, p3), G(m1, m2), G(p3, p1, m1, m2))
369  T(2, 2, 4, p(4), G(p3, m1), G(p1, m2), G(p1, p2, m1, m2))
370  T(2, 2, 4, p(4), G(p3, m1), G(p1, m2), G(p2, p3, m1, m2))
371  T(2, 2, 4, p(4), G(p3, m1), G(p1, m2), G(p3, p1, m1, m2))
372  T(2, 2, 4, p(4), G(p3, m1), G(p2, m2), G(p1, p2, m1, m2))
373  T(2, 2, 4, p(4), G(p3, m1), G(p2, m2), G(p2, p3, m1, m2))
374  T(2, 2, 4, p(4), G(p3, m1), G(p2, m2), G(p3, p1, m1, m2))
375  T(2, 2, 4, p(4), G(p3, m1), G(p3, m2), G(p1, p2, m1, m2))
376  T(2, 2, 4, p(4), G(p3, m1), G(p3, m2), G(p2, p3, m1, m2))
377  T(2, 2, 4, p(4), G(p3, m1), G(p3, m2), G(p3, p1, m1, m2))
378  T(2, 2, 4, p(4), G(p3, m2), G(m1, m2), G(p1, p2, p3, m1))
379  T(2, 2, 4, p(4), G(p3, p1), G(m1, m2), G(p1, p2, m1, m2))
380  T(2, 2, 4, p(4), G(p3, p1), G(m1, m2), G(p2, p3, m1, m2))
381  T(2, 2, 4, p(4), G(p3, p1), G(m1, m2), G(p3, p1, m1, m2))
382  T(2, 2, 4, p(6), G(p1, m1), G(p1, p2), G(p1, p2, p3, m1))
383  T(2, 2, 4, p(6), G(p1, m1), G(p2, p3), G(p1, p2, p3, m1))
384  T(2, 2, 4, p(6), G(p1, m1), G(p3, p1), G(p1, p2, p3, m1))
385  T(2, 2, 4, p(6), G(p1, p2), G(p1, m1), G(p1, p2, p3, m1))
386  T(2, 2, 4, p(6), G(p1, p2), G(p2, m1), G(p1, p2, p3, m1))
387  T(2, 2, 4, p(6), G(p1, p2), G(p3, m1), G(p1, p2, p3, m1))
388  T(2, 2, 4, p(6), G(p2, m1), G(p1, p2), G(p1, p2, p3, m1))
389  T(2, 2, 4, p(6), G(p2, m1), G(p2, p3), G(p1, p2, p3, m1))
390  T(2, 2, 4, p(6), G(p2, m1), G(p3, p1), G(p1, p2, p3, m1))
391  T(2, 2, 4, p(6), G(p2, p3), G(p1, m1), G(p1, p2, p3, m1))
392  T(2, 2, 4, p(6), G(p2, p3), G(p2, m1), G(p1, p2, p3, m1))
393  T(2, 2, 4, p(6), G(p2, p3), G(p3, m1), G(p1, p2, p3, m1))
394  T(2, 2, 4, p(6), G(p3, m1), G(p1, p2), G(p1, p2, p3, m1))
395  T(2, 2, 4, p(6), G(p3, m1), G(p2, p3), G(p1, p2, p3, m1))
396  T(2, 2, 4, p(6), G(p3, m1), G(p3, p1), G(p1, p2, p3, m1))
397  T(2, 2, 4, p(6), G(p3, p1), G(p1, m1), G(p1, p2, p3, m1))
398  T(2, 2, 4, p(6), G(p3, p1), G(p2, m1), G(p1, p2, p3, m1))
399  T(2, 2, 4, p(6), G(p3, p1), G(p3, m1), G(p1, p2, p3, m1))
400  T(2, 4, 2, p(0), G(m3, m4), G(m1, m2, m3, m4), G(m1, m2))
401  T(2, 4, 2, p(2), G(m2, m3), G(p1, m1, m2, m3), G(p1, m1))
402  T(2, 4, 2, p(2), G(m2, m3), G(p1, m1, m2, m3), G(p2, m1))
403  T(2, 4, 2, p(2), G(m2, m3), G(p1, m1, m2, m3), G(p3, m1))
404  T(2, 4, 2, p(2), G(m2, m3), G(p2, m1, m2, m3), G(p1, m1))
405  T(2, 4, 2, p(2), G(m2, m3), G(p2, m1, m2, m3), G(p2, m1))
406  T(2, 4, 2, p(2), G(m2, m3), G(p2, m1, m2, m3), G(p3, m1))
407  T(2, 4, 2, p(2), G(m2, m3), G(p3, m1, m2, m3), G(p1, m1))
408  T(2, 4, 2, p(2), G(m2, m3), G(p3, m1, m2, m3), G(p2, m1))
409  T(2, 4, 2, p(2), G(m2, m3), G(p3, m1, m2, m3), G(p3, m1))
410  T(2, 4, 2, p(2), G(m3, m1), G(p1, p2, m1, m2), G(m2, m3))
411  T(2, 4, 2, p(2), G(m3, m1), G(p2, p3, m1, m2), G(m2, m3))
412  T(2, 4, 2, p(2), G(m3, m1), G(p3, p1, m1, m2), G(m2, m3))
413  T(2, 4, 2, p(2), G(p1, m1), G(p1, m1, m2, m3), G(m2, m3))
414  T(2, 4, 2, p(2), G(p1, m1), G(p2, m1, m2, m3), G(m2, m3))
415  T(2, 4, 2, p(2), G(p1, m1), G(p3, m1, m2, m3), G(m2, m3))
416  T(2, 4, 2, p(2), G(p2, m1), G(p1, m1, m2, m3), G(m2, m3))
417  T(2, 4, 2, p(2), G(p2, m1), G(p2, m1, m2, m3), G(m2, m3))
418  T(2, 4, 2, p(2), G(p2, m1), G(p3, m1, m2, m3), G(m2, m3))
419  T(2, 4, 2, p(2), G(p3, m1), G(p1, m1, m2, m3), G(m2, m3))
420  T(2, 4, 2, p(2), G(p3, m1), G(p2, m1, m2, m3), G(m2, m3))
421  T(2, 4, 2, p(2), G(p3, m1), G(p3, m1, m2, m3), G(m2, m3))
422  T(2, 4, 2, p(4), G(m1, m2), G(p1, p2, m1, m2), G(p1, p2))
423  T(2, 4, 2, p(4), G(m1, m2), G(p1, p2, m1, m2), G(p2, p3))
424  T(2, 4, 2, p(4), G(m1, m2), G(p1, p2, m1, m2), G(p3, p1))
425  T(2, 4, 2, p(4), G(m1, m2), G(p1, p2, p3, m1), G(p1, m2))
426  T(2, 4, 2, p(4), G(m1, m2), G(p1, p2, p3, m1), G(p2, m2))
427  T(2, 4, 2, p(4), G(m1, m2), G(p1, p2, p3, m1), G(p3, m2))
428  T(2, 4, 2, p(4), G(m1, m2), G(p2, p3, m1, m2), G(p1, p2))
429  T(2, 4, 2, p(4), G(m1, m2), G(p2, p3, m1, m2), G(p2, p3))
430  T(2, 4, 2, p(4), G(m1, m2), G(p2, p3, m1, m2), G(p3, p1))
431  T(2, 4, 2, p(4), G(m1, m2), G(p3, p1, m1, m2), G(p1, p2))
432  T(2, 4, 2, p(4), G(m1, m2), G(p3, p1, m1, m2), G(p2, p3))
433  T(2, 4, 2, p(4), G(m1, m2), G(p3, p1, m1, m2), G(p3, p1))
434  T(2, 4, 2, p(4), G(p1, m2), G(p1, p2, m1, m2), G(p1, m1))
435  T(2, 4, 2, p(4), G(p1, m2), G(p1, p2, m1, m2), G(p2, m1))
436  T(2, 4, 2, p(4), G(p1, m2), G(p1, p2, m1, m2), G(p3, m1))
437  T(2, 4, 2, p(4), G(p1, m2), G(p1, p2, p3, m1), G(m1, m2))
438  T(2, 4, 2, p(4), G(p1, m2), G(p2, p3, m1, m2), G(p1, m1))
439  T(2, 4, 2, p(4), G(p1, m2), G(p2, p3, m1, m2), G(p2, m1))
440  T(2, 4, 2, p(4), G(p1, m2), G(p2, p3, m1, m2), G(p3, m1))
441  T(2, 4, 2, p(4), G(p1, m2), G(p3, p1, m1, m2), G(p1, m1))
442  T(2, 4, 2, p(4), G(p1, m2), G(p3, p1, m1, m2), G(p2, m1))
443  T(2, 4, 2, p(4), G(p1, m2), G(p3, p1, m1, m2), G(p3, m1))
444  T(2, 4, 2, p(4), G(p1, p2), G(p1, p2, m1, m2), G(m1, m2))
445  T(2, 4, 2, p(4), G(p1, p2), G(p2, p3, m1, m2), G(m1, m2))
446  T(2, 4, 2, p(4), G(p1, p2), G(p3, p1, m1, m2), G(m1, m2))
447  T(2, 4, 2, p(4), G(p2, m2), G(p1, p2, m1, m2), G(p1, m1))
448  T(2, 4, 2, p(4), G(p2, m2), G(p1, p2, m1, m2), G(p2, m1))
449  T(2, 4, 2, p(4), G(p2, m2), G(p1, p2, m1, m2), G(p3, m1))
450  T(2, 4, 2, p(4), G(p2, m2), G(p1, p2, p3, m1), G(m1, m2))
451  T(2, 4, 2, p(4), G(p2, m2), G(p2, p3, m1, m2), G(p1, m1))
452  T(2, 4, 2, p(4), G(p2, m2), G(p2, p3, m1, m2), G(p2, m1))
453  T(2, 4, 2, p(4), G(p2, m2), G(p2, p3, m1, m2), G(p3, m1))
454  T(2, 4, 2, p(4), G(p2, m2), G(p3, p1, m1, m2), G(p1, m1))
455  T(2, 4, 2, p(4), G(p2, m2), G(p3, p1, m1, m2), G(p2, m1))
456  T(2, 4, 2, p(4), G(p2, m2), G(p3, p1, m1, m2), G(p3, m1))
457  T(2, 4, 2, p(4), G(p2, p3), G(p1, p2, m1, m2), G(m1, m2))
458  T(2, 4, 2, p(4), G(p2, p3), G(p2, p3, m1, m2), G(m1, m2))
459  T(2, 4, 2, p(4), G(p2, p3), G(p3, p1, m1, m2), G(m1, m2))
460  T(2, 4, 2, p(4), G(p3, m2), G(p1, p2, m1, m2), G(p1, m1))
461  T(2, 4, 2, p(4), G(p3, m2), G(p1, p2, m1, m2), G(p2, m1))
462  T(2, 4, 2, p(4), G(p3, m2), G(p1, p2, m1, m2), G(p3, m1))
463  T(2, 4, 2, p(4), G(p3, m2), G(p1, p2, p3, m1), G(m1, m2))
464  T(2, 4, 2, p(4), G(p3, m2), G(p2, p3, m1, m2), G(p1, m1))
465  T(2, 4, 2, p(4), G(p3, m2), G(p2, p3, m1, m2), G(p2, m1))
466  T(2, 4, 2, p(4), G(p3, m2), G(p2, p3, m1, m2), G(p3, m1))
467  T(2, 4, 2, p(4), G(p3, m2), G(p3, p1, m1, m2), G(p1, m1))
468  T(2, 4, 2, p(4), G(p3, m2), G(p3, p1, m1, m2), G(p2, m1))
469  T(2, 4, 2, p(4), G(p3, m2), G(p3, p1, m1, m2), G(p3, m1))
470  T(2, 4, 2, p(4), G(p3, p1), G(p1, p2, m1, m2), G(m1, m2))
471  T(2, 4, 2, p(4), G(p3, p1), G(p2, p3, m1, m2), G(m1, m2))
472  T(2, 4, 2, p(4), G(p3, p1), G(p3, p1, m1, m2), G(m1, m2))
473  T(2, 4, 2, p(6), G(p1, m1), G(p1, p2, p3, m1), G(p1, p2))
474  T(2, 4, 2, p(6), G(p1, m1), G(p1, p2, p3, m1), G(p2, p3))
475  T(2, 4, 2, p(6), G(p1, m1), G(p1, p2, p3, m1), G(p3, p1))
476  T(2, 4, 2, p(6), G(p1, p2), G(p1, p2, p3, m1), G(p1, m1))
477  T(2, 4, 2, p(6), G(p1, p2), G(p1, p2, p3, m1), G(p2, m1))
478  T(2, 4, 2, p(6), G(p1, p2), G(p1, p2, p3, m1), G(p3, m1))
479  T(2, 4, 2, p(6), G(p2, m1), G(p1, p2, p3, m1), G(p1, p2))
480  T(2, 4, 2, p(6), G(p2, m1), G(p1, p2, p3, m1), G(p2, p3))
481  T(2, 4, 2, p(6), G(p2, m1), G(p1, p2, p3, m1), G(p3, p1))
482  T(2, 4, 2, p(6), G(p2, p3), G(p1, p2, p3, m1), G(p1, m1))
483  T(2, 4, 2, p(6), G(p2, p3), G(p1, p2, p3, m1), G(p2, m1))
484  T(2, 4, 2, p(6), G(p2, p3), G(p1, p2, p3, m1), G(p3, m1))
485  T(2, 4, 2, p(6), G(p3, m1), G(p1, p2, p3, m1), G(p1, p2))
486  T(2, 4, 2, p(6), G(p3, m1), G(p1, p2, p3, m1), G(p2, p3))
487  T(2, 4, 2, p(6), G(p3, m1), G(p1, p2, p3, m1), G(p3, p1))
488  T(2, 4, 2, p(6), G(p3, p1), G(p1, p2, p3, m1), G(p1, m1))
489  T(2, 4, 2, p(6), G(p3, p1), G(p1, p2, p3, m1), G(p2, m1))
490  T(2, 4, 2, p(6), G(p3, p1), G(p1, p2, p3, m1), G(p3, m1))
491  T(4, 2, 2, p(0), G(m1, m2, m3, m4), G(m1, m2), G(m3, m4))
492  T(4, 2, 2, p(2), G(p1, m1, m2, m3), G(m2, m3), G(p1, m1))
493  T(4, 2, 2, p(2), G(p1, m1, m2, m3), G(m2, m3), G(p2, m1))
494  T(4, 2, 2, p(2), G(p1, m1, m2, m3), G(m2, m3), G(p3, m1))
495  T(4, 2, 2, p(2), G(p1, m1, m2, m3), G(p1, m1), G(m2, m3))
496  T(4, 2, 2, p(2), G(p1, m1, m2, m3), G(p2, m1), G(m2, m3))
497  T(4, 2, 2, p(2), G(p1, m1, m2, m3), G(p3, m1), G(m2, m3))
498  T(4, 2, 2, p(2), G(p1, p2, m1, m2), G(m2, m3), G(m3, m1))
499  T(4, 2, 2, p(2), G(p2, m1, m2, m3), G(m2, m3), G(p1, m1))
500  T(4, 2, 2, p(2), G(p2, m1, m2, m3), G(m2, m3), G(p2, m1))
501  T(4, 2, 2, p(2), G(p2, m1, m2, m3), G(m2, m3), G(p3, m1))
502  T(4, 2, 2, p(2), G(p2, m1, m2, m3), G(p1, m1), G(m2, m3))
503  T(4, 2, 2, p(2), G(p2, m1, m2, m3), G(p2, m1), G(m2, m3))
504  T(4, 2, 2, p(2), G(p2, m1, m2, m3), G(p3, m1), G(m2, m3))
505  T(4, 2, 2, p(2), G(p2, p3, m1, m2), G(m2, m3), G(m3, m1))
506  T(4, 2, 2, p(2), G(p3, m1, m2, m3), G(m2, m3), G(p1, m1))
507  T(4, 2, 2, p(2), G(p3, m1, m2, m3), G(m2, m3), G(p2, m1))
508  T(4, 2, 2, p(2), G(p3, m1, m2, m3), G(m2, m3), G(p3, m1))
509  T(4, 2, 2, p(2), G(p3, m1, m2, m3), G(p1, m1), G(m2, m3))
510  T(4, 2, 2, p(2), G(p3, m1, m2, m3), G(p2, m1), G(m2, m3))
511  T(4, 2, 2, p(2), G(p3, m1, m2, m3), G(p3, m1), G(m2, m3))
512  T(4, 2, 2, p(2), G(p3, p1, m1, m2), G(m2, m3), G(m3, m1))
513  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(m1, m2), G(p1, p2))
514  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(m1, m2), G(p2, p3))
515  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(m1, m2), G(p3, p1))
516  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(p1, m1), G(p1, m2))
517  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(p1, m1), G(p2, m2))
518  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(p1, m1), G(p3, m2))
519  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(p1, p2), G(m1, m2))
520  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(p2, m1), G(p1, m2))
521  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(p2, m1), G(p2, m2))
522  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(p2, m1), G(p3, m2))
523  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(p2, p3), G(m1, m2))
524  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(p3, m1), G(p1, m2))
525  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(p3, m1), G(p2, m2))
526  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(p3, m1), G(p3, m2))
527  T(4, 2, 2, p(4), G(p1, p2, m1, m2), G(p3, p1), G(m1, m2))
528  T(4, 2, 2, p(4), G(p1, p2, p3, m1), G(m1, m2), G(p1, m2))
529  T(4, 2, 2, p(4), G(p1, p2, p3, m1), G(m1, m2), G(p2, m2))
530  T(4, 2, 2, p(4), G(p1, p2, p3, m1), G(m1, m2), G(p3, m2))
531  T(4, 2, 2, p(4), G(p1, p2, p3, m1), G(p1, m2), G(m1, m2))
532  T(4, 2, 2, p(4), G(p1, p2, p3, m1), G(p2, m2), G(m1, m2))
533  T(4, 2, 2, p(4), G(p1, p2, p3, m1), G(p3, m2), G(m1, m2))
534  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(m1, m2), G(p1, p2))
535  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(m1, m2), G(p2, p3))
536  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(m1, m2), G(p3, p1))
537  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(p1, m1), G(p1, m2))
538  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(p1, m1), G(p2, m2))
539  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(p1, m1), G(p3, m2))
540  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(p1, p2), G(m1, m2))
541  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(p2, m1), G(p1, m2))
542  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(p2, m1), G(p2, m2))
543  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(p2, m1), G(p3, m2))
544  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(p2, p3), G(m1, m2))
545  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(p3, m1), G(p1, m2))
546  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(p3, m1), G(p2, m2))
547  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(p3, m1), G(p3, m2))
548  T(4, 2, 2, p(4), G(p2, p3, m1, m2), G(p3, p1), G(m1, m2))
549  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(m1, m2), G(p1, p2))
550  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(m1, m2), G(p2, p3))
551  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(m1, m2), G(p3, p1))
552  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(p1, m1), G(p1, m2))
553  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(p1, m1), G(p2, m2))
554  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(p1, m1), G(p3, m2))
555  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(p1, p2), G(m1, m2))
556  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(p2, m1), G(p1, m2))
557  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(p2, m1), G(p2, m2))
558  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(p2, m1), G(p3, m2))
559  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(p2, p3), G(m1, m2))
560  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(p3, m1), G(p1, m2))
561  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(p3, m1), G(p2, m2))
562  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(p3, m1), G(p3, m2))
563  T(4, 2, 2, p(4), G(p3, p1, m1, m2), G(p3, p1), G(m1, m2))
564  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p1, m1), G(p1, p2))
565  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p1, m1), G(p2, p3))
566  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p1, m1), G(p3, p1))
567  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p1, p2), G(p1, m1))
568  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p1, p2), G(p2, m1))
569  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p1, p2), G(p3, m1))
570  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p2, m1), G(p1, p2))
571  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p2, m1), G(p2, p3))
572  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p2, m1), G(p3, p1))
573  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p2, p3), G(p1, m1))
574  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p2, p3), G(p2, m1))
575  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p2, p3), G(p3, m1))
576  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p3, m1), G(p1, p2))
577  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p3, m1), G(p2, p3))
578  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p3, m1), G(p3, p1))
579  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p3, p1), G(p1, m1))
580  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p3, p1), G(p2, m1))
581  T(4, 2, 2, p(6), G(p1, p2, p3, m1), G(p3, p1), G(p3, m1))


==> anc/topologies.h <==
* These are full topologies for the process p1+p2+p3 -> -p4
*
* We list all massless propagators P(k?,0). 
* Positions correspond to the line numbering.
*


*--#[ vertexL0:

      + I(1)*top(loop())

*--#] vertexL0:



*--#[ vertexL1:

      + I(1)*top(P(k1,0), P(k1+p1,0), P(k1+p1+p2,0), P(k1+p1+p2+p3,0), loop(k1) )

      + I(2)*top(P(k1,0), P(k1+p1,0), P(k1+p1+p2,0), P(k1+p1+p2+p3,0), loop(k1) )
            *replace_(p1,p2,p2,p1)

*--#] vertexL1:




*--#[ vertexL2:

      + I(1)*top( P(k1,0), P(k1-p1,0), P(k1+p2,0), P(k2,0), P(k2+p3,0),
                  P(k1+k2+p2,0), P(k1+k2+p3,0), P(k1+k2,0), P(k1+k2-p1,0), loop(k1,k2))

      + I(2)*top( P(k1,0), P(k1-p1,0), P(k1+p2,0), P(k2,0), P(k2+p3,0),
                  P(k1+k2+p2,0), P(k1+k2+p3,0), P(k1+k2,0), P(k1+k2-p1,0), loop(k1,k2))
            *replace_(p1,p2,p2,p3,p3,p1)

      + I(3)*top( P(k1,0), P(k1-p1,0), P(k1+p2,0), P(k2,0), P(k2+p3,0),
                  P(k1+k2+p2,0), P(k1+k2+p3,0), P(k1+k2,0), P(k1+k2-p1,0), loop(k1,k2))
            *replace_(p1,p3,p3,p2,p2,p1)

*--#] vertexL2:


